Small Lefschetz fibrations on the BMY line

We give explicit positive factorizations for a genus-19 Lefschetz fibration over the torus and a family of genus-4 Lefschetz fibrations over a genus-2 surface. All these examples have only three nodes, and their total spaces are symplectic 4-manifolds of general type on the Bogomolov-Miyaoka-Yau line. In the course of deriving the monodromy relation in genus 19, we obtain several interesting identities, including a factorization of a Dehn twist into a product of three order-3 mapping classes. We show that the total space of this fibration is topologically s-cobordant to the Cartwright-Steger surface, and we determine its real quotient up to homeomorphism. The genus-4 family consists of variations of the Bauer-Catanese fibrations and contains 65 isomorphism classes of Lefschetz fibrations on 45 diffeomorphism types of compact complex ball quotients. We describe their topology and that of the real quotients of the three original surfaces. The handle monodromies in our main factorizations are pseudo-Anosov, and we show more generally that for holomorphic genus-4 Lefschetz fibrations on the BMY line, this holds for every choice of handle generators.

==> anc/README.md <==
# Small Lefschetz fibrations on the BMY line

## Running the calculations

The ancillary directory `anc/` contains the fifteen files described below.
Keep these files together. Python 3, NumPy and SymPy
are required. From this folder, run:

```sh
python3 -B verify.py
```

This runs the six tasks below. It should print six PASS lines and finish
with `Completed 6 Python tasks.` Run the two GAP reductions separately:

```sh
python3 -B verify.py gap --verbose
```

GAP must be available as the command `gap`. The runner compares the complete
outputs with `groups.json`, including the changes of generators. It should
print `PASS: reduction agrees with the retained presentation` twice and
finish with `Completed 2 GAP reductions.`

To run one task, give its name, for example `python3 -B verify.py homology`.
`--verbose` displays intermediate calculations, `--list` lists the tasks,
and `--help` gives the command syntax. Do not use Python's `-O` option or
`PYTHONOPTIMIZE`: the programs use assertions. No command changes the supplied
data. GAP writes its results to a temporary directory, which is removed
after the comparison.

## The six tasks and their files

| Program | Calculation | Other files used |
|---|---|---|
| `geometry.py` | Constructs the genus-19 periodic surface and its maps; verifies the local reflection relation, common conjugators, periodic powers, curve orbits, and quotient domain. | `surface.py`, `geometry.json` |
| `identifications.py` | Identifies the cyclic-cover and geometric coordinates, then the original group coordinates, including the based relations for the total space and real structure. | `surface.py`, `geometry.py`, `geometry.json`, `identifications.json`, `groups.json` |
| `groups.py` | Constructs the group presentations and GAP inputs; verifies the seven kernel-generator eliminations and final CS group isomorphism. | `surface.py`, `groups.json`, the two GAP programs |
| `quotients.py` | Computes the genus-19 and genus-4 real-quotient groups and checks the genus-16 covering data. | `surface.py`, `genus4.py`, `groups.json` |
| `genus4.py` | Constructs the genus-4 curves and monodromy, derives their words in the standard generators, verifies the character coordinates, and computes the five determinants used for homology. | The defining words and small matrices are in the program. |
| `homology.py` | Computes the genus-19 integral homology and based correction, the ordinary homology action, and the signed Fox action on the double cover's anti-invariant homology. Verifies the polynomial factorizations used in the pseudo-Anosov proof. | `surface.py`, `geometry.py`, `geometry.json`, `homology.json` |

The other Python files are `surface.py`, containing surface-word and
presentation routines, and `verify.py`, which runs the calculations. The GAP
files are `genus19_orbifold_simplify.g` and `genus19_kernel_simplify.g`.
The four data files have the following sections:

- `geometry.json`: `central`, `markings`, `local_relations`,
  `global_relations`, and `periodic`.
- `identifications.json`: `surface`, `maps`, `conjugation`, and
  `fiber_dictionary`.
- `groups.json`: `monodromy`, `real_genus19`, `real_genus4`,
  `real_reduction`, `orbifold`, `orbifold_simplified`, `schreier`,
  `kernel_simplified`, `cs_reference`, and `cs_substitutions`.
- `homology.json`: `integral` and `handle`.

Together with this README these are all fifteen files. Words are lists of
signed generator indices; a negative index denotes an inverse. Longer
substitutions and matrices are separated from the programs so that the
calculation and its mathematical inputs can be read separately.

## How the appendices enter the proofs

Appendix A gives the eight genus-4 twist curves and three vanishing cycles
in the standard fiber generators, together with the change from the ribbon
generators. `genus4.py` derives these words. The eight twists specify U and V,
and hence the handle maps in Section 3. The same program verifies the
character-coordinate formulas by matrix identities and computes the five
determinants, each of norm 25, used in the homology proof.

Appendix B gives the eliminations showing that the three genus-4 real
quotients have free fundamental group of rank two. `quotients.py` carries
out these reductions from the monodromies and involutions.

Appendix C computes the integral first homology of the genus-19 total
space. `homology.py` forms the relation matrix and computes the correction
from the lifted base relation using the degree-two Magnus expansion. It
checks the detecting mod-2 functional. The Smith forms have 37 unit factors
and one factor 2 before that correction, and 38 unit factors afterward.

Appendix D connects the group presentations to the fibration and describes
the group, quotient and homology calculations, as follows.

### D.1: Monodromy and changes of generators

`geometry.py` constructs the surface and based maps from `geometry.json`.
It checks the relations used in Section 2, including the common conjugating
word in the reflection argument.

`identifications.py:check_cover_coordinates()` reconstructs the auxiliary
polygon from the 14-edge quotient graph and its sheet increments. It
collapses two tree edges, eliminates two generators using the capping
relations, and recovers the deck action and three curve words.

`check_coordinate_relations()` checks the based cube, product and reflection
relations, the boundary homology rank, and the reflection's mod-2 invariants.
`check_monodromy()` checks that the generator changes are inverse surface-group
isomorphisms, preserve the oriented intersection form, and carry the maps and
vanishing curve to those in Proposition 2.20. Together with the Hurwitz moves
and extension over the singular fibers in Section 2.5.2, this identifies the
two fibrations.

### D.2: Why Lemma D.1 is needed

There are three systems of fiber generators: the geometric generators
`g_1,...,g_38`, the cyclic-cover generators `y_1,...,y_38`, and the original
group generators `x_1,...,x_38`. Proposition 2.20 compares the y- and
g-coordinates on the fiber. Lemma D.1 compares the x- and y-coordinates and
extends the comparison to the total-space presentations.

`identifications.py:check_based_fiber()` checks the generator changes, common
conjugating words, cube and product corrections, character to Z/3, and real
gluing identity. It uses `fiber_dictionary`, `surface`, and `maps` in
`identifications.json`, together with `monodromy` and `real_genus19` in
`groups.json`. This identifies the computational kernel with the fundamental
group of the geometric fibration. The subsequent isomorphism with the
Cartwright-Steger group is a different step.

### D.3: Real quotients and the genus-16 cover

`quotients.py` checks the based involutions and their extensions to the
total-space presentations, imposes the orbit-space relations, and performs
the eliminations. The genus-19 calculation also checks the final generator
images against all 481 relators. The resulting groups are infinite cyclic
in genus 19 and free of rank two for each of the three genus-4 quotients.

The covering calculation identifies the branch vectors and verifies that
the order-five subgroup avoids the ten inertia lines and fifteen inertia
planes for the genus-16 example. It does not compute the genus-127 example.

### D.4: The Cartwright-Steger group

`groups.py` reconstructs the orbifold and Schreier presentations and checks
that they are exactly the inputs of the two GAP files. The reductions are:

- `genus19_orbifold_simplify.g`: 41 generators and 120 relators to 3 generators
  and 10 relators.
- `genus19_kernel_simplify.g`: 7 generators and 30 relators to 3 generators
  and 13 relators.

`groups.py` also verifies the seven displayed kernel-generator eliminations
and the 918 elementary substitutions for the final CS comparison, including
the inverse generator maps. The two `simplified` sections of `groups.json`
are the GAP outputs used in these steps.

The GAP runner compares full results, not just generator and relator counts.
A different GAP version may produce a different valid simplification; that
needs an identification with the retained presentation. Do not replace the
data simply to make a comparison pass.

To run the GAP files directly, start in the `anc` directory and use:

```sh
mkdir -p ../gap-results
(cd ../gap-results && gap -q ../anc/genus19_orbifold_simplify.g)
(cd ../gap-results && gap -q ../anc/genus19_kernel_simplify.g)
```

The resulting `genus19_orbifold_simplified.json` and
`genus19_pi1_simplified.json` in `gap-results` must be compared with
`orbifold_simplified` and `kernel_simplified` in `groups.json`. The command
`python3 -B verify.py gap --verbose` performs that comparison automatically.

### D.5: The genus-19 homology actions

`homology.py:check_handle()` computes the ordinary action of A and verifies
the factorization of its characteristic polynomial, the finite-orbit lattice,
and the invariant character defining the double cover. It evaluates the
Fox derivatives with this character, forms the 36-dimensional homology
quotient, and computes its characteristic polynomial. The stored finite-field
factors are multiplied back and checked for irreducibility; their degree
patterns exclude a proper rational factor. Section 5.1 gives the deduction
that the handle maps are pseudo-Anosov.

## Notation

Products of maps act on the rightmost factor first. `P`, `Q`, and `R` denote
the periodic maps, `C` the reflection, and `t_c` the positive Dehn twist.
`rho` has its meaning in the geometric construction: `R = rho^(-1)` as a
mapping class.

`geometry.py` uses the unhatted maps in the g-generators. In
`identifications.json:maps`, the same labels denote the hatted maps in the
y-generators. Under the identification of Proposition 2.20,
`(P_hat,Q_hat,R_hat,c_hat,C_hat)` becomes
`(Q R Q^(-1),Q,P,P^(-1)(c),Q C)`.

`groups.json:monodromy` gives this hatted monodromy in the original x-generators.
Its base generators are `39=p`, `40=q`, and `41=r`, acting by P, Q, and R.
The x-to-y changes and basepoint corrections are in
`identifications.json:fiber_dictionary`.

The correction-word names specify their relations: `P_cubed`, `Q_cubed`,
`R_cubed`, `t_c_PQR`, `CQCQ`, `CPCR`, and `C_t_c_C_t_c`.
For example, `t_c_PQR` gives the common conjugating word for the based
composition `t_c P Q R`; after imposing `c=1`, it gives the product word w_0.

In y-coordinates, `Q_c` and `Q2_c` denote Q(c) and Q^2(c). The stored handles
`W2P` and `PWinv` mean W^2 P and P W^(-1), with W=Q t_c; they precede the
common conjugation in Lemma D.1. The genus-4 letters have their separate
meanings: in particular, the word D is not the genus-19 twist t_c.

## Terminal setup on macOS

No Python programming is needed. Open Terminal, type `cd` and one space,
drag the extracted `anc` folder from Finder into Terminal, and press
Return. Run these lines one at a time:

```sh
ls verify.py
python3 --version
command -v gap
python3 -m venv ../bmy-venv
source ../bmy-venv/bin/activate
python3 -m pip install numpy sympy
```

The first command lists `verify.py`; the next two show a Python version and
the location of GAP. Stop if either program is missing. The last three
commands create a local environment and install its libraries. On later
visits, only the `source` line is needed to activate it. Do not distribute
the local `bmy-venv` directory with the supplement.

Then run the Python and GAP commands at the beginning of this README.
Some calculations are quiet for a while; leave Terminal open until the
completion message. A `FAILED` message, traceback, or missing-file error
means the run did not complete. Keep the output rather than changing the
data. The reminder about GAP at the end of a Python run is printed regardless
of whether GAP was run previously. `deactivate` leaves the local environment.

## Verification status

The original six Python tasks and both GAP reductions were successfully run
on a separate macOS installation. The supplied transcript records Python
3.12.2, NumPy 2.5.3 and SymPy 1.14.0; it does not give the GAP version.
Both complete GAP outputs matched the retained presentations. The GAP scripts
and the two retained GAP outputs in this distribution are unchanged from
that run.

All six Python tasks in this reduced distribution have also been rerun
successfully.

The programs verify the stated finite calculations. The geometric
constructions, smooth gluing, reference presentations, and mathematical
deductions from the calculations are explained in the paper.


==> anc/genus19_kernel_simplify.g <==
f:=FreeGroup(7);;
rels:=[
f.1*f.5*f.3,
f.3*f.1*f.5,
f.5*f.3*f.1,
f.4^-1*f.5^-1*f.2^-1*f.3^-1*f.7^-1*f.1^-1,
f.7^-1*f.1^-1*f.4^-1*f.5^-1*f.2^-1*f.3^-1,
f.2^-1*f.3^-1*f.7^-1*f.1^-1*f.4^-1*f.5^-1,
f.6^-1*f.7*f.5^-1*f.4*f.3^-1*f.2*f.1^-1,
f.2*f.1^-1*f.6^-1*f.7*f.5^-1*f.4*f.3^-1,
f.4*f.3^-1*f.2*f.1^-1*f.6^-1*f.7*f.5^-1,
f.2*f.5*f.2^-1*f.3^-1*f.7^-1*f.6*f.1*f.7*f.3*f.3,
f.4*f.1*f.6*f.4^-1*f.5^-1*f.2^-1*f.3*f.2*f.5*f.5,
f.7*f.3*f.7^-1*f.1^-1*f.4^-1*f.5*f.4*f.1*f.6*f.1,
f.6^-1*f.2^-1*f.1*f.7^-1*f.6*f.1*f.2^-1*f.6^-1*f.2^-1*f.4,
f.4^-1*f.3*f.6^-1*f.2^-1*f.3*f.4^-1*f.4^-1*f.7,
f.7^-1*f.5*f.4^-1*f.5*f.7^-1*f.7^-1*f.6*f.2,
f.2*f.1^-1*f.6^-1*f.7*f.4*f.3^-1*f.2*f.7*f.5^-1*f.4,
f.4*f.3^-1*f.2*f.7*f.5^-1*f.4*f.2*f.1^-1*f.6^-1*f.7,
f.7*f.5^-1*f.4*f.2*f.1^-1*f.6^-1*f.7*f.4*f.3^-1*f.2,
f.1*f.2^-1*f.6^-1*f.4*f.7^-1*f.4*f.2*f.6*f.3^-1*f.2^-1,
f.3*f.4^-1*f.6^-1*f.7*f.2^-1*f.6^-1*f.7*f.4*f.5^-1*f.6*f.4^-1,
f.5*f.7^-1*f.2*f.6*f.4^-1*f.2*f.7*f.1^-1*f.7^-1,
f.5^-1*f.7*f.1*f.6^-1*f.5*f.4^-1*f.1^-1*f.3,
f.1^-1*f.2*f.3*f.6^-1*f.1*f.7^-1*f.6*f.3^-1*f.5,
f.6*f.3^-1*f.4*f.6^-1*f.5*f.6^-1*f.3*f.6^-1*f.2^-1*f.5^-1*f.6*f.1,
f.6^-1*f.7*f.6*f.3^-1*f.2^-1*f.1*f.3*f.2*f.3*f.6^-1*f.2^-1,
f.2*f.6*f.5^-1*f.6*f.4^-1*f.3*f.6^-1*f.5*f.4*f.6^-1*f.5*f.4^-1,
f.4*f.1^-1*f.7^-1*f.5*f.1*f.7*f.1*f.7^-1,
f.6^-1*f.5*f.4^-1*f.1^-1*f.4^-1*f.6*f.5^-1*f.6*f.1*f.7*f.3*f.4,
f.1*f.7^-1*f.6*f.3^-1*f.7^-1*f.6*f.1^-1*f.3*f.2*f.5*f.7,
f.3*f.6^-1*f.2^-1*f.5^-1*f.2^-1*f.6*f.3^-1*f.5*f.4*f.1*f.6*f.2
];;
H:=f/rels;;
pres:=PresentationFpGroup(H,0);;
TzInitGeneratorImages(pres);;
TzOptions(pres).printLevel:=0;;
TzOptions(pres).eliminationsLimit:=1;;
TzGoGo(pres);;
best:=pres;; trace:=[];;
for step in [1..15] do
 improved:=false;
 for k in [1..10] do
  for elim in [0,1,2] do
   pr:=StructuralCopy(best);
   TzSubstitute(pr,k,elim); TzGoGo(pr);
   if pr!.tietze[TZ_TOTAL]<best!.tietze[TZ_TOTAL] then
    best:=pr; improved:=true; Add(trace,[step,k,elim]);
   fi;
  od;
 od;
 if not improved then break; fi;
od;
pres:=best;;
fg:=FreeGroup(Length(GeneratorsOfPresentation(pres)));;
newgens:=GeneratorsOfPresentation(pres);;
oldgens:=OldGeneratorsOfPresentation(pres);;
ims:=List(TzImagesOldGens(pres),w->LetterRepAssocWord(MappedWord(w,newgens,GeneratorsOfGroup(fg))));;
pre:=List(TzPreImagesNewGens(pres),w->LetterRepAssocWord(MappedWord(w,oldgens,GeneratorsOfGroup(f))));;
PrintTo("genus19_pi1_simplified.json","{\"generator_count\":",Length(newgens),",\"relators\":",pres!.tietze[TZ_RELATORS],",\"images_old_generators\":",ims,",\"preimages_new_generators\":",pre,",\"accepted_substitutions\":",trace,"}\n");
TzPrintStatus(pres);
QUIT;


==> anc/genus19_orbifold_simplify.g <==
f:=FreeGroup(41);;
rels:=[
f.37^-1*f.22^-1*f.30*f.13*f.14*f.20^-1*f.31^-1*f.33*f.4^-1*f.20*f.23^-1*f.27*f.3*f.5^-1*f.25*f.32*f.37*f.11^-1*f.18^-1*f.38^-1*f.5*f.36^-1*f.38*f.16*f.9*f.23*f.12*f.28^-1*f.32^-1*f.7*f.14^-1*f.30^-1*f.34^-1*f.24*f.28*f.35^-1*f.6*f.7^-1*f.11*f.15*f.19*f.21^-1*f.27^-1*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.18*f.19^-1*f.29^-1*f.17^-1*f.29*f.35*f.10^-1*f.36*f.1^-1*f.6^-1*f.8*f.16^-1*f.25^-1*f.31*f.34*f.1*f.2^-1*f.3^-1*f.4*f.13^-1*f.17*f.22,
f.18*f.32*f.28,
f.39*f.1*f.39^-1*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.20*f.22^-1*f.30*f.13*f.14*f.20^-1*f.31^-1*f.33*f.4^-1*f.20*f.23^-1*f.27*f.3*f.5^-1*f.25*f.32*f.37,
f.39*f.2*f.39^-1*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.20*f.1*f.36^-1*f.10*f.18*f.19^-1*f.29^-1*f.13*f.4^-1*f.3*f.5^-1*f.25*f.32*f.37,
f.39*f.3*f.39^-1*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.4*f.13^-1*f.22,
f.39*f.4*f.39^-1*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.27^-1*f.23*f.20^-1*f.4*f.33^-1*f.31*f.20*f.14^-1*f.13^-1*f.30^-1*f.22*f.31^-1*f.33*f.26^-1*f.15^-1*f.10*f.18*f.19^-1*f.29^-1*f.22,
f.39*f.5*f.39^-1*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.4*f.13^-1*f.30^-1*f.22,
f.39*f.6*f.39^-1*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.27^-1*f.23*f.20^-1*f.4*f.33^-1*f.31*f.20*f.14^-1*f.13^-1*f.30^-1*f.22*f.12*f.28^-1*f.32^-1*f.11*f.15*f.19*f.21^-1*f.27^-1*f.5^-1*f.25*f.32*f.37,
f.39*f.7*f.39^-1*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.27^-1*f.23*f.20^-1*f.4*f.33^-1*f.31*f.20*f.14^-1*f.13^-1*f.30^-1*f.22*f.12*f.18*f.14*f.20^-1*f.22^-1*f.30*f.13*f.14*f.20^-1*f.31^-1*f.33*f.4^-1*f.20*f.23^-1*f.27*f.3*f.5^-1*f.25*f.32*f.37,
f.39*f.8*f.39^-1*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.20*f.7^-1*f.11*f.15*f.19*f.21^-1*f.27^-1*f.5^-1*f.25*f.32*f.37,
f.39*f.9*f.39^-1*f.37^-1*f.32^-1*f.25^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.3*f.5^-1*f.25*f.32*f.37,
f.39*f.10*f.39^-1*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.27*f.21*f.19^-1*f.15^-1*f.11^-1*f.7*f.6^-1*f.27*f.21*f.13^-1*f.30^-1*f.22,
f.39*f.11*f.39^-1*f.22^-1*f.30*f.13*f.14*f.20^-1*f.22^-1*f.30*f.13*f.14*f.20^-1*f.31^-1*f.33*f.4^-1*f.20*f.23^-1*f.27*f.3*f.5^-1*f.25*f.32*f.37,
f.39*f.12*f.39^-1*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.27*f.21*f.19^-1*f.15^-1*f.11^-1*f.7*f.6^-1*f.8*f.2^-1*f.3^-1*f.4*f.13^-1*f.17*f.22*f.37^-1*f.22^-1*f.30*f.13*f.14*f.20^-1*f.31^-1*f.33*f.4^-1*f.20*f.23^-1*f.27*f.3*f.5^-1*f.25*f.32*f.37,
f.39*f.13*f.39^-1*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.27^-1*f.23*f.20^-1*f.4*f.33^-1*f.31*f.20*f.14^-1*f.13^-1*f.30^-1*f.22*f.31^-1*f.33*f.26^-1*f.22^-1*f.30*f.13*f.14*f.20^-1*f.31^-1*f.33*f.4^-1*f.20*f.23^-1*f.27*f.3*f.5^-1*f.25*f.32*f.37,
f.39*f.14*f.39^-1*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.27^-1*f.23*f.20^-1*f.4*f.33^-1*f.31*f.20*f.14^-1*f.13^-1*f.30^-1*f.22*f.24^-1*f.26*f.33^-1*f.31*f.22^-1*f.30*f.13*f.14*f.20^-1*f.31^-1*f.33*f.4^-1*f.20*f.23^-1*f.27*f.3*f.5^-1*f.25*f.32*f.37,
f.39*f.15*f.39^-1*f.37^-1*f.32^-1*f.25^-1*f.5*f.27*f.21*f.13^-1*f.30^-1*f.22,
f.39*f.16*f.39^-1*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.22^-1*f.30*f.13*f.14*f.20^-1*f.31^-1*f.33*f.4^-1*f.20*f.23^-1*f.27*f.3*f.5^-1*f.25*f.32*f.37,
f.39*f.17*f.39^-1*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.27^-1*f.23*f.20^-1*f.4*f.33^-1*f.31*f.20*f.14^-1*f.13^-1*f.30^-1*f.22*f.36^-1*f.15*f.22^-1*f.30*f.13*f.14*f.20^-1*f.31^-1*f.33*f.4^-1*f.20*f.23^-1*f.27*f.3*f.5^-1*f.25*f.32*f.37,
f.39*f.18*f.39^-1*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.27^-1*f.23*f.20^-1*f.4*f.33^-1*f.31*f.20*f.14^-1*f.13^-1*f.30^-1*f.22*f.31^-1*f.33*f.21^-1*f.3*f.5^-1*f.25*f.32*f.37,
f.39*f.19*f.39^-1*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.27^-1*f.23*f.20^-1*f.4*f.33^-1*f.31*f.20*f.14^-1*f.13^-1*f.30^-1*f.22*f.31^-1*f.33*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.27*f.21*f.19^-1*f.15^-1*f.11^-1*f.7*f.6^-1*f.19*f.21^-1*f.27^-1*f.5^-1*f.25*f.32*f.37,
f.39*f.20*f.39^-1*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.27^-1*f.23*f.20^-1*f.4*f.33^-1*f.31*f.20*f.14^-1*f.13^-1*f.30^-1*f.22*f.37,
f.39*f.21*f.39^-1*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.27^-1*f.23*f.20^-1*f.4*f.33^-1*f.31*f.20*f.14^-1*f.13^-1*f.30^-1*f.22*f.31^-1*f.33*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.27*f.21*f.19^-1*f.15^-1*f.11^-1*f.7*f.6^-1*f.35*f.10^-1*f.36*f.1^-1*f.6^-1*f.8*f.16^-1*f.25^-1*f.31*f.34*f.22,
f.39*f.22*f.39^-1*f.11^-1*f.18^-1*f.38^-1*f.5*f.36^-1*f.38*f.16*f.22^-1*f.30*f.13*f.14*f.20^-1*f.31^-1*f.33*f.4^-1*f.20*f.23^-1*f.27*f.3*f.5^-1*f.25*f.32*f.37,
f.39*f.23*f.39^-1*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.27^-1*f.23*f.20^-1*f.4*f.33^-1*f.31*f.20*f.14^-1*f.13^-1*f.30^-1*f.22*f.37*f.22^-1*f.17^-1*f.13*f.4^-1*f.3*f.5^-1*f.25*f.32*f.37,
f.39*f.24*f.39^-1*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.27^-1*f.23*f.20^-1*f.4*f.33^-1*f.31*f.20*f.14^-1*f.13^-1*f.30^-1*f.22*f.37*f.22^-1*f.17^-1*f.13*f.4^-1*f.3*f.2*f.16^-1*f.11*f.25*f.32*f.37,
f.39*f.25*f.39^-1*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.27^-1*f.23*f.20^-1*f.4*f.33^-1*f.31*f.20*f.14^-1*f.13^-1*f.30^-1*f.22*f.20*f.14^-1*f.30^-1*f.22,
f.39*f.26*f.39^-1*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.27^-1*f.23*f.20^-1*f.4*f.33^-1*f.31*f.20*f.14^-1*f.13^-1*f.30^-1*f.22*f.31^-1*f.33*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.27*f.21*f.19^-1*f.15^-1*f.11^-1*f.7*f.6^-1*f.35*f.28^-1*f.32^-1*f.11*f.25*f.32*f.37,
f.39*f.27*f.39^-1*f.22^-1*f.34^-1*f.31^-1*f.25*f.16*f.8^-1*f.6*f.1*f.36^-1*f.10*f.35^-1*f.29^-1*f.13*f.4^-1*f.3*f.5^-1*f.25*f.32*f.37,
f.39*f.28*f.39^-1*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.27*f.21*f.19^-1*f.15^-1*f.11^-1*f.7*f.6^-1*f.9^-1*f.18*f.16*f.2^-1*f.3^-1*f.4*f.13^-1*f.17*f.22*f.37^-1*f.22^-1*f.30*f.13*f.14*f.20^-1*f.31^-1*f.33*f.4^-1*f.20*f.23^-1*f.27*f.3*f.5^-1*f.25*f.32*f.37,
f.39*f.29*f.39^-1*f.37^-1*f.32^-1*f.25^-1*f.5*f.27*f.21*f.19^-1*f.22^-1*f.30*f.13*f.14*f.20^-1*f.31^-1*f.33*f.4^-1*f.20*f.23^-1*f.27*f.3*f.5^-1*f.25*f.32*f.37,
f.39*f.30*f.39^-1*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.27^-1*f.23*f.20^-1*f.4*f.33^-1*f.31*f.20*f.14^-1*f.13^-1*f.30^-1*f.22*f.34*f.30*f.14*f.7^-1*f.32*f.28*f.12^-1*f.23^-1*f.9^-1*f.22^-1*f.30*f.13*f.14*f.20^-1*f.31^-1*f.33*f.4^-1*f.20*f.23^-1*f.27*f.3*f.5^-1*f.25*f.32*f.37,
f.39*f.31*f.39^-1*f.37^-1*f.32^-1*f.25^-1*f.31*f.34*f.22,
f.39*f.32*f.39^-1*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.27^-1*f.23*f.20^-1*f.4*f.33^-1*f.31*f.20*f.14^-1*f.13^-1*f.30^-1*f.22*f.37*f.22^-1*f.17^-1*f.13*f.4^-1*f.3*f.2*f.16^-1*f.14*f.20^-1*f.22^-1*f.30*f.13*f.14*f.20^-1*f.31^-1*f.33*f.4^-1*f.20*f.23^-1*f.27*f.3*f.5^-1*f.25*f.32*f.37,
f.39*f.33*f.39^-1*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.27^-1*f.23*f.20^-1*f.4*f.33^-1*f.31*f.20*f.14^-1*f.13^-1*f.30^-1*f.22*f.31^-1*f.33*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.27*f.21*f.19^-1*f.15^-1*f.11^-1*f.7*f.6^-1*f.35*f.28^-1*f.32^-1*f.25^-1*f.31*f.34*f.22,
f.39*f.34*f.39^-1*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.27^-1*f.23*f.20^-1*f.4*f.33^-1*f.31*f.20*f.14^-1*f.13^-1*f.30^-1*f.22*f.9*f.23*f.12*f.28^-1*f.32^-1*f.7*f.14^-1*f.30^-1*f.34^-1*f.31^-1*f.25*f.32*f.37,
f.39*f.35*f.39^-1*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.27*f.21*f.19^-1*f.15^-1*f.11^-1*f.7*f.6^-1*f.9^-1*f.38^-1*f.15*f.19*f.21^-1*f.27^-1*f.5^-1*f.25*f.32*f.37,
f.39*f.36*f.39^-1*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.20*f.23^-1*f.27*f.21*f.13^-1*f.30^-1*f.22,
f.39*f.37*f.39^-1*f.11^-1*f.18^-1*f.38^-1*f.5*f.36^-1*f.38*f.16*f.2^-1*f.3^-1*f.4*f.13^-1*f.17*f.22*f.37^-1*f.22^-1*f.30*f.13*f.14*f.20^-1*f.31^-1*f.33*f.4^-1*f.20*f.23^-1*f.27*f.3*f.5^-1*f.25*f.32*f.37,
f.39*f.38*f.39^-1*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.21*f.13^-1*f.30^-1*f.22,
f.39*f.39*f.39,
f.40*f.1*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.32^-1*f.7*f.1*f.36^-1*f.15*f.6*f.7^-1*f.32*f.12*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.2*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.32^-1*f.7*f.1*f.36^-1*f.15*f.23*f.11^-1*f.18^-1*f.38^-1*f.5*f.36^-1*f.38*f.7^-1*f.32*f.12*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.3*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.32^-1*f.7*f.38^-1*f.36*f.5^-1*f.38*f.18*f.11*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.33*f.26^-1*f.24*f.12*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.4*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.32^-1*f.7*f.6^-1*f.9^-1*f.18*f.19^-1*f.29^-1*f.17^-1*f.29*f.35*f.10^-1*f.36*f.1^-1*f.6^-1*f.8*f.16^-1*f.25^-1*f.31*f.34*f.30^-1*f.22*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.33*f.26^-1*f.24*f.12*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.5*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.32^-1*f.7*f.38^-1*f.36*f.5^-1*f.38*f.18*f.11*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.27^-1*f.23*f.20^-1*f.4*f.33^-1*f.31*f.20*f.14^-1*f.13^-1*f.30^-1*f.22*f.37*f.22^-1*f.17^-1*f.13*f.4^-1*f.3*f.2*f.8^-1*f.9^-1*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.6*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.32^-1*f.11*f.15*f.19*f.21^-1*f.27^-1*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.36^-1*f.38*f.7^-1*f.32*f.12*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.7*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.32^-1*f.11*f.15*f.19*f.21^-1*f.27^-1*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.24*f.28*f.35^-1*f.6*f.7^-1*f.11*f.15*f.19*f.21^-1*f.27^-1*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.9*f.6*f.7^-1*f.32*f.12*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.8*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.32^-1*f.7*f.1*f.36^-1*f.15*f.36^-1*f.38*f.7^-1*f.32*f.12*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.9*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.32^-1*f.7*f.38^-1*f.36*f.5^-1*f.38*f.18*f.16*f.8^-1*f.6*f.7^-1*f.32*f.12*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.10*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.32^-1*f.7*f.6^-1*f.8*f.16^-1*f.18^-1*f.38^-1*f.36*f.16^-1*f.38^-1*f.36*f.5^-1*f.38*f.18*f.11*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.27^-1*f.23*f.20^-1*f.4*f.33^-1*f.31*f.20*f.14^-1*f.13^-1*f.30^-1*f.22*f.37*f.22^-1*f.17^-1*f.13*f.4^-1*f.3*f.2*f.8^-1*f.9^-1*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.11*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.9*f.8*f.1^-1*f.34^-1*f.31^-1*f.25*f.16*f.8^-1*f.6*f.1*f.36^-1*f.10*f.35^-1*f.29^-1*f.17*f.29*f.19*f.18^-1*f.9*f.6*f.7^-1*f.32*f.12*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.12*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.32^-1*f.7*f.6^-1*f.8*f.16^-1*f.18^-1*f.38^-1*f.25*f.32*f.12*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.13*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.32^-1*f.7*f.6^-1*f.9^-1*f.18*f.19^-1*f.29^-1*f.17^-1*f.29*f.35*f.10^-1*f.36*f.1^-1*f.6^-1*f.8*f.16^-1*f.25^-1*f.31*f.34*f.29*f.19*f.18^-1*f.9*f.6*f.7^-1*f.32*f.12*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.14*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.32^-1*f.16*f.8^-1*f.6*f.1*f.36^-1*f.10*f.35^-1*f.29^-1*f.17*f.29*f.19*f.18^-1*f.9*f.6*f.7^-1*f.32*f.12*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.15*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.32^-1*f.7*f.38^-1*f.36*f.16^-1*f.38^-1*f.36*f.5^-1*f.38*f.18*f.11*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.27^-1*f.23*f.20^-1*f.4*f.33^-1*f.31*f.20*f.14^-1*f.13^-1*f.30^-1*f.22*f.37*f.22^-1*f.17^-1*f.13*f.4^-1*f.3*f.2*f.8^-1*f.9^-1*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.16*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.32^-1*f.7*f.1*f.36^-1*f.10*f.9*f.6*f.7^-1*f.32*f.12*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.17*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.32^-1*f.7*f.6^-1*f.9^-1*f.18*f.19^-1*f.29^-1*f.13*f.33^-1*f.31*f.20*f.14^-1*f.13^-1*f.29*f.19*f.18^-1*f.9*f.6*f.7^-1*f.32*f.12*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.18*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.32^-1*f.7*f.6^-1*f.9^-1*f.18*f.19^-1*f.29^-1*f.17^-1*f.29*f.35*f.10^-1*f.36*f.1^-1*f.6^-1*f.8*f.16^-1*f.25^-1*f.31*f.34*f.16*f.8^-1*f.6*f.7^-1*f.32*f.12*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.19*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.32^-1*f.7*f.6^-1*f.9^-1*f.18*f.19^-1*f.29^-1*f.17^-1*f.29*f.35*f.10^-1*f.36*f.1^-1*f.6^-1*f.8*f.16^-1*f.25^-1*f.31*f.34*f.14*f.7^-1*f.32*f.28*f.12^-1*f.23^-1*f.9^-1*f.36^-1*f.38*f.7^-1*f.32*f.12*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.20*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.32^-1*f.25^-1*f.33*f.26^-1*f.24*f.12*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.21*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.32^-1*f.7*f.6^-1*f.9^-1*f.18*f.19^-1*f.29^-1*f.17^-1*f.29*f.35*f.10^-1*f.36*f.1^-1*f.6^-1*f.8*f.16^-1*f.25^-1*f.31*f.34*f.30^-1*f.34^-1*f.20*f.23^-1*f.27*f.33*f.26^-1*f.24*f.12*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.22*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.37*f.22^-1*f.17^-1*f.29*f.19*f.18^-1*f.9*f.6*f.7^-1*f.32*f.12*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.23*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.32^-1*f.25^-1*f.11^-1*f.18^-1*f.38^-1*f.5*f.36^-1*f.38*f.7^-1*f.32*f.12*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.24*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.32^-1*f.25^-1*f.5*f.27*f.21*f.33^-1*f.31*f.20*f.7^-1*f.32*f.12*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.25*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.32^-1*f.7*f.6^-1*f.9^-1*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.27*f.21*f.19^-1*f.15^-1*f.11^-1*f.7*f.6^-1*f.35*f.28^-1*f.24^-1*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.26*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.32^-1*f.7*f.6^-1*f.9^-1*f.18*f.19^-1*f.29^-1*f.17^-1*f.29*f.35*f.10^-1*f.36*f.1^-1*f.6^-1*f.8*f.16^-1*f.25^-1*f.31*f.34*f.30^-1*f.34^-1*f.20*f.7^-1*f.32*f.12*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.27*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.24^-1*f.26*f.33^-1*f.27^-1*f.23*f.20^-1*f.11^-1*f.18^-1*f.38^-1*f.5*f.36^-1*f.38*f.7^-1*f.32*f.12*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.28*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.32^-1*f.7*f.6^-1*f.8*f.16^-1*f.18^-1*f.38^-1*f.15*f.19*f.21^-1*f.27^-1*f.5^-1*f.25*f.32*f.12*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.29*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.32^-1*f.7*f.38^-1*f.36*f.9*f.23*f.12*f.28^-1*f.32^-1*f.7*f.14^-1*f.13^-1*f.29*f.19*f.18^-1*f.9*f.6*f.7^-1*f.32*f.12*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.30*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.32^-1*f.7*f.6^-1*f.9^-1*f.18*f.19^-1*f.29^-1*f.17^-1*f.29*f.19*f.18^-1*f.9*f.6*f.7^-1*f.32*f.12*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.31*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.24^-1*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.32*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.32^-1*f.25^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.24*f.28*f.35^-1*f.6*f.7^-1*f.11*f.15*f.19*f.21^-1*f.27^-1*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.9*f.6*f.7^-1*f.32*f.12*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.33*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.32^-1*f.7*f.6^-1*f.9^-1*f.18*f.19^-1*f.29^-1*f.17^-1*f.29*f.35*f.10^-1*f.36*f.1^-1*f.6^-1*f.8*f.16^-1*f.25^-1*f.31*f.34*f.30^-1*f.34^-1*f.31^-1*f.33*f.21^-1*f.33*f.26^-1*f.24*f.12*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.34*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.32^-1*f.7*f.6^-1*f.9^-1*f.18*f.19^-1*f.35*f.28^-1*f.12*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.35*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.32^-1*f.7*f.6^-1*f.8*f.16^-1*f.18^-1*f.38^-1*f.15*f.19*f.33^-1*f.31*f.20*f.7^-1*f.32*f.28*f.12^-1*f.23^-1*f.9^-1*f.36^-1*f.38*f.7^-1*f.32*f.12*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.36*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.32^-1*f.7*f.1*f.16^-1*f.38^-1*f.36*f.5^-1*f.38*f.18*f.11*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.27^-1*f.23*f.20^-1*f.4*f.33^-1*f.31*f.20*f.14^-1*f.13^-1*f.30^-1*f.22*f.37*f.22^-1*f.17^-1*f.13*f.4^-1*f.3*f.2*f.8^-1*f.9^-1*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.37*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.37*f.22^-1*f.17^-1*f.13*f.4^-1*f.3*f.5^-1*f.25*f.32*f.12*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.38*f.40^-1*f.38^-1*f.5*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.10*f.12^-1*f.32^-1*f.7*f.6^-1*f.8*f.16^-1*f.38^-1*f.36*f.5^-1*f.38*f.18*f.11*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.27^-1*f.23*f.20^-1*f.4*f.33^-1*f.31*f.20*f.14^-1*f.13^-1*f.30^-1*f.22*f.37*f.22^-1*f.17^-1*f.13*f.4^-1*f.3*f.2*f.8^-1*f.9^-1*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.40*f.40*f.40*f.11^-1*f.18^-1*f.38^-1*f.5*f.36^-1*f.38*f.16*f.8^-1*f.6*f.7^-1*f.32*f.12*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38*f.11^-1*f.18^-1*f.38^-1*f.5*f.36^-1*f.38*f.16*f.8^-1*f.6*f.7^-1*f.32*f.12*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.5^-1*f.38,
f.41*f.1*f.41^-1*f.18*f.13^-1*f.30^-1*f.22*f.37^-1*f.32^-1*f.25^-1*f.11^-1*f.18^-1,
f.41*f.2*f.41^-1*f.18*f.13^-1*f.30^-1*f.22*f.37^-1*f.32^-1*f.25^-1*f.5*f.3^-1*f.27^-1*f.23*f.20^-1*f.4*f.33^-1*f.31*f.20*f.14^-1*f.13^-1*f.30^-1*f.22*f.37*f.22^-1*f.17^-1*f.13*f.4^-1*f.3*f.2*f.16^-1*f.13*f.18^-1,
f.41*f.3*f.41^-1*f.18*f.13^-1*f.16*f.8^-1*f.15^-1*f.38,
f.41*f.4*f.41^-1*f.18*f.11*f.5*f.3^-1*f.4*f.33^-1*f.31*f.20*f.14^-1*f.13^-1*f.30^-1*f.22*f.7^-1*f.32*f.28*f.9*f.15^-1*f.38,
f.41*f.5*f.41^-1*f.18*f.13^-1*f.16*f.8^-1*f.6*f.7^-1*f.11*f.38,
f.41*f.6*f.41^-1*f.38^-1*f.5*f.36^-1*f.38*f.13*f.18^-1,
f.41*f.7*f.41^-1*f.38^-1*f.5*f.36^-1*f.38*f.22^-1*f.30*f.13*f.14*f.20^-1*f.31^-1*f.33*f.4^-1*f.3*f.5^-1*f.11^-1*f.18^-1,
f.41*f.8*f.41^-1*f.18*f.13^-1*f.30^-1*f.22*f.11^-1*f.18^-1*f.38^-1*f.5*f.36^-1*f.38*f.13*f.18^-1,
f.41*f.9*f.41^-1*f.18*f.13^-1*f.16*f.9*f.23*f.12*f.28^-1*f.32^-1*f.7*f.14^-1*f.18^-1,
f.41*f.10*f.41^-1*f.18*f.30^-1*f.34^-1*f.31^-1*f.25*f.32*f.37*f.22^-1*f.34^-1*f.31^-1*f.25*f.16*f.8^-1*f.6*f.7^-1*f.11*f.38,
f.41*f.11*f.41^-1*f.38^-1*f.11^-1*f.7*f.22^-1*f.30*f.13*f.14*f.20^-1*f.31^-1*f.33*f.4^-1*f.3*f.5^-1*f.11^-1*f.18^-1,
f.41*f.12*f.41^-1*f.18*f.30^-1*f.34^-1*f.5^-1*f.38,
f.41*f.13*f.41^-1*f.18*f.11*f.5*f.3^-1*f.4*f.33^-1*f.31*f.20*f.14^-1*f.13^-1*f.30^-1*f.22*f.7^-1*f.32*f.28*f.12^-1*f.22^-1*f.30*f.13*f.14*f.20^-1*f.31^-1*f.33*f.4^-1*f.3*f.5^-1*f.11^-1*f.18^-1,
f.41*f.14*f.41^-1*f.38^-1*f.5*f.36^-1*f.38*f.9*f.23*f.12*f.28^-1*f.32^-1*f.7*f.22^-1*f.30*f.13*f.14*f.20^-1*f.31^-1*f.33*f.4^-1*f.3*f.5^-1*f.11^-1*f.18^-1,
f.41*f.15*f.41^-1*f.18*f.13^-1*f.34^-1*f.31^-1*f.25*f.16*f.8^-1*f.6*f.7^-1*f.11*f.38,
f.41*f.16*f.41^-1*f.18*f.14*f.20^-1*f.31^-1*f.33*f.4^-1*f.3*f.5^-1*f.11^-1*f.18^-1,
f.41*f.17*f.41^-1*f.18*f.11*f.5*f.3^-1*f.20*f.23^-1*f.27*f.33*f.26^-1*f.24*f.22^-1*f.30*f.13*f.14*f.20^-1*f.31^-1*f.33*f.4^-1*f.3*f.5^-1*f.11^-1*f.18^-1,
f.41*f.18*f.41^-1*f.18*f.11*f.5*f.3^-1*f.4*f.33^-1*f.31*f.20*f.14^-1*f.13^-1*f.30^-1*f.22*f.7^-1*f.25^-1*f.31*f.34*f.30*f.18^-1,
f.41*f.19*f.41^-1*f.18*f.11*f.5*f.3^-1*f.4*f.33^-1*f.31*f.20*f.14^-1*f.13^-1*f.30^-1*f.22*f.7^-1*f.32*f.28*f.10^-1*f.36*f.1^-1*f.6^-1*f.8*f.16^-1*f.25^-1*f.31*f.34*f.13*f.18^-1,
f.41*f.20*f.41^-1*f.38^-1*f.5*f.36^-1*f.38,
f.41*f.21*f.41^-1*f.18*f.11*f.5*f.3^-1*f.4*f.33^-1*f.31*f.20*f.14^-1*f.13^-1*f.30^-1*f.22*f.7^-1*f.32*f.28*f.10^-1*f.15*f.26*f.21^-1*f.33*f.26^-1*f.24*f.12*f.9*f.8*f.2^-1*f.27*f.21*f.19^-1*f.15^-1*f.11^-1*f.7*f.6^-1*f.15^-1*f.38,
f.41*f.22*f.41^-1*f.38^-1*f.5*f.23*f.20^-1*f.3*f.5^-1*f.11^-1*f.18^-1,
f.41*f.23*f.41^-1*f.38^-1*f.5*f.16^-1*f.13*f.18^-1,
f.41*f.24*f.41^-1*f.38^-1*f.5*f.24*f.28*f.35^-1*f.29^-1*f.13*f.18^-1,
f.41*f.25*f.41^-1*f.18*f.11*f.5*f.3^-1*f.4*f.33^-1*f.31*f.20*f.14^-1*f.13^-1*f.30^-1*f.22*f.31^-1*f.33*f.19^-1*f.15^-1*f.38,
f.41*f.26*f.41^-1*f.18*f.11*f.5*f.3^-1*f.4*f.33^-1*f.31*f.20*f.14^-1*f.13^-1*f.30^-1*f.22*f.7^-1*f.32*f.28*f.18*f.19^-1*f.29^-1*f.13*f.18^-1,
f.41*f.27*f.41^-1*f.38^-1*f.15*f.6*f.7^-1*f.11*f.15*f.19*f.21^-1*f.27^-1*f.2*f.8^-1*f.9^-1*f.12^-1*f.24^-1*f.26*f.33^-1*f.21*f.26^-1*f.15^-1*f.36*f.16^-1*f.13*f.18^-1,
f.41*f.28*f.41^-1*f.18*f.30^-1*f.34^-1*f.31^-1*f.33*f.26^-1*f.5^-1*f.38,
f.41*f.29*f.41^-1*f.18*f.13^-1*f.34^-1*f.31^-1*f.25*f.16*f.8^-1*f.6*f.1*f.36^-1*f.10*f.28^-1*f.22^-1*f.30*f.13*f.14*f.20^-1*f.31^-1*f.33*f.4^-1*f.3*f.5^-1*f.11^-1*f.18^-1,
f.41*f.30*f.41^-1*f.18*f.11*f.5*f.3^-1*f.4*f.33^-1*f.31*f.20*f.14^-1*f.13^-1*f.30^-1*f.22*f.20^-1*f.3*f.5^-1*f.11^-1*f.18^-1,
f.41*f.31*f.41^-1*f.18*f.19^-1*f.15^-1*f.38,
f.41*f.32*f.41^-1*f.38^-1*f.5*f.26*f.33^-1*f.31*f.22^-1*f.30*f.13*f.14*f.20^-1*f.31^-1*f.33*f.4^-1*f.3*f.5^-1*f.11^-1*f.18^-1,
f.41*f.33*f.41^-1*f.18*f.11*f.5*f.3^-1*f.4*f.33^-1*f.31*f.20*f.14^-1*f.13^-1*f.30^-1*f.22*f.7^-1*f.32*f.28*f.18*f.19^-1*f.15^-1*f.38,
f.41*f.34*f.41^-1*f.18*f.11*f.5*f.3^-1*f.31^-1*f.33*f.18^-1,
f.41*f.35*f.41^-1*f.18*f.30^-1*f.34^-1*f.31^-1*f.33*f.26^-1*f.24*f.28*f.10^-1*f.36*f.1^-1*f.6^-1*f.8*f.16^-1*f.25^-1*f.31*f.34*f.13*f.18^-1,
f.41*f.36*f.41^-1*f.18*f.13^-1*f.30^-1*f.34^-1*f.31^-1*f.25*f.16*f.8^-1*f.6*f.7^-1*f.11*f.38,
f.41*f.37*f.41^-1*f.38^-1*f.5*f.27*f.21*f.26^-1*f.5^-1*f.38,
f.41*f.38*f.41^-1*f.18*f.30^-1*f.34^-1*f.31^-1*f.25*f.16*f.8^-1*f.6*f.7^-1*f.11*f.38,
f.41*f.41*f.41*f.20*f.7^-1*f.25^-1*f.31*f.34*f.30*f.18^-1,
f.39*f.40*f.41*f.20*f.7^-1*f.16*f.8^-1*f.5^-1*f.11^-1*f.19^-1*f.29^-1*f.13*f.21^-1*f.3*f.5^-1*f.25*f.32*f.37
];;
H:=f/rels;;
pres:=PresentationFpGroup(H,0);;
TzInitGeneratorImages(pres);;
TzOptions(pres).printLevel:=0;;
TzOptions(pres).eliminationsLimit:=2;;
TzGoGo(pres);;
best:=pres;; trace:=[];;
for step in [1..15] do
 improved:=false;
 for k in [1..10] do
  for elim in [0,1,2] do
   pr:=StructuralCopy(best);
   TzSubstitute(pr,k,elim); TzGoGo(pr);
   if pr!.tietze[TZ_TOTAL]<best!.tietze[TZ_TOTAL] then
    best:=pr; improved:=true; Add(trace,[step,k,elim]);
   fi;
  od;
 od;
 if not improved then break; fi;
od;
pres:=best;;
fg:=FreeGroup(Length(GeneratorsOfPresentation(pres)));;
newgens:=GeneratorsOfPresentation(pres);;
oldgens:=OldGeneratorsOfPresentation(pres);;
ims:=List(TzImagesOldGens(pres),w->LetterRepAssocWord(MappedWord(w,newgens,GeneratorsOfGroup(fg))));;
pre:=List(TzPreImagesNewGens(pres),w->LetterRepAssocWord(MappedWord(w,oldgens,GeneratorsOfGroup(f))));;
PrintTo("genus19_orbifold_simplified.json","{\"generator_count\":",Length(newgens),",\"relators\":",pres!.tietze[TZ_RELATORS],",\"images_old_generators\":",ims,",\"preimages_new_generators\":",pre,",\"accepted_substitutions\":",trace,"}\n");
TzPrintStatus(pres);
QUIT;


==> anc/genus4.py <==
"""Task 5: genus-4 curves, monodromy, coordinates and integral homology.

The ribbon construction gives the eight twist curves and the three vanishing
cycles, whose words in the standard generators are those of Appendix A.
The homology calculation uses the five determinants in Section 3.
"""
from __future__ import annotations

#!/usr/bin/env python3
import argparse
import json


def red(word):
    out = []
    for x in word:
        if out and out[-1] == -x:
            out.pop()
        else:
            out.append(x)
    return tuple(out)


def inv(w):
    return tuple(-x for x in reversed(w))


def mul(*ws):
    return red(x for w in ws for x in w)


def power(w, n):
    return mul(*((w if n >= 0 else inv(w),) * abs(n)))


def conj(a, b):
    return mul(a, b, inv(a))


def comm(a, b):
    return mul(a, b, inv(a), inv(b))


def substitute(w, images):
    return mul(*(images[abs(x)] if x > 0 else inv(images[abs(x)]) for x in w))


def compose(a, b):
    return {i: substitute(b[i], a) for i in b}


def autopow(a, n):
    assert n >= 0
    out = {i: (i,) for i in a}
    for _ in range(n):
        out = compose(out, a)
    return out


def cyclic_reduce(w):
    w = red(w)
    while w and w[0] == -w[-1]:
        w = w[1:-1]
    return w


def cyclic_key(w):
    w = cyclic_reduce(w)
    return min(w[i:] + w[:i] for i in range(len(w))) if w else w


def braid_key(w):


    out = (1, 0, 0, 1)
    generators = {1: (1, 1, 0, 1), -1: (1, -1, 0, 1),
                  2: (1, 0, -1, 1), -2: (1, 0, 1, 1)}
    for x in w:
        a, b, c, d = out
        e, f, g, h = generators[x]
        out = (a*e + b*g, a*f + b*h, c*e + d*g, c*f + d*h)
    return out, sum(1 if x > 0 else -1 for x in w)


def boundary_cycles(rotation):
    successor = {v[i]: v[(i+1) % len(v)] for v in rotation for i in range(len(v))}
    todo, out = set(successor), []
    while todo:
        start = min(todo)
        x, cycle = start, []
        while True:
            cycle.append(x)
            todo.remove(x)
            x = successor[-x]
            if x == start:
                break
        out.append(tuple(cycle))
    return out


def ribbon_and_actions():
    identity = {i: (i,) for i in range(1, 9)}
    E = {j: ((j,) if j else ()) for j in range(5)}
    F = {j: ((j+4,) if j else ()) for j in range(5)}
    U = {**{j: mul(E[1], inv(E[(j+1) % 5])) for j in range(1, 5)},
         **{j+4: mul(E[j], F[j]) for j in range(1, 5)}}
    V = {**{j: mul(E[j], F[(j+1) % 5], inv(F[1])) for j in range(1, 5)},
         **{j+4: mul(F[1], inv(F[(j+1) % 5])) for j in range(1, 5)}}
    Ui = {**{j: mul(inv(E[j-1]), E[4]) for j in range(1, 5)},
          **{j+4: mul(inv(E[4]), E[j-1], F[j]) for j in range(1, 5)}}
    Vi = {**{j: mul(E[j], F[j]) for j in range(1, 5)},
          **{j+4: mul(inv(F[j-1]), F[4]) for j in range(1, 5)}}
    assert compose(U, Ui) == compose(Ui, U) == identity
    assert compose(V, Vi) == compose(Vi, V) == identity
    assert compose(compose(U, V), U) == compose(compose(V, U), V)


    rotation = [list(range(1, 6)),
                [x for j in range(5) for x in (j+6, -(j+1))],
                list(range(-6, -11, -1))]
    faces = boundary_cycles(rotation)
    assert len(faces) == 1 and 3-10 == 2-2*4-1
    edge_words = {**{j+1: E[j] for j in range(5)},
                  **{j+6: F[j] for j in range(5)}}
    r = (1, 6, -7, -3, 4, -5, -1, 2, 7, -8, -4, 5, -6, -2, 3, 8)
    assert cyclic_key(substitute(faces[0], edge_words)) == cyclic_key(r)
    assert substitute(r, U) == substitute(r, V) == r
    Z = autopow(compose(U, V), 3)
    assert autopow(Z, 5) == {i: conj(r, (i,)) for i in identity}


    twist_autos, curves = {}, {}
    for j in range(1, 5):
        ta, tb = identity.copy(), identity.copy()
        if j < 4:
            ta[j] = mul(E[j], inv(E[j+1]), E[j])
            ta[j+1] = E[j]
            ta[j+5] = mul(inv(E[j]), E[j+1], F[j+1])
            tb[j+4] = mul(F[j], inv(F[j+1]), F[j])
            tb[j+5] = F[j]
        else:
            for k in range(1, 4):
                ta[k] = mul(E[k], inv(E[4]))
                tb[k+4] = mul(F[k], inv(F[4]))
            for k in range(1, 5):
                ta[k+4] = mul(E[4], F[k])
        tb[j] = mul(E[j], F[(j+1) % 5], inv(F[j]))
        twist_autos[j], twist_autos[j+4] = ta, tb
        curves[j] = mul(E[j], inv(E[(j+1) % 5]))
        curves[j+4] = mul(F[j], inv(F[(j+1) % 5]))
        assert substitute(r, ta) == substitute(r, tb) == r
    ut, vt = identity, identity
    for j in range(1, 5):
        ut = compose(ut, twist_autos[j])
        vt = compose(vt, twist_autos[j+4])
    assert ut == U and vt == V

    gamma0 = (1, -2, 3, -4, -1, 2, -3, 4)
    gamma1 = (5, -6, 7, -8, -5, 6, -7, 8)
    for offset, gamma in ((0, gamma0), (5, gamma1)):
        subrot = [list(range(1+offset, 6+offset)),
                  list(range(-1-offset, -6-offset, -1))]
        assert cyclic_key(substitute(boundary_cycles(subrot)[0], edge_words)) == cyclic_key(gamma)

    assert 2-5 == 2-2*2-1
    assert cyclic_key(substitute(gamma0, U)) == cyclic_key(gamma0)
    assert cyclic_key(substitute(gamma1, V)) == cyclic_key(gamma1)
    assert cyclic_key(substitute(gamma0, Z)) == cyclic_key(gamma0)
    assert cyclic_key(substitute(gamma1, Z)) == cyclic_key(gamma1)
    transport = compose(autopow(U, 2), autopow(V, 2))
    vanishing = [gamma1, substitute(gamma0, Vi), substitute(gamma0, transport)]
    return dict(rotation=rotation, boundary=r, U=U, V=V, Ui=Ui, Vi=Vi,
                twist_actions=twist_autos, twist_curves=curves,
                gamma0=gamma0, gamma1=gamma1, vanishing=vanishing)


def symplectic_identification(r):

    raw_forward = {
        1: (-6, -1, -8, 7),
        2: (-7, 8, 1, -2, 3, 7),
        3: (-7, -2, 1, 5, 8),
        4: (-8, -5, -1, 2, 8, 1, -2, 4, 8),
        5: (-8, -1),
        6: (1, -5, -1, 2, -1),
        7: (1,),
        8: (-5,),
    }
    raw_inverse = {
        1: (7,),
        2: (7, -8, -7, 6, 7),
        3: (7, -8, -7, 6, 5, -6, -5, -3, 2, 3, 5, 6, 7),
        4: (7, -8, -7, 6, 5, -6, -5, 4, 5, 7),
        5: (-8,),
        6: (-7, 5, -6, -5, -3, -1),
        7: (-7, -6, -5, -3),
        8: (-7, -5),
    }
    standard = mul(*(comm((j,), (j+1,)) for j in (1, 3, 5, 7)))
    identity = {i: (i,) for i in range(1, 9)}
    assert compose(raw_forward, raw_inverse) == compose(raw_inverse, raw_forward) == identity
    assert substitute(standard, raw_forward) == r[12:] + r[:12]


    prefix = r[:12]
    s = substitute(prefix, raw_inverse)
    forward = {i: conj(prefix, w) for i, w in raw_forward.items()}
    inverse = {i: conj(inv(s), w) for i, w in raw_inverse.items()}
    assert compose(forward, inverse) == compose(inverse, forward) == identity
    assert substitute(standard, forward) == r
    assert substitute(r, inverse) == standard
    return dict(standard_boundary=standard, basis_in_edges=forward,
                edges_in_basis=inverse, raw_basis_in_edges=raw_forward,
                raw_edges_in_basis=raw_inverse, common_conjugator=prefix)


def base_words(p, q):
    c = mul(p, q, power(p, -4))
    e = mul(power(p, 3), q, inv(p))
    f = mul(power(p, 4), q, power(p, -2))
    k = mul(power(q, 2), inv(p))
    h = mul(c, k)
    return c, e, f, k, h


def monodromy_words():
    u, v = (1,), (2,)
    z = power(mul(u, v), 3)
    p, q = mul(z, power(u, 2)), mul(z, power(v, 2))
    D = mul(power(u, 2), power(v, 2), power(u, -8), power(v, 4), power(u, -2))
    cores = [mul(power(u, 2), power(v, -2), power(u, -6)),
             mul(power(u, 8), power(v, 2), power(u, -4)),
             mul(power(u, 8), power(v, -2), power(u, -2)),
             mul(power(u, 2), power(v, -4))]
    zexp = (-3, 3, 2, -1)
    handles = [mul(power(z, n), conj(D, core)) for n, core in zip(zexp, cores)]
    c, e, f, k, h = base_words(p, q)
    original = [inv(e), f, inv(c), inv(k)]
    assert braid_key(h) == braid_key(mul(inv(z), D))
    for new, old in zip(handles, original):
        assert braid_key(new) == braid_key(conj(h, old))
    local = [power(v, 10), conj(inv(v), power(u, 10)),
             conj(mul(power(u, 2), power(v, 2)), power(u, 10))]
    lhs = mul(comm(*handles[:2]), comm(*handles[2:]), *local)
    assert braid_key(lhs) == braid_key(power(z, 5)) == ((-1, 0, 0, -1), 30)


    pp, qq = (1,), (2,)
    cc, ee, ff, kk, hh = base_words(pp, qq)
    basehandles = [conj(hh, t) for t in (inv(ee), ff, inv(cc), inv(kk))]
    periph = [power(qq, 5), power(mul(pp, qq), -5), conj(cc, power(pp, 5))]
    assert mul(comm(*basehandles[:2]), comm(*basehandles[2:]), *periph) == ()
    for w in basehandles + periph:
        assert sum((1 if abs(x) == 1 else 3)*(1 if x > 0 else -1) for x in w) % 5 == 0
    expansion = {1: (1, 2, 3, 4), 2: (5, 6, 7, 8)}
    return dict(Z=z, D=D, handles=handles, local_twists=local,
                handles_expanded_in_eight_twists=[substitute(w, expansion) for w in handles],
                base_handles_in_p_q=basehandles, base_peripherals_in_p_q=periph)


def check_monodromy():
    """Build the eight twists and verify the base and braid relations."""
    geometric = ribbon_and_actions()
    identification = symplectic_identification(geometric['boundary'])
    raw, exact = identification['raw_edges_in_basis'], identification['edges_in_basis']
    curves = {i: cyclic_reduce(substitute(w, raw)) for i, w in geometric['twist_curves'].items()}
    vanishing = [cyclic_reduce(substitute(w, raw)) for w in geometric['vanishing']]
    for old, new in zip(geometric['vanishing'], vanishing):
        assert cyclic_key(substitute(old, exact)) == cyclic_key(new)
        assert all(sum((1 if x > 0 else -1) for x in new if abs(x) == j) == 0 for j in range(1, 9))
    assert list(map(len, vanishing)) == [22, 22, 60]
    for j in curves:
        assert cyclic_key(substitute(geometric['twist_curves'][j], exact)) == cyclic_key(curves[j])

    # Words in Appendix A; upper-case letters denote inverses.
    expected_twists = (
        'FghG',
        'ECBcefEF',
        'CbcefED',
        'gHGfeFEdeg',
        'HacefEg',
        'eFECAcef',
        'FECe',
        'GE',
    )
    expected_vanishing = (
        'HacefEFECeghGeFECAcefE',
        'gHabDefEFghGGfeFECABcd',
        'eFECABcdeggHGfeFEdBcdFggHabcefEDCbabDefEFghGGDefEFghGGECBAGf',
    )
    def word_key(word):
        return cyclic_key(tuple((ord(x.lower())-96) * (1 if x.islower() else -1)
                                for x in word))
    assert [cyclic_key(curves[j]) for j in range(1,9)] == [word_key(w) for w in expected_twists]
    assert [cyclic_key(w) for w in vanishing] == [word_key(w) for w in expected_vanishing]

    actions_in_basis = {}
    for i, act in geometric['twist_actions'].items():
        newact = compose(exact, compose(act, identification['basis_in_edges']))
        assert substitute(identification['standard_boundary'], newact) == identification['standard_boundary']
        actions_in_basis[i] = newact
    mono = monodromy_words()
    print('Genus-4 curves, basis dictionary, eight twists and monodromy checked.')


# Coordinate formulas and the five determinant calculations

import sympy as sp


def check_coordinates():
    P, Q = 1, 2

    def rewrite(word):
        sheet = 0
        a = 0
        b = [0] * 5
        for letter in word:
            if letter == P:
                if sheet == 4:
                    a += 1
                sheet = (sheet + 1) % 5
            elif letter == -P:
                if sheet == 0:
                    a -= 1
                sheet = (sheet - 1) % 5
            elif letter == Q:
                b[sheet] += 1
                sheet = (sheet + 3) % 5
            elif letter == -Q:
                sheet = (sheet - 3) % 5
                b[sheet] -= 1
            else:
                raise ValueError(letter)
        if sheet != 0:
            raise ValueError('Word does not lift to a loop')
        return a, tuple(b)

    handles = [
        [P, -Q, -P, -P, -P],
        [P] * 4 + [Q] + [-P] * 2,
        [P] * 4 + [-Q, -P],
        [P, -Q, -Q],
    ]
    expected = [
        (0, 0, 0, -1, 0),
        (0, 0, 0, 0, 1),
        (0, -1, 0, 0, 0),
        (-1, 0, 0, -1, 0),
    ]
    assert [rewrite(w)[1] for w in handles] == expected

    for s in range(5):
        m = (s + 3) % 5
        ell = [P] * s + [Q] + [-P] * m
        assert rewrite(ell)[1] == tuple(int(j == s) for j in range(5))
        conj_ell = [-x for x in ell]
        assert rewrite(conj_ell)[1] == tuple(-int(j == (2-s) % 5) for j in range(5))


    # The affine coordinate change has image sum(v_s)=0 and inverse given
    # by the four handle evaluations. These matrix identities check all
    # characters at once.
    coordinate_matrix = sp.Matrix([
        [1,0,0,-1], [0,0,-1,0], [0,-1,1,1],
        [-1,0,0,0], [0,1,0,0]])
    evaluations = sp.Matrix(expected)
    assert evaluations * coordinate_matrix == sp.eye(4)
    assert sp.ones(1,5) * coordinate_matrix == sp.zeros(1,4)
    k = sp.Symbol('k', integer=True)
    family = coordinate_matrix * sp.Matrix([k,-k,k,2*k]) - sp.ones(5,1)
    assert all(sp.expand(v-(-k-1)) % 5 == 0 for v in family)

    x, y, z, w = sp.symbols('x y z w')
    base = x*(x-1)**3
    surface = x**4*y*(y-1)*(y-x)**2
    xh, wh, yh, zh = 1/x, -w/x, 1/y, -z/(x**2*y)

    assert sp.cancel(-base/x**5 - base.subs(x, xh)) == 0
    assert sp.cancel(-surface/(x**10*y**5) -
                     surface.subs({x: xh, y: yh}, simultaneous=True)) == 0
    h = {x: xh, w: wh, y: yh, z: zh}
    for a in (x, w, y, z):
        assert sp.cancel(h[a].subs(h, simultaneous=True)-a) == 0

    report = {
        'Schreier_handle_vectors': expected,
        'coordinate_change_and_inverse_verified': True,
        'conjugation_ell_s_to_minus_ell_2_minus_s': True,
        'original_k_family_constant_after_shift_to_X4': True,
        'lifted_hyperelliptic_map_preserves_equations': True,
        'lifted_hyperelliptic_map_squares_to_identity': True,
    }
    return report


def check_determinants():
    t = sp.symbols('t')
    f = t**4-t**3+t**2-t+1

    def reduce_rational(a):
        num, den = sp.fraction(sp.cancel(a))
        return sp.rem(num*sp.invert(den, f, t), f, t)

    def mm(a, b):
        return (a*b).applyfunc(reduce_rational)

    def power(a, n):
        if n < 0:
            return power(a.inv().applyfunc(reduce_rational), -n)
        ans = sp.eye(2)
        for _ in range(n):
            ans = mm(ans, a)
        return ans

    U = sp.Matrix([[t,1],[0,1]])
    V = sp.Matrix([[1,0],[-t,t]])
    Z = -t**3*sp.eye(2)
    A = sp.eye(2)
    for a, n in ((Z,-3),(U,2),(V,-2),(U,-6)):
        A = mm(A,power(a,n))
    expected = [3*t**3+t-1,3*t**2+t+3,-4*t**3+t**2-t+4,
                -t**3-2*t**2-t,2*t**3-2*t**2-1]
    result=[]
    for r in range(5):
        p = reduce_rational((mm(power(Z,r),A)-sp.eye(2)).det())
        assert sp.expand(p-expected[r]) == 0
        norm = int(sp.resultant(f,p,t))
        assert norm == 25
        result.append({'r':r,'determinant_polynomial':str(p),'norm':norm})
    return result


def check_coordinates_and_homology():
    check_coordinates()
    result = check_determinants()
    print('Handle/character coordinates and the lifted hyperelliptic map checked.')
    for row in result:
        print('r=%d: determinant %s; norm %d' %
              (row['r'], row['determinant_polynomial'], row['norm']))


def run():
    check_monodromy()
    check_coordinates_and_homology()


if __name__ == "__main__":
    if not __debug__:
        raise RuntimeError("Run without -O: the mathematical checks use assertions.")
    run()


==> anc/geometry.json <==
{
  "central": {
    "schema": "central-ribbon-1",
    "curve_edges": [
      [10, 3, 1, 5, 8],
      [11, 14, 12, 16, 18],
      [7, 24, 26, 20, 22],
      [29, 31, 33],
      [28, 30, 36],
      [39, 35, 41],
      [2, 37, 9, 40],
      [13, 42, 19, 32],
      [27, 34, 23, 38],
      [4, 17, 25, 6, 15, 21]
    ],
    "cuffs": [
      [-3, 0, 1, 0, 1, -1, -1],
      [1, 1, 3, 0, 1, -1, 1],
      [-40, 0, -3, 1, 1, -1, 1],
      [2, 1, -3, -1, 1, -2, -1],
      [-10, 2, 3, -2, 9, -2, 1],
      [-21, 4, -3, 11, 9, -1, 1],
      [5, 1, 2, 0, 1, -1, -2],
      [6, 0, -2, -2, 1, 1, -2],
      [7, 3, -3, 1, 3, 0, -1],
      [-22, 5, 3, -4, 3, 1, -1],
      [-14, 1, 1, -1, 5, -1, 0],
      [17, 0, -1, -2, 5, -2, 0]
    ],
    "tree": [3, 7, 8, 9, 10, 11, 14, 17, 18, 19, 21, 22, 24, 25, 35, 37, 41, 43, 46, 65, 66, 69, 70],
    "dual_edges": [1, 2, 4, 5, 6, 12, 13, 15, 16, 20, 26]
  },
  "markings": {
    "schema": "oriented-free-marking-1",
    "to_paper": [
      [-7, 23, -32, -1, -28, -9, -5, 6, -17, 35, 30, 2, -4, -18, -13, -29, 20, 6, 15, 35, -16, -27, 31, -15, -20, 29, 13, 18, 4, -2, -30, -35, 17, -6, 5, 9, 28, 1, 32, -23, 7],
      [-33, -14, -22, -25, 10, -19, -5, 22, 33, -1, 12, -13, -7, 27, -34, -17, 25, -38, 14, 26, 16, -3, -36, 2, -28, 22, 33],
      [-32, -1, -28, -9, 8, 12, -13, -7, 27, -34, -17, 10, -19, -5, 22, 33],
      [-32, -1, -28, -9, 27, -34, -17, 10, -19, -5, 22, 33],
      [-7, 23, -32, -1, -28, -9, -5, 6, -17, 35, 30, 2, -4, -18, -13, -29, -34, 29, -23, 10, 9, 28, 1, 32],
      [-33, -14, -22, -25, 10, -19, -5, 22, 33, -1, 12, -13, -7, 27, -34, -17, 25, -38, 14, 26, 16, -3, -36, 2, -28, 8, -2, 36, 3, -16, 9, 28, 1, 32],
      [-7, 23, -32, -1, -28, -9, -5, 6, -17, 35, 30, 2, -4, -18, -13, -29, 20, 15, -31, 27, 16, -35, -15, -6, 15, -8, 28, -2, 36, 3, -16, -26, -14, 38, -25, 17, 34, -27, 7, 13, -12, 1, -33, -22, 5, 19, -10, 25, 22, 14, 33],
      [-33, -22, 5, 19, -10, 17, 34, -27, 7, 13, -12, -8, 19, -32, 38, -9, -4, -26, -37, -21, -8, 28, -2, 36, 3, -16, -26, -14, 38, -25, 17, 34, -27, 7, 13, -12, 1, -33, -22, 5, 19, -10, 25, 22, 14, 33],
      [-33, -14, -22, -25, 10, -19, -5, 22, 33, -1, 12, -13, -7, 27, -34, -17, 25, -38, 14, 26, 16, -3, -36, 2, -28, 8, 21, -11, 37, -24, -9, -4, -26, -37, -21, -8, 28, -2, 36, 3, -16, -26, -14, 38, -25, 17, 34, -27, 7, 13, -12, 1, -33, -22, 5, 19, -10, 25, 22, 14, 33],
      [-33, -22, 5, 19, -10, 17, 34, -27, 7, 13, 18, 4, -2, -30, -16, -27, 31, -15, -20, 29, 13, 18, 4, -2, -30, -35, 17, -6, 5, 9, 28, 1, 32, -23, 7],
      [-33, -22, 29, 13, 18, 4, -2, -30, -35, 17, -6, 5, 9, 28, 1, 32, -23, 7],
      [-32, -1, -28, -9, -18, -13, -7, 27, -34, -17, 10, -19, -5, 22, 33],
      [-33, -14, -22, -25, 10, -19, -5, 22, 33, -1, 12, -13, -7, 27, -34, -17, 25, -38, 14, 26, 16, -3, -36, 2, -28, 8, 21, 37],
      [-33, -14, -22, -25, 10, -19, -5, 22, 33],
      [-33, -14, -22, -25, 10, -19, -5, 22, 33, -1, 12, -13, -7, 27, -34, -17, 25, -38, 14, 26, 16, -3, -36, 2, -28, 8, 21, 37, 26, 4, 9, 28, 12, -13, -7, 27, -34, -17, 25, 22, 14, 26, 16, -3, -36, 2, -8, -27, 31, -15, 6, 15, 35, -16, -27, 31, -15, -20, 29, 13, 18, 4, -2, -30, -35, 17, -6, 5, 9, 28, 1, 32, -23, 7],
      [-7, 23, -32, -1, -28, -9, -5, 6, -17, 35, 30, 2, -4, -18, -13, -29, 20, 15, -31, 27, 16, -35, -15, -6, 15, -31, 27, 8, -2, 36, 3, -16, -26, -14, -22, -25, 17, 34, -27, 7, 13, -12, 1, 32, -19, -5, 6, 15, 35, 30, 2, -4, -18, -13, -7, 9, 28, 12, -13, -7, 27, -34, -17, 25, 22, 14, 26, 16, -3, -36, 2, -8, -27, 31, -15, 6, 15, 35, -16, -27, 31, -15, -20, 29, 13, 18, 4, -2, -30, -35, 17, -6, 5, 9, 28, 1, 32, -23, 7],
      [-33, -14, -22, -25, 10, -19, -5, 22, 33, -1, 12, -13, -7, 27, -34, -17, 25, -38, 14, 26, 16, -3, -36, 2, -28, 8, 21, -31, 27, -34, 29, -23, 10, -18, -12, -8, 19, -32, 38, 24, -37, -30, -16, 8, 12, -13, -7, 27, -34, -17, 25, 22, 14, 33],
      [-33, -14, -22, -25, 17, 34, -27, 7, 13, -12, -8, 16, 30, 11, -31, -10, 23, -29, 34, 18, -10, 17, 34, -27, 31, -11, -30, -16, 8, 12, -13, -7, 27, -34, -17, 25, 22, 14, 33],
      [-33, -14, -22, -25, 10, -19, -5, 22, 33, -1, 12, -13, -7, 27, -34, -17, 25, -38, 14, 26, 16, -3, -36, 2, -28, 8, 21, -31, 27, -34, 29, -23, 17, -6, 5, 19, -32, 38, -9, -4, -26, -37, -21, -8, 28, -2, 36, 3, -16, -26, -14, 38, -25, 17, 34, -27, 7, 13, -12, 1, -33, -22, 5, 19, -10, 25, 22, 14, 33],
      [-7, 23, -32, -1, -28, -9, -5, 6, -17, 35, 30, 2, -4, -18, -13, -29, 20, 15, -31, 27, 16, -35, -15, -6, 15, -31, 27, 8, -2, 36, 3, -16, -26, -14, -22, -25, 17, 34, -27, 7, 13, -12, -28, -9, 7, 13, 18, 4, -2, -30, -35, -15, -6, 5, 19, -32, 38, -9, -4, -26, -37, -21, -8, 28, -2, 36, 3, -16, -26, -14, 38, -25, 17, 34, -27, 7, 13, -12, 1, -33, -22, 5, 19, -10, 25, 22, 14, 33],
      [-33, -14, -22, -25, 10, -19, -5, 22, 33, -1, 12, -13, -7, 27, -34, -17, 25, -38, 14, 26, 16, -3, -36, 2, -28, 8, 21, 37, 26, 4, 9, -38, 32, -19, 9, 28, 1, 32, -7, -4, -26, -37, -21, -8, 28, -2, 36, 3, -16, -26, -14, 38, -25, 17, 34, -27, 7, 13, -12, 1, -33, -22, 5, 19, -10, 25, 22, 14, 33],
      [-33, -14, -22, -25, 17, 34, -27, 7, 13, -12, -8, 16, 30, 37, -24, -38, 32, -19, 8, 12, 3, -16, 8, 12, -13, -7, 27, -34, -17, 25, 22, 14, 33],
      [-7, 23, -32, -1, -28, -9, -5, 6, -17, 35, 30, 2, -4, -18, -13, -29, 20, 15, -31, 27, 16, -35, -15, -6, 15, -31, 27, 8, -2, 36, 3, -16, 4, -2, -30, -16, 8, 12, -13, -7, 27, -34, -17, 25, 22, 14, 33],
      [-33, -14, -22, -25, 17, 34, -27, 7, 13, -12, -8, 16, -3, -36, 2, -4, -26, 33],
      [-33, -14, -22, -25, 10, -19, -5, 22, 33, -1, 12, -13, -7, 27, -34, -17, 25, -38, 14, 26, 16, -3, -36, 2, -28, 8, 21, 37, 26, 4, 9, -38, 32, -19, -5, 6, 15, 35, 30, 2, -4, -18, -13, -29, 34, -27, 31, -21, -8, 28, -2, 36, 3, -16, -26, -14, 38, -25, 17, 34, -27, 7, 13, -12, 1, -33, -22, 5, 19, -10, 25, 22, 14, 33],
      [-33, -14, -22, -25, 17, 34, -27, 7, 13, -12, -8, 16, 30, 11, -31, 27, -34, -17, 23, -29, 34, -27, 31, -21, -8, 28, -2, 36, 3, -16, -26, -14, 38, -25, 17, 34, -27, 7, 13, -12, 1, -33, -22, 5, 19, -10, 25, 22, 14, 33],
      [-33, -14, -22, -25, 10, -19, -5, 22, 33, -1, 12, -13, -7, 27, -34, -17, 25, -38, 14, 26, 16, -3, -36, 2, -28, 8, 21, -11, 37, -24, -38, 32, -19, 8, 12, 18, -10, 23, -29, 34, -27, 31, -21, -8, 28, -2, 36, 3, -16, -26, -14, 38, -25, 17, 34, -27, 7, 13, -12, 1, -33, -22, 5, 19, -10, 25, 22, 14, 33],
      [-7, 23, -32, -1, -28, -9, -5, 6, -17, 35, 30, 2, -4, -18, -13, -29, 20, 15, -31, 27, 16, -35, -15, -6, 15, -31, 27, 8, -2, 36, 3, -16, -26, -14, -22, -25, 17, 34, -27, 7, 13, -12, -28, -38, 14, 26, 16, -3, -36, 2, -8, -27, 31, -15, 6, 15, 35, -16, -27, 31, -15, -20, 29, 13, 18, 4, -2, -30, -35, 17, -6, 5, 9, 28, 1, 32, -23, 7],
      [-33, 26, 16, -3, -36, 2, -8, -27, 31, -15, 6, 15, 35, -16, -27, 31, -15, -20, 29, 13, 18, 4, -2, -30, -35, 17, -6, 5, 9, 28, 1, 32, -23, 7],
      [-7, 23, -32, -1, -28, -9, -5, 6, -17, 35, 30, 2, -4, -18, -13, -29, 20, 15, -31, 27, 16, -35, -15, -6, 15, -31, 27, 16, 30, 2, -4, 16, -3, -36, 2, -8, -27, 31, -15, 6, 15, 35, -16, -27, 31, -15, -20, 29, 13, 18, 4, -2, -30, -35, 17, -6, 5, 9, 28, 1, 32, -23, 7],
      [-7, 23, -32, -1, -28, -9, -5, 6, -17, 35, 30, 2, -4, -18, -13, -29, 20, 15, -31, 27, 16, -35, -15, -6, 15, -31, 27, 8, -2, 36, 3, -16, -26, -14, -22, -25, 17, 34, -27, 7, 13, -12, 1, -37, -21, -8, 28, -2, 36, 3, -16, -26, -14, 38, -25, 17, 34, -27, 7, 13, -12, 1, -33, -22, 5, 19, -10, 25, 22, 14, 33],
      [-33, -14, -22, -25, 17, 34, -27, 7, 13, -12, -8, 16, 30, 11, -31, 27, -34, -17, 10, -37, -21, -8, 28, -2, 36, 3, -16, -26, -14, 38, -25, 17, 34, -27, 7, 13, -12, 1, -33, -22, 5, 19, -10, 25, 22, 14, 33],
      [-7, 23, -32, -1, -28, -9, -5, 6, -17, 35, 30, 2, -4, -18, -13, -29, 20, 15, -31, 27, 16, -35, -15, -6, 15, -31, 27, 8, -2, 36, 3, -16, -26, -14, -22, -25, 17, 34, -27, 7, 13, -12, 1, 32, -37, -21, -8, 28, -2, 36, 3, -16, -26, -14, 38, -25, 17, 34, -27, 7, 13, -12, 1, -33, -22, 5, 19, -10, 25, 22, 14, 33],
      [-33, -14, -22, -25, 17, 34, -27, 7, 13, -12, -8, 16, -37, -21, -8, 28, -2, 36, 3, -16, -26, -14, 38, -25, 17, 34, -27, 7, 13, -12, 1, -33, -22, 5, 19, -10, 25, 22, 14, 33],
      [-33, -14, -22, -25, 17, 34, -27, 7, 13, -12, -8, 16, 30, 11, -31, 27, -34, 22, 33],
      [-7, 23, -32, -1, -28, -9, -5, 6, -17, 35, 30, 2, -4, -18, -13, -29, 20, 15, -31, 27, 16, -35, -15, -6, 15, -31, 27, 8, -2, 36, 3, -16, -26, -14, -22, -25, 17, 34, -27, 7, 13, -12, -28, -9, 7, -32, -1, -28, -9, -5, 6, -17, 23, -32, -1, -28, -9, -5, 6, -17, -15, 22, 33],
      [-33, -14, -22, -25, 17, 34, -27, 7, 13, -12, -8, 16, 30, 37, -24, -38, 32, -19, 8, 12, -36, -15, 6, 15, 35, -16, -27, 31, -15, -20, 29, 13, 18, 4, -2, -30, -35, 17, -6, 5, 9, 28, 1, 32, -23, 7],
      [-7, 23, -32, -1, -28, -9, -5, 6, -17, 35, 30, 2, -4, -18, -13, -29, 20, 15, -31, 27, 16, -35, -15, -6, 15, -31, 27, 8, -2, 36, 3, -16, -26, -14, -22, -25, 17, 34, -27, 7, 13, -12, -28, 22, 33]
    ],
    "from_paper": [
      [-13, -32, 26, -27, 9, -8, -12, -13, -33, -15, -31, 16, 20, 15, 28, 31, 13, -14, 2, -38, -29, -23, -30, -28, 38, -24, 14, -3, 12, 10, 1, 30, 30, 23, 29, 31, 13],
      [-13, -32, 26, -27, 9, -8, -12, -13, -33, -15, -31, 16, 20, 15, 28, 31, 13, -14, 2, -38, -29, -23, -30, -28, 38, -24, 14, -3, -6, -7, -37, 22, 24, -38, 28, 30, 23, 29, 38, -2, 14, -13, -31, -28, -15, -20, -16, 31, 15, 33, 13, 12, 8, -9, 27, -26, 32, 13],
      [-13, -32, 26, -27, 9, -8, -12, 3, -14, -23, -30, -30, -1, -10, -12, -6, 2, 11, 5, 4, -36, -15, -21, -19, -25, -20, 36, -35, 26, 19, 25, 27, 17, 35, 11, 3, 8, 21, -31, 16, 20, 15, 28, 31, 13, -14, 2, -38, -29, -23, -30, -28, 38, -24, 14, -3, -6, -7, -10, -4, -13, -33, -16, 33, -32, 18, 26, 17, 22, 34, 13],
      [-13, -32, 26, -27, 9, -8, 10, 1, 30, -29, -38, 28, 30, 23, 29, 38, -2, 14, -13, -31, -28, -15, -20, -16, 31, 15, 33, 13, 12, 8, -9, 27, -26, 32, 13],
      [-13, -32, 26, -27, 9, -8, -12, 3, -14, -23, -30, -30, -1, -10, -12, -6, 2, -36, -15, -21, -19, -25, -20, 36, -35, 26, 19, 25, 27, 17, 35, 11, 3, 8, 21, -31, 16, 20, 15, 28, 31, 13, -14, 2, -38, -29, -23, -30, -28, 38, -24, 14, -3, -6, -7, -10, -4, -13, -33, 20, -8, -3, 12, 8, -9, 27, -26, 32, 13],
      [-13, -32, 26, -27, 9, -8, -12, 3, -14, -23, -30, -30, -1, -10, -12, -6, 2, -36, -15, -21, -19, -25, -20, 36, -35, 26, 19, 25, 27, 17, 35, 11, 3, 8, 21, -31, 16, 20, 15, 28, 31, 13, -14, 2, -38, -29, -23, -30, -28, 38, -24, 14, -3, -6, -7, -10, -4, -13, -33, 20, -19, -26, 35, -2, 6, 12, 10, 1, 30, 30, 23, 14, -3, 12, 8, -9, 27, -26, 32, 13],
      [-13, -32, 26, -27, 9, -8, -12, -13, -33, -15, -21, -8, -3],
      [-13, -32, 26, -27, 9, -8, -12, 3, -14, -23, -30, -30, -1, -10, -12, 3, -14, 24, -38, 28, 30, 23, 29, 38, -2, 14, -13, -31, -28, -15, -20, -16, 31, 15, 33, 13, 12, 8, -9, 27, -26, 32, 13],
      [-13, -32, 26, -27, 9, -8, -12, -13, -33, 38, -2, 6, 12, 10, 1, 30, 30, 23, 14, -3, 12, 8, -9, 27, -26, 32, 13],
      [-13, -32, 26, -27, 9, -8, -12, -13, -33, -15, -21, -8, -3, -11, -35, -17, -27, -25, -19, -26, 35, -36, -15, -21, -19, -26, 32, 13],
      [-13, -32, 26, -27, 9, -8, -12, -13, -33, -15, -31, 16, 20, 15, 28, 31, 13, -14, 2, -38, -29, -23, -30, -28, 38, -24, 14, -3, -6, -7, -37, 22, 24, 29, 23, -17, -27, -27, 9, -8, -12, -5, -11, -2, 6, 12, 10, 1, 30, 7, 6, 3, -14, 24, -38, 28, 30, 23, 29, 38, -2, 14, -13, -31, -28, -15, -20, -16, 31, 15, 33, 13, 12, 8, -9, 27, -26, 32, 13],
      [-13, -32, 26, -27, 9, -8, -12, -13, -33, -15, -31, 16, 20, 15, 28, 31, 13, -14, 2, -38, -29, -23, -30, -28, 38, -24, 14, -3, 12, 10, 1, 30, 30, 23, 14, 8, -9, 27, -26, -18, 32, -33, 16, 33, 13, 4, 10, 7, 6, 3, -14, 24, -38, 28, 30, 23, 29, 38, -2, 14, -13, -31, -28, -15, -20, -16, 31, -21, -8, -3, -11, -35, -17, -27, -25, -19, -26, 35, -36, 20, 25, 19, 21, 15, 36, -4, -5, -11, -2, 6, 12, 10, 1, 30, 30, 23, 14, -3, 12, 8, -9, 27, -26, 32, 13],
      [3, 8, 21, 15, 33, 13, 4, 8, -9, 27, -26, -18, 32, -33, 16, 33, 13, 4, 10, 7, 6, 3, -14, 24, -38, 28, 30, 23, 29, 38, -2, 14, -13, -31, -28, -15, -20, -16, 31, -21, -8, -3, -11, -35, -17, -27, -25, -19, -26, 35, -36, 20, 25, 19, 21, 15, 36, -4, -5, -11, -2, 6, 12, 10, 1, 30, 30, 23, 14, -3, 12, 8, -9, 27, -26, 32, 13],
      [-13, -31, 16, 20, 15, 28, -29, -38, 28, 30, 23, 29, 38, -2, 14, -13, -31, -28, -15, -20, -16, 31, 13],
      [-13, -32, 26, -27, 9, -8, -12, 3, -14, -23, -30, -30, -1, -10, -12, -6, 2, -36, -15, -21, -19, -25, -20, 36, -35, 26, 19, 25, 27, 17, 35, 11, 3, 8, 21, 15, 33, 13, 12, 8, -9, 27, -26, 32, 13],
      [-13, -32, 26, -27, 9, -8, -12, 3, -14, 34, 13],
      [-13, -32, 26, -27, 9, -8, -12, -13, -33, -15, -21, -8, -3, -11, -35, -17, -27, -25, -19, -26, 35, -36, -15, -21, -19, -26, 35, -2, 6, 12, 10, 1, 30, 30, 23, 14, -3, 12, 8, -9, 27, -26, 32, 13],
      [-13, -32, 26, -27, 9, -8, -12, 3, -14, -23, -30, -30, -1, -10, -12, -6, 2, 11, 5, 4, -36, -15, -21, -19, -25, -20, 36, -35, 26, 19, 25, 27, 17, 35, 11, 3, 8, 21, -31, 16, 20, 15, 28, 31, 13, -14, 2, -38, -29, -23, -30, -28, 38, -24, 14, -3, -6, -7, -10, -4, -13, -33, -16, 33, -32, 18, 32, 13],
      [-13, -32, 26, -27, 9, -8, -12, 3, 8, -20, -16, 33, 13],
      [-13, -32, 26, -27, 9, -8, -12, 3, -14, -23, -30, -30, -1, -10, -12, -6, 2, 11, 1, 7, 6, 3, -14, 24, -38, 28, 30, 23, 29, 38, -2, 14, -13, -31, -28, -15, -20, -16, 31, -21, -8, -3, -11, -35, -17, -27, -25, -19, -26, 35, -36, 20, 25, 19, 21, 15, 36, -2, 6, 12, 10, 1, 30, 30, 23, 14, -3, 12, 8, -9, 27, -26, 32, 13],
      [-13, -32, 26, -27, 9, -8, -12, -13, -33, -15, -31, 16, 20, 15, 28, 31, 13, -14, 2, -38, -29, -23, -30, -28, 38, -24, 14, -3, -6, -27, 9, -8, -12, -5, -11, -2, 6, 12, 10, 1, 30, 7, 6, 3, -14, 24, -38, 28, 30, 23, 29, 38, -2, 14, -13, -31, -28, -15, -20, -16, 31, 15, 33, 13, 12, 8, -9, 27, -26, 32, 13],
      [-13, -32, 26, -27, 9, -8, -12, 3, -14, -23, -30, -30, -1, -10, -12, -6, 2, -38, 28, 30, 23, 29, 38, -2, 14, -13, -31, -28, -15, -20, -16, 31, 13],
      [-13, -32, 26, -27, 9, -8, -12, -13, -33, -15, -21, -8, -3, -11, -35, -17, -27, -25, -19, -26, 35, -36, -15, -21, -19, -25, -20, -15, -21, -8, -3],
      [-13, -32, 26, -27, 9, -8, -12, 3, -14, -23, -30, -30, -1, -10, -12, -6, 2, -38, -15, -9, 27, 17, -23, -29, -24, -22, 37, -30, -1, -10, -12, -6, 2, 11, 5, 12, 8, -9, 27, 13],
      [-13, -32, 26, -27, 9, -8, -12, -13, -33, -15, -21, -8, -3, -11, -35, -17, -27, -25, -19, -26, 35, -36, -15, -21, -19, -26, 32, -33, 16, 33, 13, 4, 10, 7, 6, 3, -14, 24, -38, 28, 30, 23, 29, 38, -2, 14, -13, -31, -28, -15, -20, -16, 31, -21, -8, -3, -11, -35, -17, -27, -25, -19, -26, 35, -36, 20, 25, 19, 21, 15, 36, -14, 29, 31, 13, -14, 2, -38, -29, -23, -30, -28, 38, -2, 6, 12, 10, 1, 30, 30, 23, 14, -3, 12, 8, -9, 27, -26, 32, 13],
      [-13, -31, 16, 20, 15, 28, 31, 13, -14, 2, -38, -29, -23, -30, -28, 38, 29, -30, -1, -10, 8, -9, 27, -26, 32, 13],
      [-13, -32, 26, -27, 9, -8, -12, 4, -36, -15, -21, -19, -25, -20, 36, -35, 26, 19, 25, 27, 17, 35, 11, 3, 8, 21, -31, 16, 20, 15, 28, 31, 13, -14, 2, -38, -29, -23, -30, -28, 38, -24, 14, -3, -6, -7, -10, -4, -13, -33, -16, 33, -32, -17, -27, -27, 9, -8, -12, -5, -11, -2, 6, 12, 10, 1, 30, 30, 23, 14, -3, 12, 8, -9, 27, -26, 32, 13],
      [-13, -32, 26, -27, 9, -8, -12, 3, -14, -23, -30, -30, -1, -10, -12, -6, 2, -38, -29, -23, -30, -30, -1, -10, -12, 3, -14, 24, -38, 28, 30, 23, 29, 38, -2, 14, -13, -31, -28, -15, -20, -16, 31, 15, 33, 13, 12, 8, -9, 27, -26, 32, 13],
      [-13, -32, 26, -27, 9, -8, -12, 3, -14, -23, -30, -30, -1, -10, -12, -6, 2, -35, -17, -27, -25, -20, -15, -21, -8, -3],
      [-13, -34, -23, -29, -24, -22, 37, 7, 6, 3, -14, 24, -38, 28, 30, 23, 29, 38, -2, 14, -13, -31, -28, -15, -20, -16, 31, 15, 33, 13, 12, 8, -9, 27, -26, 32, 13],
      [-13, -32, 26, -27, 9, -8, -12, 4, -36, -15, -21, -19, -25, -20, 36, -35, 26, 19, 25, 27, 17, 35, 11, 3, 8, 21, -31, 16, 20, 15, 28, 31, 13, -14, 2, -38, -29, -23, -30, -28, 38, -24, 14, -3, -6, -7, -10, -4, -13, -33, -16, 33, -32, -17, -27, -27, 9, -8, -12, -5, -11, -2, 6, 12, 10, 1, 30, 7, 6, 3, -14, 24, -38, 28, 30, 23, 29, 38, -2, 14, -13, -31, -28, -15, -20, -16, 31, 15, 33, 13, 12, 8, -9, 27, -26, 32, 13],
      [-13, -31, 33, 13],
      [-13, -31, 16, 20, 15, 28, 31, 13, -14, 2, -38, -29, -23, -30, -28, 38],
      [-13, -32, 26, -27, 9, -8, -12, 3, -14, -23, -30, -30, -1, -10, -12, -6, 2, -35, -17, -27, -27, 9, -8, -12, -5, -11, -2, 6, 12, 10, 1, 30, 30, 23, 14, -3, 12, 8, -9, 27, -26, 32, 13],
      [-13, -32, 26, -27, 9, -8, -12, -13, -33, -15, -21, -8, -3, -11, -35, -17, -27, -25, -19, -26, 35, -36, 20, 25, 19, 21, 15, 36, -35, 26, 19, -20, 33, 13, 4, 10, 1, 30, 23, 34, 13],
      [-13, -32, 26, -27, 9, -8, -12, -13, -33, -15, -31, 16, 20, 15, 28, 31, 13, -14, 2, -38, -29, -23, -30, -28, 38, -24, 14, -3, -6, -7, -37, -17, -26, -18, 32, -33, 16, 33, 13, 4, 10, 7, 6, 3, -14, 24, -38, 28, 30, 23, 29, 38, -2, 14, -13, -31, -28, -15, -20, -16, 31, -21, -8, -3, -11, -35, -17, -27, -25, -19, -26, 35, -36, 20, 25, 19, 21, 15, 36, -4, -5, -11, -2, 6, 12, 10, 1, 30, 30, 23, 14, -3, 12, 8, -9, 27, -26, 32, 13],
      [-13, -32, 26, -27, 9, -8, -12, -13, -33, -15, -31, 16, 20, 15, 28, 31, 13, -14, 2, -38, -29, -23, -30, -28, 38, -24, 14, -3, -6, -7, -30, -1, -10, -12, -6, 2, 11, 5, 12, 8, -9, 27, 13],
      [-13, -31, 16, 20, 15, 38, -2, 6, 12, 10, 1, 30, 30, 23, 14, -3, 12, 8, -9, 27, -26, 32, 13]
    ],
    "paper_relator": [32, -19, 8, 12, -36, 21, 37, 26, 4, 9, 24, -37, 11, -21, -8, 28, -2, 36, 3, -16, -26, -14, 38, -25, 17, 34, -27, 7, 13, -12, 1, -33, -22, 5, 19, -10, 25, 22, 14, 33, -7, 23, -32, -1, -28, -9, -5, 6, -17, 35, 30, 2, -4, -18, -13, -29, 20, 15, -31, 27, 16, -35, -15, -6, -20, 18, -3, -34, 29, -23, 10, 31, -11, -30, -24, -38]
  },
  "local_relations": {
    "schema": "surface-certificates-1",
    "central_and_marking": {
      "Q3/15": [
        [10, -1, 53, 76]
      ],
      "Q3/19": [
        [11, 1, 23, 76]
      ],
      "Q3/20": [
        [11, 1, 23, 76]
      ],
      "Q3/21": [
        [10, -1, 53, 76],
        [11, 1, 23, 76]
      ],
      "Q3/25": [
        [10, -1, 53, 76]
      ],
      "Q3/36": [
        [0, 1, 24, 76]
      ],
      "CQCQ/11": [
        [7, -1, 53, 76]
      ],
      "CQCQ/17": [
        [12, 1, 23, 76]
      ],
      "CQCQ/19": [
        [12, 1, 23, 76]
      ],
      "CQCQ/25": [
        [13, -1, 53, 76]
      ],
      "CQCQ/26": [
        [13, -1, 53, 76]
      ],
      "CQCQ/27": [
        [12, 1, 23, 76],
        [13, -1, 53, 76]
      ],
      "CQCQ/36": [
        [0, 1, 24, 76]
      ]
    },
    "normalizations": {
      "C": {
        "13": [
          [0, -1, 6, 49]
        ]
      },
      "Q": {
        "2": [
          [0, 1, 20, 50]
        ],
        "15": [
          [4, -1, 8, 45]
        ],
        "16": [
          [0, 1, 23, 45],
          [36, -1, 8, 45]
        ],
        "17": [
          [7, -1, 0, 75]
        ],
        "18": [
          [0, 1, 1, 75],
          [4, -1, 0, 75]
        ],
        "20": [
          [0, 1, 23, 45]
        ],
        "22": [
          [0, 1, 1, 75],
          [3, -1, 0, 75]
        ],
        "23": [
          [0, 1, 23, 45],
          [33, -1, 0, 75]
        ],
        "24": [
          [0, 1, 1, 75],
          [1, -1, 75, 76]
        ],
        "26": [
          [0, 1, 1, 75]
        ],
        "28": [
          [0, 1, 23, 45],
          [34, -1, 8, 45]
        ],
        "29": [
          [0, 1, 1, 75],
          [3, -1, 8, 45]
        ],
        "30": [
          [0, 1, 23, 47],
          [29, -1, 9, 44]
        ],
        "31": [
          [0, 1, 23, 45]
        ],
        "32": [
          [0, 1, 1, 75]
        ],
        "33": [
          [0, 1, 23, 45]
        ],
        "34": [
          [0, 1, 1, 75]
        ],
        "35": [
          [0, 1, 1, 75]
        ],
        "36": [
          [0, 1, 23, 45]
        ],
        "37": [
          [0, 1, 1, 75]
        ],
        "38": [
          [0, 1, 23, 45]
        ]
      },
      "Q2": {
        "2": [
          [8, -1, 53, 76]
        ],
        "15": [
          [44, 1, 23, 76]
        ],
        "16": [
          [10, -1, 53, 76],
          [15, 1, 23, 76]
        ],
        "20": [
          [10, -1, 53, 76]
        ],
        "23": [
          [10, -1, 53, 76]
        ],
        "28": [
          [10, -1, 53, 76],
          [14, 1, 23, 76]
        ],
        "29": [
          [16, 1, 23, 76]
        ],
        "30": [
          [10, -1, 53, 76],
          [11, 1, 23, 76]
        ],
        "31": [
          [10, -1, 53, 76]
        ],
        "33": [
          [10, -1, 53, 76]
        ],
        "36": [
          [10, -1, 53, 76]
        ],
        "38": [
          [10, -1, 53, 76]
        ]
      },
      "C_after_Q": {},
      "t_c": {
        "3": [
          [1, -1, 6, 49]
        ],
        "4": [
          [1, -1, 6, 49]
        ],
        "5": [
          [1, -1, 6, 48],
          [29, 1, 21, 49]
        ],
        "6": [
          [1, 1, 21, 49]
        ],
        "11": [
          [1, 1, 21, 49]
        ],
        "12": [
          [1, -1, 6, 49]
        ],
        "32": [
          [2, 1, 21, 49]
        ],
        "33": [
          [2, 1, 21, 49]
        ]
      },
      "t_c_inverse": {
        "3": [
          [0, 1, 21, 49]
        ],
        "4": [
          [0, 1, 21, 49]
        ],
        "5": [
          [0, 1, 21, 49],
          [30, -1, 6, 49]
        ],
        "6": [
          [2, -1, 6, 49]
        ],
        "11": [
          [2, -1, 6, 49]
        ],
        "12": [
          [0, 1, 21, 49]
        ],
        "32": [
          [0, -1, 7, 48]
        ],
        "33": [
          [1, -1, 6, 49]
        ]
      },
      "f0": {
        "1": [
          [14, -1, 9, 44],
          [54, 1, 21, 49],
          [95, -1, 6, 49],
          [123, -1, 9, 44],
          [163, 1, 21, 49],
          [205, -1, 6, 49],
          [240, 1, 23, 44]
        ],
        "2": [
          [14, -1, 9, 44],
          [54, 1, 21, 49],
          [95, -1, 6, 49],
          [135, -1, 6, 49],
          [170, 1, 23, 44],
          [203, 1, 21, 49],
          [242, 1, 21, 49],
          [283, -1, 6, 49],
          [318, 1, 23, 44]
        ],
        "3": [
          [14, -1, 9, 44],
          [54, 1, 21, 49],
          [95, -1, 6, 49],
          [123, -1, 9, 44],
          [163, 1, 21, 49],
          [203, -1, 6, 49],
          [231, -1, 6, 49],
          [266, 1, 23, 44],
          [299, 1, 21, 49],
          [340, -1, 6, 49],
          [375, 1, 23, 44]
        ],
        "4": [
          [14, -1, 9, 44],
          [54, 1, 21, 49],
          [95, -1, 6, 49],
          [123, -1, 9, 44],
          [163, 1, 21, 49],
          [203, -1, 6, 49],
          [231, -1, 6, 49],
          [266, 1, 23, 44],
          [299, 1, 21, 49],
          [340, -1, 6, 49],
          [375, 1, 23, 44]
        ],
        "5": [
          [14, -1, 9, 44],
          [54, 1, 21, 49],
          [95, -1, 6, 49],
          [123, -1, 9, 44],
          [163, 1, 21, 49],
          [190, 1, 21, 49],
          [231, -1, 6, 48],
          [259, 1, 21, 49],
          [299, -1, 6, 49],
          [334, 1, 23, 44],
          [367, 1, 21, 49],
          [408, -1, 6, 49],
          [443, 1, 23, 44]
        ],
        "6": [
          [14, -1, 9, 44],
          [54, 1, 21, 49],
          [95, -1, 6, 49],
          [135, -1, 6, 49],
          [170, 1, 23, 44],
          [203, 1, 21, 49],
          [243, 1, 21, 49],
          [283, -1, 6, 49],
          [318, 1, 23, 44],
          [351, 1, 21, 49],
          [392, -1, 6, 49],
          [427, 1, 23, 44]
        ],
        "7": [
          [14, -1, 9, 44],
          [54, 1, 21, 49],
          [108, -1, 6, 49],
          [136, -1, 9, 44],
          [176, 1, 21, 49],
          [216, 1, 21, 49],
          [257, -1, 6, 49],
          [292, 1, 23, 44]
        ],
        "8": [
          [14, -1, 9, 44],
          [54, 1, 21, 49],
          [95, -1, 6, 49],
          [123, -1, 9, 44],
          [163, 1, 21, 49],
          [203, -1, 6, 49],
          [231, -1, 9, 44],
          [271, 1, 21, 49],
          [311, 1, 21, 49],
          [352, -1, 6, 49],
          [387, 1, 23, 44]
        ],
        "9": [
          [13, -1, 6, 49],
          [41, -1, 9, 44],
          [81, 1, 21, 49],
          [121, 1, 21, 49],
          [162, -1, 6, 49],
          [197, 1, 23, 44]
        ],
        "10": [
          [14, -1, 9, 44],
          [54, 1, 21, 49],
          [95, -1, 6, 49],
          [123, -1, 9, 44],
          [163, 1, 21, 49],
          [191, -1, 6, 49],
          [226, 1, 23, 44],
          [259, 1, 21, 49],
          [300, -1, 6, 49],
          [335, 1, 23, 44]
        ],
        "11": [
          [14, -1, 9, 44],
          [54, 1, 21, 49],
          [95, -1, 6, 49],
          [123, -1, 9, 44],
          [163, 1, 21, 49],
          [191, 1, 21, 49],
          [232, -1, 6, 49],
          [259, -1, 6, 49],
          [294, 1, 23, 44],
          [327, 1, 21, 49],
          [368, -1, 6, 49],
          [403, 1, 23, 44]
        ],
        "12": [
          [14, -1, 9, 44],
          [54, 1, 21, 49],
          [95, -1, 6, 49],
          [123, -1, 9, 44],
          [163, 1, 21, 49],
          [203, -1, 6, 49],
          [231, -1, 6, 49],
          [266, 1, 23, 44],
          [299, 1, 21, 49],
          [340, -1, 6, 49],
          [375, 1, 23, 44]
        ],
        "13": [
          [14, -1, 9, 44],
          [54, 1, 21, 49],
          [95, -1, 6, 49],
          [135, -1, 6, 49],
          [170, 1, 23, 44],
          [203, 1, 21, 49],
          [243, -1, 6, 49],
          [278, 1, 23, 44],
          [311, 1, 21, 49],
          [352, -1, 6, 49],
          [387, 1, 23, 44]
        ],
        "14": [
          [14, -1, 9, 44],
          [54, 1, 21, 49],
          [95, -1, 6, 49],
          [124, -1, 6, 49],
          [159, 1, 23, 44],
          [192, 1, 21, 49],
          [233, -1, 6, 49],
          [268, 1, 23, 44]
        ],
        "15": [
          [14, -1, 9, 44],
          [54, 1, 21, 49],
          [95, -1, 6, 49],
          [135, -1, 6, 49],
          [170, 1, 23, 44],
          [203, 1, 21, 49],
          [257, -1, 6, 49],
          [292, 1, 23, 44]
        ],
        "16": [
          [14, -1, 9, 44],
          [54, 1, 21, 49],
          [110, -1, 6, 49],
          [145, 1, 23, 44]
        ],
        "17": [
          [2, 1, 21, 49],
          [43, -1, 6, 49],
          [78, 1, 23, 44]
        ],
        "18": [
          [14, -1, 9, 44],
          [54, 1, 21, 49],
          [95, -1, 6, 49],
          [125, 1, 21, 49],
          [166, -1, 6, 49],
          [201, 1, 23, 44]
        ],
        "19": [
          [13, -1, 6, 49],
          [41, -1, 9, 44],
          [81, 1, 21, 49],
          [121, 1, 21, 49],
          [162, -1, 6, 49],
          [197, 1, 23, 44]
        ],
        "20": [
          [14, -1, 9, 44],
          [54, 1, 21, 49],
          [108, -1, 6, 49],
          [136, -1, 9, 44],
          [176, 1, 21, 49],
          [216, 1, 21, 49],
          [257, -1, 6, 49],
          [292, 1, 23, 44]
        ],
        "21": [
          [14, -1, 9, 44],
          [54, 1, 21, 49],
          [95, -1, 6, 49],
          [135, -1, 6, 49],
          [170, 1, 23, 44],
          [203, 1, 21, 49],
          [255, -1, 6, 49],
          [283, -1, 9, 44],
          [323, 1, 21, 49],
          [363, 1, 21, 49],
          [404, -1, 6, 49],
          [439, 1, 23, 44]
        ],
        "22": [
          [14, -1, 9, 44],
          [54, 1, 21, 49],
          [95, -1, 6, 49],
          [125, 1, 21, 49],
          [166, -1, 6, 49],
          [201, 1, 23, 44]
        ],
        "23": [
          [14, -1, 9, 44],
          [54, 1, 21, 49],
          [97, 1, 21, 49],
          [138, -1, 6, 49],
          [173, 1, 23, 44]
        ],
        "24": [
          [14, -1, 9, 44],
          [54, 1, 21, 49],
          [95, -1, 6, 49],
          [125, 1, 21, 49],
          [166, -1, 6, 49],
          [201, 1, 23, 44]
        ],
        "25": [
          [14, -1, 9, 44],
          [54, 1, 21, 49],
          [95, -1, 6, 49],
          [135, -1, 6, 49],
          [170, 1, 23, 44],
          [203, 1, 21, 49]
        ],
        "26": [
          [14, -1, 9, 44],
          [54, 1, 21, 49],
          [95, -1, 6, 49]
        ],
        "28": [
          [14, -1, 9, 44],
          [54, 1, 21, 49],
          [110, -1, 6, 49],
          [145, 1, 23, 44]
        ],
        "29": [
          [14, -1, 9, 44],
          [54, 1, 21, 49],
          [95, -1, 6, 49],
          [138, -1, 6, 49],
          [173, 1, 23, 44]
        ],
        "30": [
          [14, -1, 9, 44],
          [54, 1, 21, 49],
          [110, -1, 6, 49],
          [145, 1, 23, 44]
        ],
        "31": [
          [14, -1, 9, 44],
          [54, 1, 21, 49],
          [108, -1, 6, 49],
          [136, -1, 9, 44],
          [176, 1, 21, 49],
          [216, 1, 21, 49],
          [257, -1, 6, 49],
          [292, 1, 23, 44]
        ],
        "32": [
          [14, -1, 9, 44],
          [54, 1, 21, 49],
          [95, -1, 6, 49]
        ],
        "33": [
          [14, -1, 9, 44],
          [54, 1, 21, 49],
          [95, -1, 10, 43],
          [136, 1, 21, 49],
          [176, 1, 21, 49],
          [217, -1, 6, 49],
          [252, 1, 23, 44]
        ],
        "34": [
          [14, -1, 9, 44],
          [54, 1, 21, 49],
          [95, -1, 6, 49]
        ],
        "35": [
          [14, -1, 9, 44],
          [54, 1, 21, 49],
          [95, -1, 6, 49],
          [124, -1, 6, 49],
          [159, 1, 23, 44],
          [192, 1, 21, 49],
          [233, -1, 6, 49],
          [268, 1, 23, 44]
        ],
        "36": [
          [14, -1, 9, 44],
          [54, 1, 21, 49],
          [104, 1, 21, 49],
          [144, 1, 21, 49],
          [185, -1, 6, 49],
          [220, -1, 6, 49],
          [255, 1, 23, 44],
          [288, 1, 21, 49],
          [329, -1, 6, 49],
          [364, 1, 23, 44]
        ],
        "37": [
          [14, -1, 9, 44],
          [54, 1, 21, 49],
          [95, -1, 6, 49],
          [138, -1, 6, 49],
          [173, 1, 23, 44]
        ],
        "38": [
          [14, -1, 9, 44],
          [54, 1, 21, 49],
          [97, 1, 21, 49],
          [138, -1, 6, 49],
          [173, 1, 23, 44]
        ]
      },
      "f0_inverse": {
        "1": [
          [0, -1, 6, 49],
          [35, 1, 23, 44],
          [88, 1, 23, 44],
          [133, -1, 9, 44],
          [173, 1, 21, 49]
        ],
        "2": [
          [0, -1, 6, 49],
          [35, 1, 23, 44],
          [88, 1, 23, 44],
          [146, -1, 9, 44],
          [186, 1, 21, 49],
          [227, -1, 9, 44],
          [281, -1, 6, 49],
          [316, 1, 23, 44],
          [374, -1, 9, 44],
          [427, -1, 9, 44],
          [467, 1, 21, 49]
        ],
        "3": [
          [0, -1, 6, 49],
          [35, 1, 23, 44],
          [88, 1, 23, 44],
          [140, 1, 23, 44],
          [198, -1, 9, 44],
          [251, -1, 9, 44],
          [291, 1, 21, 49]
        ],
        "4": [
          [0, -1, 6, 49],
          [35, 1, 23, 44],
          [88, 1, 23, 44],
          [140, 1, 23, 44],
          [198, -1, 9, 44],
          [251, -1, 9, 44],
          [291, 1, 21, 49]
        ],
        "5": [
          [0, -1, 6, 49],
          [35, 1, 23, 44],
          [88, 1, 23, 44],
          [140, 1, 23, 44],
          [193, 1, 23, 44],
          [251, -1, 9, 44],
          [305, -1, 9, 44],
          [357, -1, 9, 44],
          [410, -1, 9, 44],
          [450, 1, 21, 49]
        ],
        "6": [
          [0, -1, 6, 49],
          [35, 1, 23, 44],
          [88, 1, 23, 44],
          [146, -1, 9, 44],
          [186, 1, 21, 49],
          [227, -1, 9, 44],
          [282, -1, 9, 44],
          [334, -1, 9, 44],
          [387, -1, 9, 44],
          [427, 1, 21, 49]
        ],
        "7": [
          [0, -1, 6, 49],
          [35, 1, 23, 44],
          [77, 1, 23, 44],
          [123, -1, 6, 49],
          [158, 1, 23, 44],
          [216, -1, 9, 44],
          [269, -1, 9, 44],
          [309, 1, 21, 49]
        ],
        "8": [
          [0, -1, 6, 49],
          [35, 1, 23, 44],
          [88, 1, 23, 44],
          [142, 1, 23, 44],
          [188, -1, 6, 49],
          [223, 1, 23, 44],
          [281, -1, 9, 44],
          [334, -1, 9, 44],
          [374, 1, 21, 49]
        ],
        "9": [
          [10, 1, 23, 44],
          [56, -1, 6, 49],
          [91, 1, 23, 44],
          [149, -1, 9, 44],
          [202, -1, 9, 44],
          [242, 1, 21, 49]
        ],
        "10": [
          [0, -1, 6, 49],
          [35, 1, 23, 44],
          [88, 1, 23, 44],
          [145, -1, 9, 44],
          [198, -1, 9, 44],
          [238, 1, 21, 49]
        ],
        "11": [
          [0, -1, 6, 49],
          [35, 1, 23, 44],
          [88, 1, 23, 44],
          [139, 1, 23, 44],
          [197, -1, 9, 44],
          [250, -1, 9, 44],
          [302, -1, 9, 44],
          [355, -1, 9, 44],
          [395, 1, 21, 49]
        ],
        "12": [
          [0, -1, 6, 49],
          [35, 1, 23, 44],
          [88, 1, 23, 44],
          [140, 1, 23, 44],
          [198, -1, 9, 44],
          [251, -1, 9, 44],
          [291, 1, 21, 49]
        ],
        "13": [
          [0, -1, 6, 49],
          [35, 1, 23, 44],
          [88, 1, 23, 44],
          [146, -1, 9, 44],
          [186, 1, 21, 49],
          [227, -1, 9, 44],
          [279, -1, 9, 44],
          [332, -1, 9, 44],
          [372, 1, 21, 49]
        ],
        "14": [
          [0, -1, 6, 49],
          [35, 1, 23, 44],
          [88, 1, 23, 44],
          [146, -1, 9, 44],
          [186, 1, 21, 49],
          [240, -1, 9, 44],
          [293, -1, 9, 44],
          [333, 1, 21, 49]
        ],
        "15": [
          [0, -1, 6, 49],
          [35, 1, 23, 44],
          [88, 1, 23, 44],
          [146, -1, 9, 44],
          [186, 1, 21, 49],
          [227, -1, 9, 44],
          [269, -1, 9, 44],
          [309, 1, 21, 49]
        ],
        "16": [
          [0, -1, 6, 49],
          [35, 1, 23, 44],
          [68, -1, 9, 44],
          [108, 1, 21, 49]
        ],
        "17": [
          [15, -1, 6, 49],
          [50, 1, 23, 44],
          [108, -1, 9, 44],
          [161, -1, 9, 44],
          [201, 1, 21, 49]
        ],
        "18": [
          [0, -1, 6, 49],
          [35, 1, 23, 44],
          [88, 1, 23, 44],
          [146, -1, 9, 44],
          [186, 1, 21, 49],
          [242, -1, 6, 49],
          [277, 1, 23, 44],
          [335, -1, 9, 44],
          [388, -1, 9, 44],
          [428, 1, 21, 49]
        ],
        "19": [
          [10, 1, 23, 44],
          [56, -1, 6, 49],
          [91, 1, 23, 44],
          [149, -1, 9, 44],
          [202, -1, 9, 44],
          [242, 1, 21, 49]
        ],
        "20": [
          [0, -1, 6, 49],
          [35, 1, 23, 44],
          [77, 1, 23, 44],
          [123, -1, 6, 49],
          [158, 1, 23, 44],
          [216, -1, 9, 44],
          [269, -1, 9, 44],
          [309, 1, 21, 49]
        ],
        "21": [
          [0, -1, 6, 49],
          [35, 1, 23, 44],
          [88, 1, 23, 44],
          [146, -1, 9, 44],
          [186, 1, 21, 49],
          [227, -1, 9, 44],
          [278, 1, 23, 44],
          [324, -1, 6, 49],
          [359, 1, 23, 44],
          [417, -1, 9, 44],
          [470, -1, 9, 44],
          [510, 1, 21, 49]
        ],
        "22": [
          [0, -1, 6, 49],
          [35, 1, 23, 44],
          [88, 1, 23, 44],
          [146, -1, 9, 44],
          [186, 1, 21, 49],
          [242, -1, 6, 49],
          [277, 1, 23, 44],
          [335, -1, 9, 44],
          [388, -1, 9, 44],
          [428, 1, 21, 49]
        ],
        "23": [
          [0, -1, 6, 49],
          [35, 1, 23, 44],
          [82, -1, 6, 49],
          [117, 1, 23, 44],
          [175, -1, 9, 44],
          [228, -1, 9, 44],
          [268, 1, 21, 49]
        ],
        "24": [
          [0, -1, 6, 49],
          [35, 1, 23, 44],
          [88, 1, 23, 44],
          [146, -1, 9, 44],
          [186, 1, 21, 49],
          [242, -1, 6, 49],
          [277, 1, 23, 44],
          [335, -1, 9, 44],
          [388, -1, 9, 44],
          [428, 1, 21, 49]
        ],
        "25": [
          [0, -1, 6, 49],
          [35, 1, 23, 44],
          [88, 1, 23, 44],
          [146, -1, 9, 44],
          [186, 1, 21, 49],
          [227, -1, 9, 44]
        ],
        "26": [
          [0, -1, 6, 49],
          [35, 1, 23, 44],
          [88, 1, 23, 44],
          [146, -1, 9, 44],
          [186, 1, 21, 49]
        ],
        "28": [
          [0, -1, 6, 49],
          [35, 1, 23, 44],
          [68, -1, 9, 44],
          [108, 1, 21, 49]
        ],
        "29": [
          [0, -1, 6, 49],
          [35, 1, 23, 44],
          [88, 1, 23, 44],
          [146, -1, 9, 44],
          [186, 1, 21, 49],
          [228, -1, 9, 44],
          [268, 1, 21, 49]
        ],
        "30": [
          [0, -1, 6, 49],
          [35, 1, 23, 44],
          [68, -1, 9, 44],
          [108, 1, 21, 49]
        ],
        "31": [
          [0, -1, 6, 49],
          [35, 1, 23, 44],
          [77, 1, 23, 44],
          [123, -1, 6, 49],
          [158, 1, 23, 44],
          [216, -1, 9, 44],
          [269, -1, 9, 44],
          [309, 1, 21, 49]
        ],
        "32": [
          [0, -1, 6, 49],
          [35, 1, 23, 44],
          [88, 1, 23, 44],
          [146, -1, 9, 44],
          [186, 1, 21, 49],
          [227, -1, 7, 48],
          [263, 1, 23, 44],
          [321, -1, 9, 44],
          [374, -1, 9, 44],
          [414, 1, 21, 49]
        ],
        "33": [
          [0, -1, 6, 49],
          [35, 1, 23, 44],
          [94, -1, 6, 49],
          [129, 1, 23, 44],
          [187, -1, 9, 44],
          [240, -1, 9, 44],
          [280, 1, 21, 49]
        ],
        "34": [
          [0, -1, 6, 49],
          [35, 1, 23, 44],
          [88, 1, 23, 44],
          [146, -1, 9, 44],
          [186, 1, 21, 49]
        ],
        "35": [
          [0, -1, 6, 49],
          [35, 1, 23, 44],
          [88, 1, 23, 44],
          [146, -1, 9, 44],
          [186, 1, 21, 49],
          [240, -1, 9, 44],
          [293, -1, 9, 44],
          [333, 1, 21, 49]
        ],
        "36": [
          [0, -1, 6, 49],
          [35, 1, 23, 44],
          [67, 1, 24, 43],
          [126, -1, 9, 44],
          [170, -1, 9, 44],
          [223, -1, 9, 44],
          [263, 1, 21, 49]
        ],
        "37": [
          [0, -1, 6, 49],
          [35, 1, 23, 44],
          [88, 1, 23, 44],
          [146, -1, 9, 44],
          [186, 1, 21, 49],
          [228, -1, 9, 44],
          [268, 1, 21, 49]
        ],
        "38": [
          [0, -1, 6, 49],
          [35, 1, 23, 44],
          [82, -1, 6, 49],
          [117, 1, 23, 44],
          [175, -1, 9, 44],
          [228, -1, 9, 44],
          [268, 1, 21, 49]
        ]
      },
      "C_after_f0": {
        "1": [
          [12, -1, 9, 44],
          [93, -1, 9, 44],
          [156, 1, 23, 44]
        ],
        "2": [
          [12, -1, 9, 44],
          [116, 1, 23, 44],
          [237, 1, 23, 44]
        ],
        "3": [
          [12, -1, 9, 44],
          [93, -1, 9, 44],
          [188, 1, 23, 44],
          [269, 1, 23, 44]
        ],
        "4": [
          [12, -1, 9, 44],
          [93, -1, 9, 44],
          [188, 1, 23, 44],
          [269, 1, 23, 44]
        ],
        "5": [
          [12, -1, 9, 44],
          [93, -1, 9, 44],
          [200, 1, 23, 44],
          [281, 1, 23, 44]
        ],
        "6": [
          [12, -1, 9, 44],
          [116, 1, 23, 44],
          [242, 1, 23, 44],
          [323, 1, 23, 44]
        ],
        "7": [
          [12, -1, 9, 44],
          [107, -1, 9, 44],
          [211, 1, 23, 44]
        ],
        "8": [
          [12, -1, 9, 44],
          [93, -1, 9, 44],
          [177, -1, 9, 44],
          [281, 1, 23, 44]
        ],
        "9": [
          [41, -1, 9, 44],
          [145, 1, 23, 44]
        ],
        "10": [
          [12, -1, 9, 44],
          [93, -1, 9, 44],
          [144, 1, 23, 44],
          [225, 1, 23, 44]
        ],
        "11": [
          [12, -1, 9, 44],
          [93, -1, 9, 44],
          [180, 1, 23, 44],
          [261, 1, 23, 44]
        ],
        "12": [
          [12, -1, 9, 44],
          [93, -1, 9, 44],
          [188, 1, 23, 44],
          [269, 1, 23, 44]
        ],
        "13": [
          [12, -1, 9, 44],
          [116, 1, 23, 44],
          [226, 1, 23, 44],
          [307, 1, 23, 44]
        ],
        "14": [
          [12, -1, 9, 44],
          [103, 1, 23, 44],
          [184, 1, 23, 44]
        ],
        "15": [
          [12, -1, 9, 44],
          [116, 1, 23, 44],
          [214, 1, 23, 44]
        ],
        "16": [
          [12, -1, 9, 44],
          [89, 1, 23, 44]
        ],
        "17": [
          [52, 1, 23, 44]
        ],
        "18": [
          [12, -1, 9, 44],
          [145, 1, 23, 44]
        ],
        "19": [
          [45, -1, 9, 44],
          [149, 1, 23, 44]
        ],
        "20": [
          [12, -1, 9, 44],
          [110, -1, 9, 44],
          [214, 1, 23, 44]
        ],
        "21": [
          [12, -1, 9, 44],
          [116, 1, 23, 44],
          [233, -1, 9, 44],
          [337, 1, 23, 44]
        ],
        "22": [
          [12, -1, 9, 44],
          [145, 1, 23, 44]
        ],
        "23": [
          [12, -1, 9, 44],
          [117, 1, 23, 44]
        ],
        "24": [
          [12, -1, 9, 44],
          [143, 1, 23, 44]
        ],
        "25": [
          [12, -1, 9, 44],
          [116, 1, 23, 44]
        ],
        "26": [
          [12, -1, 9, 44]
        ],
        "28": [
          [12, -1, 9, 44],
          [89, 1, 23, 44]
        ],
        "29": [
          [12, -1, 9, 44],
          [117, 1, 23, 44]
        ],
        "30": [
          [12, -1, 9, 44],
          [87, 1, 23, 44]
        ],
        "31": [
          [12, -1, 9, 44],
          [113, -1, 9, 44],
          [217, 1, 23, 44]
        ],
        "32": [
          [12, -1, 9, 44]
        ],
        "33": [
          [12, -1, 9, 44],
          [67, -1, 8, 45],
          [170, 1, 23, 44]
        ],
        "34": [
          [12, -1, 9, 44]
        ],
        "35": [
          [12, -1, 9, 44],
          [140, 1, 23, 44],
          [221, 1, 23, 44]
        ],
        "36": [
          [12, -1, 9, 44],
          [184, 1, 23, 44],
          [265, 1, 23, 44]
        ],
        "37": [
          [12, -1, 9, 44],
          [120, 1, 23, 44]
        ],
        "38": [
          [12, -1, 9, 44],
          [120, 1, 23, 44]
        ]
      },
      "f0_after_C": {},
      "t_c_after_C_after_f0": {}
    },
    "local_common_word": [9, -7, -37, -23, -29, -24, -22, 37, -30, -1, -10, -12, -6, 2, -32, 18, 32, -34, -22, -17, -26, -18, 34, -27, 9, -8, -12, -5, -11, -2, 6, 12, 10, 1, 30, -37, 22, 24, 29, 23, 37, 7, -9, -1, 5, 4, -35, 26, 19, 25, 27, 17, 35, 11, 1, 9, -7, -37, -23, -29, -24, -22, 37, -30, -1, -10, -12, -6, 2, 11, 5, 12, 8, -9, 27, -34, 18, 26, 17, 22, 34, -2, 6, 12, 10, 1, 30, -37, 22, 24, 29, 23, 37, 7, -9, -34, -22, -17, -26, -18, 34, -27, 9, -8, -12, -5, -11, -2, 6, 12, 10, 1, 30, -37, 22, 24, 29, 23, 37, 7, -9, -1, -13, 2, -38, -29, -23, -30, -28, 38, -24, 14, -3, -6, -7, -34, -22, -17, -26, -18, 34, -27, 9, -8, -12, -5, -11, -2, 6, 12, 10, 1, 30, -37, 22, 24, 29, 23, 37, 7, -9, -1, -11, -35, -17, -27, -25, -19, -26, 35, -4, -5, 1, 9, -7, -37, -23, -29, -24, -22, 37, -30, -1, -10, -12, -6, 2, 11, 5, 12, 8, -9, 27, -34, 18, 26, 17, 22, 34, -32, -18, 32, 13, 1, 9, -7, -37, -23, -29, -24, -22, 37, -30, -1, -10, -12, -6, 2, 11, 5, 12, 8, -9, 27, -34, 18, 26, 17, 22, 34, 7, 6, 3, -14, 24, -38, 28, 30, 23, 29, 38, -2],
    "local_equations": {
      "preserves_relator/C": [
        [6, -1, 12, 76]
      ],
      "preserves_relator/Q": [
        [0, 1, 61, 76]
      ],
      "preserves_relator/t_c": [
        [22, 1, 70, 76]
      ],
      "preserves_relator/t_c_inverse": [
        [7, 1, 21, 76]
      ],
      "preserves_relator/f0": [
        [173, 1, 23, 76]
      ],
      "preserves_relator/f0_inverse": [
        [236, 1, 67, 76]
      ]
    }
  },
  "global_relations": {
    "normalizations": {
      "rho": {
        "1": [
          [14, -1, 60, 75],
          [24, -1, 60, 75],
          [32, -1, 60, 76],
          [38, 1, 17, 75]
        ],
        "2": [
          [14, -1, 60, 75],
          [56, -1, 60, 76],
          [29, 1, 17, 75],
          [39, 1, 17, 75]
        ],
        "3": [
          [31, 1, 17, 75]
        ],
        "4": [
          [17, 1, 17, 75]
        ],
        "5": [
          [16, 1, 16, 76],
          [15, 1, 17, 75]
        ],
        "7": [
          [14, -1, 60, 75],
          [31, -1, 60, 76],
          [30, 1, 17, 75]
        ],
        "8": [
          [11, 1, 17, 75],
          [21, 1, 17, 75]
        ],
        "9": [
          [14, -1, 60, 75]
        ],
        "10": [
          [14, -1, 60, 75],
          [30, 1, 17, 75]
        ],
        "11": [
          [14, -1, 60, 75],
          [29, 1, 17, 75],
          [47, 1, 17, 75]
        ],
        "12": [
          [14, -1, 60, 75],
          [24, -1, 60, 75],
          [32, -1, 60, 76]
        ],
        "13": [
          [14, -1, 60, 75],
          [22, 1, 16, 76]
        ],
        "14": [
          [14, -1, 60, 75],
          [30, 1, 17, 75]
        ],
        "15": [
          [28, 1, 17, 75]
        ],
        "16": [
          [17, 1, 17, 75]
        ],
        "17": [
          [14, -1, 60, 75]
        ],
        "18": [
          [5, 1, 17, 75]
        ],
        "19": [
          [14, -1, 60, 75],
          [22, -1, 60, 76],
          [21, 1, 17, 75]
        ],
        "20": [
          [9, 1, 40, 40],
          [44, 1, 17, 75]
        ],
        "21": [
          [14, -1, 60, 75],
          [24, -1, 60, 75],
          [45, 1, 17, 75]
        ],
        "22": [
          [18, 1, 17, 75]
        ],
        "23": [
          [14, -1, 60, 75],
          [42, -1, 60, 76],
          [41, 1, 17, 75]
        ],
        "24": [
          [27, 1, 17, 75]
        ],
        "25": [
          [14, -1, 60, 75]
        ],
        "26": [
          [14, -1, 60, 75]
        ],
        "27": [
          [14, -1, 60, 75]
        ],
        "28": [
          [16, 1, 17, 75],
          [26, 1, 17, 75]
        ],
        "29": [
          [26, -1, 60, 76],
          [25, 1, 17, 75]
        ],
        "30": [
          [14, -1, 60, 75],
          [44, 1, 17, 75]
        ],
        "31": [
          [14, -1, 60, 75],
          [17, 1, 17, 75],
          [35, 1, 17, 75]
        ],
        "32": [
          [14, -1, 60, 75],
          [31, -1, 60, 76],
          [30, 1, 17, 75]
        ],
        "33": [
          [14, -1, 60, 75],
          [31, 1, 17, 75]
        ],
        "35": [
          [14, -1, 60, 75],
          [46, 1, 17, 75]
        ],
        "36": [
          [14, -1, 60, 75]
        ],
        "37": [
          [14, -1, 60, 75],
          [39, 1, 17, 75]
        ],
        "38": [
          [14, -1, 60, 75]
        ]
      },
      "C": {
        "1": [
          [16, -1, 11, 75],
          [22, -1, 11, 76],
          [21, 1, 73, 68]
        ],
        "2": [
          [16, -1, 11, 75],
          [22, -1, 11, 76],
          [26, 1, 65, 76],
          [23, 1, 66, 75]
        ],
        "3": [
          [16, -1, 11, 75],
          [43, -1, 11, 76],
          [21, 1, 66, 75]
        ],
        "4": [
          [16, -1, 11, 75],
          [23, 1, 65, 76],
          [20, 1, 66, 75]
        ],
        "5": [
          [16, -1, 11, 75],
          [30, -1, 11, 76],
          [23, 1, 66, 75]
        ],
        "6": [
          [16, -1, 11, 75],
          [30, -1, 11, 76],
          [25, 1, 66, 75]
        ],
        "7": [
          [16, -1, 11, 75],
          [22, -1, 11, 76]
        ],
        "8": [
          [16, -1, 11, 75],
          [25, 1, 65, 76],
          [22, 1, 66, 75]
        ],
        "9": [
          [16, -1, 11, 75],
          [22, -1, 11, 76],
          [22, 1, 66, 75]
        ],
        "10": [
          [16, -1, 11, 75],
          [22, -1, 11, 76],
          [22, 1, 66, 75]
        ],
        "11": [
          [16, -1, 11, 75],
          [22, -1, 11, 76],
          [28, 1, 65, 76],
          [25, 1, 66, 75]
        ],
        "12": [
          [16, -1, 11, 75],
          [22, -1, 11, 76],
          [48, 1, 65, 76],
          [28, 1, 66, 75]
        ],
        "13": [
          [21, 1, 65, 76],
          [45, 1, 65, 76],
          [25, 1, 66, 75]
        ],
        "14": [
          [16, -1, 11, 75],
          [21, 1, 66, 75]
        ],
        "15": [
          [16, -1, 11, 75],
          [25, 1, 65, 76],
          [22, 1, 66, 75]
        ],
        "16": [
          [16, -1, 11, 75],
          [20, 1, 66, 75]
        ],
        "17": [
          [16, -1, 11, 75],
          [22, -1, 11, 76],
          [29, 1, 66, 75]
        ],
        "18": [
          [16, -1, 11, 75],
          [43, -1, 11, 76],
          [20, 1, 66, 75]
        ],
        "19": [
          [16, -1, 11, 75],
          [18, 1, 66, 75]
        ],
        "20": [
          [16, -1, 11, 75],
          [32, 1, 66, 75]
        ],
        "21": [
          [16, -1, 11, 75],
          [22, -1, 11, 76],
          [35, 1, 65, 76],
          [32, 1, 66, 75]
        ],
        "22": [
          [16, -1, 11, 75],
          [20, 1, 66, 75]
        ],
        "23": [
          [16, -1, 11, 75],
          [22, -1, 11, 76]
        ],
        "24": [
          [16, -1, 11, 75],
          [22, 1, 66, 75]
        ],
        "25": [
          [16, -1, 11, 75],
          [22, -1, 11, 76],
          [30, 1, 65, 76],
          [24, 1, 66, 75]
        ],
        "26": [
          [16, -1, 11, 75],
          [21, 1, 66, 75]
        ],
        "27": [
          [16, -1, 11, 75],
          [37, -1, 11, 76],
          [20, 1, 66, 75]
        ],
        "28": [
          [16, -1, 11, 75],
          [26, 1, 65, 76],
          [23, 1, 66, 75]
        ],
        "29": [
          [16, -1, 11, 75]
        ],
        "30": [
          [16, -1, 11, 75],
          [31, 1, 65, 76],
          [28, 1, 66, 75]
        ],
        "31": [
          [16, -1, 11, 75],
          [37, -1, 11, 76],
          [26, 1, 65, 76],
          [23, 1, 66, 75]
        ],
        "32": [
          [16, -1, 11, 74],
          [18, 1, 65, 76]
        ],
        "33": [
          [16, -1, 11, 75]
        ],
        "34": [
          [16, -1, 11, 75],
          [23, 1, 66, 75]
        ],
        "35": [
          [16, -1, 11, 75],
          [22, -1, 11, 76],
          [27, 1, 65, 76],
          [22, 1, 66, 75]
        ],
        "36": [
          [16, -1, 11, 75],
          [22, -1, 11, 76],
          [48, 1, 65, 76],
          [30, 1, 66, 75]
        ],
        "37": [
          [16, -1, 11, 75],
          [22, -1, 11, 76],
          [20, 1, 66, 75]
        ],
        "38": [
          [16, -1, 11, 74],
          [27, 1, 66, 75]
        ]
      },
      "Q": {
        "1": [
          [26, -1, 11, 76]
        ],
        "4": [
          [30, -1, 11, 76]
        ],
        "8": [
          [26, 1, 66, 75]
        ],
        "11": [
          [37, 1, 65, 76]
        ],
        "12": [
          [26, -1, 11, 76]
        ],
        "21": [
          [37, 1, 65, 76]
        ],
        "24": [
          [38, -1, 11, 76]
        ],
        "26": [
          [31, 1, 65, 76]
        ],
        "28": [
          [27, 1, 65, 76]
        ],
        "31": [
          [35, 1, 65, 76]
        ],
        "35": [
          [34, -1, 11, 76]
        ],
        "37": [
          [36, -1, 11, 76]
        ]
      },
      "f0_inverse": {
        "1": [
          [20, -1, 11, 76],
          [81, 1, 65, 76]
        ],
        "2": [
          [20, -1, 11, 76],
          [81, 1, 65, 76],
          [134, -1, 11, 76],
          [195, 1, 65, 76]
        ],
        "3": [
          [20, -1, 11, 76],
          [78, 1, 66, 75],
          [97, -1, 11, 76],
          [108, -1, 11, 76],
          [184, 1, 65, 76],
          [108, 1, 67, 74],
          [128, -1, 11, 76],
          [121, 1, 13, 51],
          [181, -1, 11, 76],
          [241, 1, 65, 76],
          [243, -1, 11, 75],
          [299, 1, 65, 76]
        ],
        "4": [
          [20, -1, 11, 76],
          [92, -1, 11, 76],
          [153, 1, 65, 76]
        ],
        "5": [
          [20, -1, 11, 76],
          [78, 1, 66, 75],
          [97, -1, 11, 76],
          [118, -1, 11, 76],
          [178, 1, 65, 76],
          [226, 1, 65, 76]
        ],
        "6": [
          [20, -1, 11, 76],
          [78, 1, 66, 75],
          [97, -1, 11, 76],
          [118, -1, 11, 76],
          [178, 1, 65, 76],
          [200, 1, 65, 76],
          [202, -1, 11, 75],
          [277, 1, 65, 76]
        ],
        "7": [
          [20, -1, 11, 76],
          [75, -1, 12, 51],
          [109, 1, 65, 76]
        ],
        "8": [
          [20, -1, 11, 76],
          [94, -1, 11, 76],
          [155, 1, 65, 76]
        ],
        "9": [
          [20, -1, 11, 76],
          [115, 1, 65, 76]
        ],
        "10": [
          [20, -1, 11, 76],
          [115, 1, 65, 76]
        ],
        "11": [
          [20, -1, 11, 76],
          [81, 1, 65, 76],
          [125, 1, 65, 76],
          [127, -1, 11, 75],
          [179, -1, 11, 76],
          [240, 1, 65, 76]
        ],
        "12": [
          [20, -1, 11, 76],
          [81, 1, 65, 76],
          [176, -1, 11, 76],
          [100, 1, 65, 76],
          [127, 1, 65, 76],
          [129, -1, 11, 75],
          [204, 1, 65, 76]
        ],
        "13": [
          [20, -1, 11, 76],
          [13, 1, 13, 51],
          [130, -1, 11, 76],
          [54, 1, 65, 76],
          [81, 1, 65, 76],
          [83, -1, 11, 75],
          [158, 1, 65, 76]
        ],
        "14": [
          [33, -1, 11, 76]
        ],
        "15": [
          [20, -1, 11, 76],
          [78, 1, 66, 75],
          [97, -1, 11, 76],
          [118, -1, 11, 76],
          [178, 1, 65, 76],
          [228, 1, 65, 76]
        ],
        "16": [
          [20, -1, 11, 76],
          [60, 1, 66, 75],
          [79, -1, 11, 76],
          [72, 1, 13, 51],
          [132, -1, 11, 76],
          [192, 1, 65, 76],
          [194, -1, 11, 75],
          [250, 1, 65, 76]
        ],
        "17": [
          [20, -1, 11, 76],
          [87, 1, 65, 76],
          [89, -1, 11, 75],
          [164, 1, 65, 76]
        ],
        "18": [
          [20, -1, 11, 76],
          [78, 1, 66, 75],
          [97, -1, 11, 76],
          [108, -1, 11, 76],
          [184, 1, 65, 76],
          [164, 1, 65, 76]
        ],
        "19": [
          [20, -1, 11, 76],
          [75, -1, 12, 51],
          [109, 1, 65, 76]
        ],
        "20": [
          [20, -1, 11, 76],
          [78, 1, 66, 75],
          [97, -1, 11, 76],
          [126, -1, 11, 76],
          [186, 1, 65, 76],
          [205, -1, 12, 51],
          [239, 1, 65, 76],
          [277, -1, 11, 76],
          [294, -1, 11, 76],
          [354, 1, 65, 76],
          [375, 1, 65, 76],
          [377, -1, 11, 75],
          [452, 1, 65, 76]
        ],
        "21": [
          [20, -1, 11, 76],
          [81, 1, 65, 76],
          [121, -1, 11, 76],
          [160, 1, 66, 75],
          [179, -1, 11, 76],
          [239, 1, 65, 76],
          [258, -1, 12, 51],
          [292, 1, 65, 76],
          [294, -1, 11, 75],
          [319, 1, 65, 76],
          [321, -1, 11, 75],
          [373, -1, 11, 76],
          [434, 1, 65, 76]
        ],
        "22": [
          [20, -1, 11, 76],
          [90, -1, 11, 76]
        ],
        "23": [
          [20, -1, 11, 76],
          [75, -1, 12, 51],
          [109, 1, 65, 76]
        ],
        "24": [
          [20, -1, 11, 76],
          [74, 1, 66, 75],
          [93, -1, 11, 76],
          [101, 1, 66, 75],
          [120, -1, 11, 76],
          [113, 1, 13, 51],
          [173, -1, 11, 76],
          [233, 1, 65, 76],
          [235, -1, 11, 75],
          [291, 1, 65, 76]
        ],
        "25": [
          [20, -1, 11, 76],
          [128, -1, 11, 76],
          [66, 1, 65, 76],
          [79, 1, 65, 76],
          [149, 1, 65, 76]
        ],
        "26": [
          [20, 1, 65, 76],
          [92, 1, 65, 76]
        ],
        "27": [
          [20, -1, 11, 76],
          [63, -1, 11, 76],
          [131, 1, 65, 76],
          [85, 1, 65, 76],
          [87, -1, 11, 75],
          [162, 1, 65, 76]
        ],
        "28": [
          [20, -1, 11, 76],
          [94, -1, 11, 76],
          [155, 1, 65, 76]
        ],
        "29": [
          [20, -1, 11, 76],
          [78, 1, 66, 75],
          [97, -1, 11, 76],
          [124, -1, 12, 51],
          [158, 1, 65, 76]
        ],
        "30": [
          [20, -1, 11, 76],
          [59, 1, 66, 75],
          [78, -1, 11, 76],
          [138, 1, 65, 76],
          [157, -1, 12, 51],
          [191, 1, 65, 76],
          [193, -1, 11, 75],
          [229, -1, 11, 76],
          [290, 1, 65, 76]
        ],
        "31": [
          [20, -1, 11, 76],
          [63, -1, 11, 76],
          [131, 1, 65, 76],
          [85, 1, 65, 76],
          [87, -1, 11, 75],
          [139, -1, 11, 76],
          [200, 1, 65, 76]
        ],
        "32": [
          [16, -1, 12, 51],
          [50, 1, 65, 76]
        ],
        "33": [
          [20, 1, 65, 76],
          [54, 1, 66, 75],
          [73, -1, 11, 76]
        ],
        "34": [
          [20, -1, 11, 76],
          [78, 1, 66, 75],
          [97, -1, 11, 76],
          [136, 1, 65, 76],
          [138, -1, 11, 75],
          [213, 1, 65, 76]
        ],
        "35": [
          [20, -1, 11, 76],
          [70, -1, 11, 76],
          [130, 1, 65, 76],
          [126, 1, 66, 75],
          [145, -1, 11, 76],
          [138, 1, 13, 51],
          [198, -1, 11, 76],
          [258, 1, 65, 76],
          [260, -1, 11, 75],
          [316, 1, 65, 76]
        ],
        "36": [
          [20, -1, 11, 76],
          [81, 1, 65, 76],
          [176, -1, 11, 76],
          [100, 1, 65, 76],
          [127, 1, 65, 76],
          [129, -1, 11, 75],
          [204, 1, 65, 76]
        ],
        "37": [
          [20, -1, 11, 76],
          [81, 1, 65, 76],
          [116, 1, 66, 75],
          [135, -1, 11, 76],
          [143, 1, 66, 75],
          [162, -1, 11, 76],
          [155, 1, 13, 51],
          [215, -1, 11, 76],
          [275, 1, 65, 76],
          [277, -1, 11, 75],
          [333, 1, 65, 76]
        ],
        "38": [
          [56, 1, 65, 76]
        ]
      },
      "rho_after_Q": {},
      "h": {
        "1": [
          [94, -1, 37, 51]
        ],
        "2": [
          [157, 1, 39, 76]
        ],
        "8": [
          [83, 1, 64, 51]
        ],
        "12": [
          [94, -1, 37, 51]
        ],
        "21": [
          [209, -1, 37, 76]
        ],
        "28": [
          [144, 1, 64, 51]
        ],
        "30": [
          [73, -1, 37, 76]
        ]
      },
      "h_after_C": {
        "21": [
          [84, -1, 12, 51]
        ]
      },
      "C_after_h": {}
    },
    "equations": {},
    "rebase_columns": {
      "rho": 1,
      "C": 4,
      "Q": 1,
      "f0_inverse_polygon": 3,
      "f0_inverse": 3,
      "h": 5
    },
    "h_common_word": [5, 19, -37, -11, 37, -24, -9, -4, -26, -37, -21, 36, -12, -8, 19, -32, 38, 24, -37, -31, 27, 22, 33, -7, 23, -32, -1, -28, -9, -5, 6, -17, 35, 30, 2, -4, -18, -13, -29, 20, 15, -31, 27, 16, -35, -15, -6, 15, -4, -26, -22, -38, 14, 26, 16, -3, -36, 2, -28, 8, 21, 37, -19, -5, 15, -4],
    "schema": "geometric-global-comparison-1"
  },
  "periodic": {
    "schema": "periodic-gluing-1",
    "large_loop_orbits": [
      [2, -21, 4],
      [3, -25, 17],
      [5, -9, -19],
      [6, 30, 16],
      [7, 31, -11],
      [8, 20, -22],
      [10, 13, 28],
      [12, -26, 15],
      [14, -32, 18],
      [23, 24, 34]
    ],
    "large_theta_orbits": [
      [35, 1, 29],
      [36, 33, 27]
    ],
    "large_sector": [-36, -24, -12, 5, -8, 30, -1, -11, 4, -6, -26, -25, 18, 28, -3, 23, 11, 8, 21, 9, -14, -10],
    "boundary_starts": [
      [4, -36],
      [-6, -32],
      [1, -25]
    ],
    "tree": [1, 2, 41, 42, 43],
    "dual_edges": [3, 20],
    "to_paper": [
      [-13, -29, 18, -19, 9, 28, -8, 19, -32, 14, 26, 16, -18, 29, 13],
      [-13, -29, 18, -19, -5, 6, 29, 13, 18, 4, -2, -30, -35, 17, -6, 5, 9, 28, 1, 32, -23, 7, -18, 29, 13],
      [-13, -29, 18, -33, -14, -22, -25, 10, -19, -5, 22, 33, -1, 12, -13, -7, 27, -34, -17, 25, -38, 32, -19, 8, -28, -9, 19, -18, 29, 13],
      [-13, -29, 18, -33, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, -11, 37, -24, -9, -4, -26, -37, -21, -8, 16, -1, -8, 19, -32, 38, 15, 11, -15, -20, 18, -3, -34, 29, -23, 10, 31, -11, -30, 33, -18, 29, 13],
      [-13, -29, 18, -33, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, -11, 10, 31, -15, -20, 18, -3, -34, 29, -23, 10, 31, -11, -30, 33, -18, 29, 13],
      [-13, -29, 18, -33, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, -11, 37, -24, -9, -4, -26, -37, -15, 6, 15, 11, -15, -20, 18, -3, -34, 29, -23, 10, 31, -11, -30, 33, -18, 29, 13],
      [-13, -29, 18, -33, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, -31, 27, 8, 21, 37, 26, 4, 9, 24, -37, 11, -15, -20, 18, -3, -34, 29, -23, 10, 31, -11, -30, 33, -18, 29, 13],
      [-13, -29, 18, -33, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, -11, -4, 8, 21, 37, 26, 4, 9, 24, -37, 11, -15, -20, 18, -3, -34, 29, -23, 10, 31, -11, -30, 33, -18, 29, 13],
      [-13, -29, 18, -33, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, -11, 37, -24, -9, -4, -26, -37, -21, -8, -34, -6, 5, 9, 28, -8, 19, -32, 38, 15, 11, -15, -20, 18, -3, -34, 29, -23, 10, 31, -11, -30, 33, -18, 29, 13],
      [-13, -29, 18, -33, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, -31, 10, 31, -15, -20, 18, -3, -34, 29, -23, 10, 31, -11, -30, 33, -18, 29, 13],
      [-13, -29, 18, -33, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, -11, 37, -24, -9, -4, -26, -37, -21, -8, 4, 9, 24, -37, 11, -15, -20, 18, -3, -34, 29, -23, 10, 31, -11, -30, 33, -18, 29, 13],
      [-13, -29, 18, -33, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, -31, -10, 23, 13, -12, -8, 19, -32, 38, 24, -37, 11, -15, -20, 18, -3, -34, 29, -23, 10, 31, -11, -30, 33, -18, 29, 13],
      [-13, -29, 18, -33, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, -11, 37, -24, -38, 32, -19, 8, 12, 3, -16, -26, -14, 38, -25, 17, 34, -27, 7, 13, -12, 1, -33, -22, 5, 19, -10, 25, 22, 14, 33, -7, 23, -32, -1, -28, -9, -5, 6, -17, 35, 30, 2, -4, -18, -13, -29, 20, 15, -31, 27, 16, -35, -15, -6, -20, 18, -3, -34, 29, -23, 10, 31, -11, -30, -24, -38, 32, -19, 8, 12, -36, 21, 37, 26, 4, 9, 24, -37, 11, -21, -8, 28, -4, 31, -15, -20, 18, -3, -34, 29, -23, 10, 31, -11, -30, 33, -18, 29, 13],
      [-13, -29, 18, -33, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, -11, 37, -24, -9, -4, -26, -37, -21, -8, 16, 14, 26, 4, 9, 24, -37, 11, -15, -20, 18, -3, -34, 29, -23, 10, 31, -11, -30, 33, -18, 29, 13],
      [-13, -29, 18, -33, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, -11, 37, -24, -9, -4, -26, -37, -21, -28, 15, 11, -15, -20, 18, -3, -34, 29, -23, 10, 31, -11, -30, 33, -18, 29, 13],
      [-13, -29, 18, -33, -35, 11, -15, -20, 18, -3, -34, 29, -23, 10, 31, -11, -30, 33, -18, 29, 13],
      [-13, -29, 18, -33, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, -11, -15, 5, 19, 31, -15, -20, 18, -3, -34, 29, -23, 10, 31, -11, -30, 33, -18, 29, 13],
      [-13, -29, 18, -33, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, -11, -15, -9, 19, -7, 10, 31, -15, -20, 18, -3, -34, 29, -23, 10, 31, -11, -30, 33, -18, 29, 13],
      [-13, -29, 18, -33, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, -11, 35, 30, 11, -31, -10, 23, -29, 34, 18, 31, -15, -20, 18, -3, -34, 29, -23, 10, 31, -11, -30, 33, -18, 29, 13],
      [-13, -29, 18, -33, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, -11, 21, 37, 26, 4, 9, 24, -37, 11, 37, 26, 4, 9, 24, -37, 11, -15, -20, 18, -3, -34, 29, -23, 10, 31, -11, -30, 33, -18, 29, 13],
      [-13, -29, 18, -33, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, -11, -15, 22, -16, -27, 31, -15, -20, 18, -3, -34, 29, -23, 10, 31, -11, -30, 33, -18, 29, 13],
      [-13, -29, 18, -33, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, -31, -10, 23, -7, 31, -15, -20, 18, -3, -34, 29, -23, 10, 31, -11, -30, 33, -18, 29, 13],
      [-13, -29, 18, -33, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, -11, -15, 24, -37, 11, -15, -20, 18, -3, -34, 29, -23, 10, 31, -11, -30, 33, -18, 29, 13],
      [-13, -29, 18, -33, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, -11, 25, 15, 11, -15, -20, 18, -3, -34, 29, -23, 10, 31, -11, -30, 33, -18, 29, 13],
      [-13, -29, 18, -33, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, -11, 37, 26, 4, 9, 24, -37, 11, -15, -20, 18, -3, -34, 29, -23, 10, 31, -11, -30, 33, -18, 29, 13],
      [-13, -29, 18, -33, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, -11, 37, -24, -9, -4, -26, -37, -21, -4, 31, -15, -20, 18, -3, -34, 29, -23, 10, 31, -11, -30, 33, -18, 29, 13],
      [-13, -29, 18, -33, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, -11, 37, -24, -9, -4, -26, -37, -21, -8, 28, -4, 31, -15, -20, 18, -3, -34, 29, -23, 10, 31, -11, -30, 33, -18, 29, 13],
      [-13, -29, 18, -33, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, -11, 37, -24, -9, -4, -26, -37, -21, -8, -34, 29, -23, 10, 31, -15, -20, 18, -3, -34, 29, -23, 10, 31, -11, -30, 33, -18, 29, 13],
      [-13, -29, 18, -33, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, -11, 37, 33, -18, 29, 13],
      [-13, -29, 18, -33, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, -11, 36, -12, -8, 19, -32, 38, 24, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, 37, 26, 4, 9, 24, -37, 11, -15, -20, 18, -3, -34, 29, -23, 10, 31, -11, -30, 33, -18, 29, 13],
      [-13, -29, 18, -33, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, -31, -10, 7, -32, -1, -8, 19, -32, 38, 15, 11, -15, -20, 18, -3, -34, 29, -23, 10, 31, -11, -30, 33, -18, 29, 13],
      [-13, -29, 18, -33, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, -31, -19, -5, 22, 33, -16, 8, 21, 37, 26, 4, 9, 24, -37, 11, -15, -20, 18, -3, -34, 29, -23, 10, 31, -11, -30, 33, -18, 29, 13],
      [-13, -29, 18, -33, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, -11, 17, 34, -27, 7, 13, -12, -8, 19, -32, 38, 15, 11, -15, -20, 18, -3, -34, 29, -23, 10, 31, -11, -30, 33, -18, 29, 13],
      [-13, -29, 18, -33, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, -11, 35, -16, -27, 31, -15, -20, 18, -3, -34, 29, -23, 10, 31, -11, -30, 33, -18, 29, 13],
      [-13, -29, 18, -33, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, -11, 36, -12, -8, 19, -32, 38, 24, 33, -18, 29, 13],
      [-13, -29, 18, -33, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, -11, -30, -35, 11, -15, -20, 18, -3, -34, 29, -23, 10, 31, -11, -30, 33, -18, 29, 13],
      [-13, -29, 18, -33, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, -11, 35, -16, -27, 31, -15, -20, 29, 13, 18, 4, -2, -30, -35, 17, -6, 5, 9, 28, 1, 32, -23, 7, -18, 29, 13],
      [-13, -29, 18, -33, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, -11, 37, -24, -9, -4, -26, -37, -21, -8, 29, 13]
    ],
    "from_paper": [
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, -8, 20, -30, 35, 26, 10, -5, 20, -30, 35, -8, 20, -30, 35, 26, 10, -5, 8, 11, -23, 18, 31, -4, 14, -11, -32, -17, 21, -34, -16, -1, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -4, -32, -17, 21, -34, -16, -38, 28, 36, 19, -26, -35, 30, -20, 8, 28, 36, -16, -34, 37, -2, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38, -1, -3, -37, -6, -30, 20, 27, -13, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, -8, 20, -30, 35, 26, 10, -5, 36, 33, 23, -12, 22, 7, 9, -31, -10, -22, -18, -15, -8, 20, -30, 35, 26, 10, -5, 8, 11, -23, 18, 31, -4, 14, -11, -32, -17, 21, -34, -16, -1, -2, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, 19, -26, -35, 30, -20, 5, -10, -26, -35, 30, -20, 8, 28, 36, -16, -34, 37, -2, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38, -1, -3, -37, -6, -30, 20, 27, -13, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 28, 36, 19, -26, -35, 30, -20, 8, 28, 36, -16, -34, 37, -2, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38, -1, -3, -37, -6, -30, 20, 27, -13, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, -8, 5, -10, -26, -35, 30, -20, 8, 28, 36, -16, -34, 37, -2, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38, -1, -3, -37, -6, -30, 20, 27, -13, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, 27, -26, 15, 17, -19, -36, -28, 38, 1, 16, 34, -21, 17, 32, 11, -14, 4, -31, -18, 23, -11, -8, 5, -10, -26, -35, 30, -20, 8, 15, 23, -11, -8, 5, -10, -26, -35, 30, -20, 8, 28, 36, -16, -34, 37, -2, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38, -1, -3, -37, -6, -30, 20, 27, -13, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, 27, -26, 15, 25, 6, -15, 26, -27, 28, 36, -16, -34, 37, -2, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38, -1, -3, -37, -6, -30, 20, 27, -13, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, -8, 20, -30, 35, 26, 10, -18, -15, -8, 20, -30, 35, 26, 10, -5, 8, 11, -23, 18, 31, -4, 14, -11, -32, -17, 21, -34, -16, -1, -38, 28, 36, 19, -26, -35, 30, -20, 8, 28, 36, -16, -34, 37, -2, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38, -1, -3, -37, -6, -30, 20, 27, -13, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, -35, 30, -20, 5, -10, -26, -35, 30, -20, 8, 28, 36, -16, -34, 37, -2, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38, -1, -3, -37, -6, -30, 20, 27, -13, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, -8, 20, -30, 35, 26, 10, -5, 8, 11, -23, -15, 26, -27, 28, 36, -16, -34, 37, -2, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38, -1, -3, -37, -6, -30, 20, 27, -13, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, -8, 20, -30, 35, 26, 10, -26, -35, 30, -20, 8, 28, 36, -16, -34, 37, -2, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38, -1, -3, -37, -6, -30, 20, 27, -13, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, -8, 20, -30, 35, 26, 10, -5, -35, 30, -25, 5, -10, -26, -35, 30, -20, 8, 28, 36, -16, -34, 37, -2, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38, -1, -3, -37, -6, -30, 20, 27, -13, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, -8, 20, -30, 35, 26, 10, -5, 20, -30, 35, -8, 20, -30, 35, 26, 10, -5, 8, 11, -23, 18, 31, -4, 14, -11, -32, -17, 21, -34, -16, -1, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, 23, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, -8, 20, -30, 35, 26, -19, -36, -28, 38, 1, 16, 34, -21, 17, 32, 11, -14, 4, -31, -18, 23, -11, -8, 5, -10, -26, -35, 30, -20, 8, 15, 18, -10, -22, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, -8, 20, -30, 35, 26, -19, -36, -28, 38, 16, 34, -21, 17, 32, 14, -25, 29, 16, 34, 7, -32, -17, 21, -34, -16, -38, 28, 36, 19, -26, -35, 30, -20, 8, 28, 36, -16, -34, 37, -2, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38, -1, -3, -37, -6, -30, 20, 27, -13, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, 27, -26, 15, 5, -10, -26, -35, 30, -20, 8, 28, 36, -16, -34, 37, -2, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38, -1, -3, -37, -6, -30, 20, 27, -13, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, -32, -17, 21, -34, -16, -38, 28, 36, 19, -26, -35, 30, -20, 8, 28, 36, -16, -34, 37, -2, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38, -1, -3, -37, -6, -30, 20, 27, -13, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, -8, 20, -30, 35, 26, 10, -5, 33, 23, -12, 22, 7, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 28, 36, -16, -34, 37, -2, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38, -1, -3, -37, -6, -30, 20, 27, -13, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, 19, -26, -35, 30, -20, 8, 28, 36, -16, -34, 37, -2, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38, -1, -3, -37, -6, -30, 20, 27, -13, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, -8, 20, -30, 35, 26, 10, -5, 8, 11, -23, -15, -8, 20, -30, 35, 26, 10, -5, 8, 11, -23, 18, 31, -4, 14, -11, -32, -17, 21, -34, -16, -1, -38, 28, 36, 19, -26, -35, 30, -20, 8, 28, 36, -16, -34, 37, -2, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38, -1, -3, -37, -6, -30, 20, 27, -13, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, -35, 30, -25, -15, 26, -27, 28, 36, -16, -34, 37, -2, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38, -1, -3, -37, -6, -30, 20, 27, -13, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, -8, 20, -30, 35, 26, 10, -5, 20, -30, 35, -25, 5, -10, -26, -35, 30, -20, 8, 28, 36, -16, -34, 37, -2, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38, -1, -3, -37, -6, -30, 20, 27, -13, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, 27, -26, 15, 21, 7, -32, -17, 21, -34, -16, -38, 28, 36, 19, -26, -35, 30, -20, 8, 28, 36, -16, -34, 37, -2, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38, -1, -3, -37, -6, -30, 20, 27, -13, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, -8, 20, -30, 35, 26, 10, 22, 10, -18, -15, -8, 20, -30, 35, 26, 10, -5, 8, 11, -23, 18, 31, -4, 14, -11, -32, -17, 21, -34, -16, -1, -38, 28, 36, 19, -26, -35, 30, -20, 8, 28, 36, -16, -34, 37, -2, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38, -1, -3, -37, -6, -30, 20, 27, -13, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, 27, -26, 15, 23, 29, 16, 34, 7, -32, -17, 21, -34, -16, -38, 28, 36, 19, -26, -35, 30, -20, 8, 28, 36, -16, -34, 37, -2, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38, -1, -3, -37, -6, -30, 20, 27, -13, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, -8, 20, -30, 35, 26, 10, -5, 24, -15, 26, -27, 28, 36, -16, -34, 37, -2, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38, -1, -3, -37, -6, -30, 20, 27, -13, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, -8, 20, -30, 35, 26, -19, -36, -28, 38, 16, 34, -21, 17, 32, -7, -34, -16, -29, 25, -11, 28, 36, -16, -34, 37, -2, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38, -1, -3, -37, -6, -30, 20, 27, -13, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, -8, 20, -30, 35, 26, 7, 28, 36, -16, -34, 37, -2, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38, -1, -3, -37, -6, -30, 20, 27, -13, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, 27, -26, -35, 30, -20, 5, -10, -26, -35, 30, -20, 8, 28, 36, -16, -34, 37, -2, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38, -1, -3, -37, -6, -30, 20, 27, -13, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 22, 10, -18, -15, -8, 20, -30, 35, 26, 10, -5, 8, 11, -23, 18, 31, -4, 14, -11, -32, -17, 21, -34, -16, -1, -38, 28, 36, 19, -26, -35, 30, -20, 8, 28, 36, -16, -34, 37, -2, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38, -1, -3, -37, -6, -30, 20, 27, -13, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, -8, 20, -30, 35, 26, -19, -36, -28, 38, 16, 34, -21, 17, 32, -7, -34, -36, 5, -10, -26, -35, 30, -20, 8, 28, 36, -16, -34, 37, -2, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38, -1, -3, -37, -6, -30, 20, 27, -13, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, -8, 20, -30, 35, 26, -35, 30, -25, 5, -10, -26, -35, 30, -20, 8, 28, 36, -16, -34, 37, -2, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38, -1, -3, -37, -6, -30, 20, 27, -13, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, -8, 20, -30, 35, 26, -19, -36, -28, 38, 16, 34, -21, 17, 32, 4, -31, -18, -15, -8, 20, -30, 35, 26, 10, -5, 8, 11, -23, 18, 31, -4, 14, -11, -32, -17, 21, -34, -16, -1, -38, 28, 36, 19, -26, -35, 30, -20, 8, 28, 36, -16, -34, 37, -2, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38, -1, -3, -37, -6, -30, 20, 27, -13, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, -8, 20, -30, 35, 26, -19, -36, -28, 38, 16, 34, -21, 17, 32, -7, -34, -16, -38, 28, 36, 19, -26, -35, 30, -20, 8, 28, 36, -16, -34, 37, -2, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38, -1, -3, -37, -6, -30, 20, 27, -13, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 36, -16, -34, 37, -2, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38, -1, -3, -37, -6, -30, 20, 27, -13, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, -8, 20, -30, 35, 26, 10, -5, 34, 7, -32, -17, 21, -34, -16, -38, 28, 36, 19, -26, -35, 30, -20, 8, 28, 36, -16, -34, 37, -2, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38, -1, -3, -37, -6, -30, 20, 27, -13, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, -8, 20, -30, 35, 26, 10, -5, 35, -29, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, -8, 20, -30, 35, 26, 10, -5, 29, 16, 34, 7, -32, -17, 21, -34, -16, -38, 28, 36, 19, -26, -35, 30, -20, 8, 28, 36, -16, -34, 37, -2, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38, -1, -3, -37, -6, -30, 20, 27, -13, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38],
      [-38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -9, 28, 12, 13, -27, -20, 30, 6, 37, 3, 1, -38, 27, -26, 15, -6, -25, 17, -19, -36, -28, 38, 2, -37, 34, 16, -36, -28, -8, 20, -30, 35, 26, -19, -36, -28, 38, 16, 34, -21, 17, 32, 14, -11, -32, -17, 21, -34, -16, -1, -3, -29, 25, -14, -7, -21, -24, 5, 32, 4, -33, 24, -15, 26, -27, 28, 36, -16, -34, 37, -2, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38, -1, -3, -37, -6, -30, 20, 27, -13, -12, -28, 9, -24, 33, -4, -32, -5, 24, 21, 7, 14, -25, 29, 3, -38, 28, 36, 19, -17, 25, 6, -15, 26, -27, 38]
    ],
    "cube_certificates": {
      "4": [
        [11, 1, 73, 76],
        [12, -1, 3, 76]
      ],
      "5": [
        [11, 1, 73, 76],
        [12, -1, 3, 76]
      ],
      "6": [
        [11, 1, 73, 76],
        [12, -1, 3, 76]
      ],
      "7": [
        [11, 1, 73, 76],
        [12, -1, 3, 76]
      ],
      "8": [
        [11, 1, 73, 76],
        [12, -1, 3, 76]
      ],
      "9": [
        [11, 1, 73, 76],
        [12, -1, 3, 76]
      ],
      "10": [
        [11, 1, 73, 76],
        [12, -1, 3, 76]
      ],
      "11": [
        [11, 1, 73, 76],
        [12, -1, 3, 76]
      ],
      "12": [
        [11, 1, 73, 76],
        [12, -1, 3, 76]
      ],
      "13": [
        [11, 1, 73, 76],
        [12, -1, 3, 76]
      ],
      "14": [
        [11, 1, 73, 76],
        [12, -1, 3, 76]
      ],
      "15": [
        [11, 1, 73, 76],
        [12, -1, 3, 76]
      ],
      "16": [
        [11, 1, 73, 76],
        [12, -1, 3, 76]
      ],
      "17": [
        [11, 1, 73, 76],
        [12, -1, 3, 76]
      ],
      "18": [
        [11, 1, 73, 76],
        [12, -1, 3, 76]
      ],
      "19": [
        [11, 1, 73, 76],
        [12, -1, 3, 76]
      ],
      "20": [
        [11, 1, 73, 76],
        [12, -1, 3, 76]
      ],
      "21": [
        [11, 1, 73, 76],
        [12, -1, 3, 76]
      ],
      "22": [
        [11, 1, 73, 76],
        [12, -1, 3, 76]
      ],
      "23": [
        [11, 1, 73, 76],
        [12, -1, 3, 76]
      ],
      "24": [
        [11, 1, 73, 76],
        [12, -1, 3, 76]
      ],
      "25": [
        [11, 1, 73, 76],
        [12, -1, 3, 76]
      ],
      "26": [
        [11, 1, 73, 76],
        [12, -1, 3, 76]
      ],
      "27": [
        [11, 1, 73, 76],
        [12, -1, 3, 76]
      ],
      "28": [
        [11, 1, 73, 76],
        [12, -1, 3, 76]
      ],
      "29": [
        [11, 1, 73, 76],
        [11, -1, 4, 76]
      ],
      "30": [
        [11, 1, 73, 76],
        [12, -1, 3, 76]
      ],
      "31": [
        [11, 1, 73, 76],
        [12, -1, 3, 76]
      ],
      "32": [
        [11, 1, 73, 76],
        [12, -1, 3, 76]
      ],
      "33": [
        [11, 1, 73, 76],
        [12, -1, 3, 76]
      ],
      "34": [
        [11, 1, 73, 76],
        [12, -1, 3, 76]
      ],
      "35": [
        [11, 1, 73, 76],
        [12, -1, 3, 76]
      ],
      "36": [
        [11, 1, 73, 76],
        [12, -1, 3, 76]
      ],
      "37": [
        [11, 1, 73, 76]
      ],
      "38": [
        [11, 1, 73, 76]
      ]
    }
  }
}


==> anc/geometry.py <==
"""Task 1: construct the genus-19 periodic surface and its based actions.

Input: geometry.json. The sections below build the central ribbon surface,
the local annular maps and the periodic marking, then check the common
conjugators using explicit surface-relator substitutions. The resulting
actions are shared in memory by the other tasks, not read from a saved output.
Geometric recognition and the final mapping-class deductions are in the paper.
"""
from __future__ import annotations

from surface import (require, checked_word, free, inverse, multiply, compose,
    substitute, identity, from_traversal, cyclic_offset, free_cyclic,
    inverse_dictionaries, conjugate, replay, certified_zero, successor, topology,
    boundaries, restrict, walk, closed_rotations, polygon, check_path, contract,
    tree_paths, load_data)
from functools import lru_cache
from copy import deepcopy
from fractions import Fraction
from itertools import permutations


def central_surface(data: dict, marking: dict) -> dict:
    require(set(data) == {'schema', 'curve_edges', 'cuffs', 'tree', 'dual_edges'},
            'Unknown or missing central-data fields')
    require(data['schema'] == 'central-ribbon-1', 'Wrong central schema')
    require(all(type(e) is int and 1 <= e <= 72 for e in data['tree'] + data['dual_edges']),
            'Invalid tree/dual-tree label')
    paths = [checked_word(w, 42) for w in data['curve_edges']]
    require(len(paths) == 10 and sorted(a for w in paths for a in w) == list(range(1, 43)),
            'Core requires exactly 42 positively directed edges')
    names = []
    for i in range(3):
        names.append(('O_R', f'za{i}', f'da{i}', f'zb{i}', f'db{i}'))
    for i in range(3):
        names.append(('O_A', 'O_B', f't{i}'))
    for i in range(3):
        names.append((f'da{i}', f't{(i+1)%3}', f'db{i}', f't{(i+2)%3}'))
    names.append(('za0', 'zb1', 'za2', 'zb0', 'za1', 'zb2'))
    edges = {}
    for path, vertices in zip(paths, names):
        require(len(path) == len(vertices), 'Core subdivision changed')
        for a, u, v in zip(path, vertices, vertices[1:] + vertices[:1]):
            edges[a] = (u, v)
    def dart(curve, sign, vertex):
        k = names[curve].index(vertex)
        return paths[curve][k] if sign > 0 else -paths[curve][k-1]
    specs = {
        'O_R': [(0,1),(1,-1),(2,1),(0,-1),(1,1),(2,-1)],
        'O_A': [(3,1),(4,-1),(5,1),(3,-1),(4,1),(5,-1)],
        'O_B': [(3,1),(4,-1),(5,1),(3,-1),(4,1),(5,-1)]}
    for i in range(3):
        specs[f'da{i}'] = [(i,1),(6+i,-1),(i,-1),(6+i,1)]
        specs[f'db{i}'] = [(i,1),(6+i,1),(i,-1),(6+i,-1)]
        for vertex in (f'za{i}', f'zb{i}'):
            specs[vertex] = [(i,1),(9,1),(i,-1),(9,-1)]
        specs[f't{i}'] = [(3+i,1),(6+(i+2)%3,1),(6+(i+1)%3,1),
                          (3+i,-1),(6+(i+2)%3,-1),(6+(i+1)%3,-1)]
    rotations = {v: tuple(dart(c,s,v) for c,s in row) for v,row in specs.items()}
    core_rows = list(rotations.values())
    sigmaN = successor(core_rows)
    ntype = topology(core_rows)
    require((ntype['genus'], ntype['boundaries']) == (7,12), 'Wrong central core')
    require(ntype['boundary_lengths'] == [5]*6+[9]*6, 'Wrong core boundary lengths')
    maps = {'Q': {}, 'C': {}}
    for i, path in enumerate(paths):
        gp = paths[3*(i//3)+(i+1)%3] if i < 9 else path[4:]+path[:4]
        cp = paths[3*(i//3)+(-i)%3] if i < 9 else path
        cp = cp if i < 6 else inverse(cp)
        maps['Q'].update(zip(path, gp))
        maps['C'].update(zip(path, cp))
    for m in maps.values():
        m.update({-a:-b for a,b in list(m.items())})
    sigmaNi = {v:k for k,v in sigmaN.items()}
    for a in sigmaN:
        Q,C = maps['Q'],maps['C']
        require(Q[sigmaN[a]] == sigmaN[Q[a]], 'Q reverses a core vertex')
        require(C[sigmaN[a]] == sigmaNi[C[a]], 'C fails to reverse a core vertex')
        require(Q[Q[Q[a]]] == a and C[C[a]] == a and C[Q[C[a]]] == Q[Q[a]],
                'Central signed-dart relation failed')
    vertex_maps = {}
    for name,m in maps.items():
        vmap = {}
        for v,row in rotations.items():
            images = {edges[abs(m[a])][m[a]<0] for a in row}
            require(len(images) == 1, 'Map splits a named vertex')
            vmap[v] = next(iter(images))
        vertex_maps[name] = vmap
    for v in ('O_R','O_A','O_B'):
        row = rotations[v]
        require(vertex_maps['Q'][v] == v and row.index(maps['Q'][row[0]]) == 4,
                'Wrong fixed-vertex rotation')
    require([v for v in rotations if vertex_maps['Q'][v] == v] == ['O_R','O_A','O_B'],
            'Unexpected Q-fixed vertex')
    require(not any(maps['Q'][a] in (a,-a) for a in range(1,43)), 'Q fixes a band')
    require({a for a in range(1,43) if maps['C'][a] == a} == set(paths[0]+paths[3]),
            'Wrong reflection ovals')
                                                                             
    sheets = list(permutations(range(3)))
    sid = {p:i for i,p in enumerate(sheets)}
    def product(p,q):
        return tuple(p[q[i]] for i in range(3))
    g,c = (1,2,0),(0,2,1)
    character = {1:product(c,g), 2:product(g,c), 3:(0,1,2)}
    encode = {}
    for i,s in enumerate(sheets):
        for a in (1,2,3):
            e = 43+3*i+a-1
            j = sid[product(s,character[a])]
            edges[e] = (f's{i}',f's{j}')
            encode[i,a],encode[j,-a] = e,-e
            for name,p in [('Q',g),('C',c)]:
                target = 43+3*sid[product(p,s)]+a-1
                maps[name][e],maps[name][-e] = target,-target
    cover_rows = []
    for i,s in enumerate(sheets):
        odd = sum(s[j]>s[k] for j in range(3) for k in range(j+1,3)) % 2
        row = [1,-1,2,-2,3,-3]
        if odd:
            row.reverse()
        cover_rows.append(tuple(encode[i,a] for a in row))
        for name,p in [('Q',g),('C',c)]:
            vertex_maps[name][f's{i}'] = f's{sid[product(p,s)]}'
    sigmaL = successor(cover_rows)
    ltype = topology(cover_rows)
    require((ltype['genus'],ltype['boundaries']) == (1,12), 'Wrong covering surface')
    require(ltype['boundary_lengths'] == [1]*6+[5]*6, 'Wrong covering boundary circuits')
    sigmaLi = {v:k for k,v in sigmaL.items()}
    for a in sigmaL:
        Q,C=maps['Q'],maps['C']
        require(Q[sigmaL[a]] == sigmaL[Q[a]] and C[sigmaL[a]] == sigmaLi[C[a]],
                'Wrong cover orientation')
        require(Q[Q[Q[a]]] == a and C[C[a]] == a and C[Q[C[a]]] == Q[Q[a]],
                'Wrong covering action')
    nsuccessor = {a:sigmaN[-a] for a in sigmaN}
    lsuccessor = {a:sigmaL[-a] for a in sigmaL}
    require(len(data['cuffs']) == 12, 'Missing collar')
    ns,ls,theta,turns,faces = [],[],[],[],[]
    for j,row in enumerate(data['cuffs']):
        require(len(row)==7 and all(type(x) is int for x in row), 'Malformed collar row')
        nstart,s,a,numerator,denominator,nQ,nC=row
        require(nstart in sigmaN and (s,a) in encode and denominator>0, 'Invalid collar start')
        n=walk(nstart,nsuccessor);l=walk(encode[s,a],lsuccessor)
        ns.append(n);ls.append(l);theta.append(Fraction(numerator,denominator));turns.append((nQ,nC))
        e=61+j
        edges[e]=(edges[abs(n[0])][n[0]<0],edges[abs(l[0])][l[0]<0])
        faces.append(n+(e,)+l+(-e,))
    require(len({free_cyclic(w) for w in ns})==len({free_cyclic(w) for w in ls})==12,
            'Duplicate or missing glued boundary')
    require(theta[0]==theta[1]==0, 'Reference collar normalizations changed')
    closed_rows=closed_rotations(faces,edges)
    require(len(closed_rows)==24 and len(edges)==72 and len(faces)==12, 'Wrong closed cell counts')
    require(24-72+12 == -36, 'Wrong closed genus')
    edge_maps={}
    collar_actions={}
    for name,eps,column in [('Q',1,0),('C',-1,1)]:
        m=maps[name];images={e:(m[e],) for e in range(1,61)}
        rows=[]
        for j in range(12):
            nimage=tuple(m[a] for a in ns[j]);limage=tuple(m[a] for a in ls[j])
            candidates=[k for k in range(12) if free_cyclic(nimage)==free_cyclic(ns[k] if eps>0 else inverse(ns[k]))]
            require(len(candidates)==1,'Unknown image cuff')
            k=candidates[0]
            nr=ns[k] if eps>0 else inverse(ns[k]);lr=ls[k] if eps>0 else inverse(ls[k])
            an=cyclic_offset(nimage,nr);al=cyclic_offset(limage,lr)
            integer=theta[k]-eps*theta[j]-eps*(Fraction(an,len(nr))+Fraction(al,len(lr)))
            require(integer.denominator==1 and integer==turns[j][column], 'Lifted collar compatibility fails')
            n=int(integer)
                                                                                   
            images[61+j]=multiply(inverse(nr[:an]),(61+k,),ls[k]*n if n>=0 else inverse(ls[k])*(-n),lr[:al])
            rows.append(dict(source=j,target=k,N_offset=an,L_offset=al,turn=n))
        def transport(w):
            return free(x for a in w for x in (images[a] if a>0 else inverse(images[-a])))
        for e,w in images.items():
            u,v=edges[e]
            check_path(w,edges,vertex_maps[name][u],vertex_maps[name][v])
                                                                              
                                                                                
        for j,face in enumerate(faces):
            target=faces[rows[j]['target']]
            require(free_cyclic(transport(face))==free_cyclic(target if eps>0 else inverse(target)),
                    'Mapped annular cell has wrong oriented boundary')
        edge_maps[name]=images;collar_actions[name]=rows
    poly=polygon(faces,edges,data['tree'],'O_R',data['dual_edges'])
    require(len(poly['generators'])==38 and len(poly['traversal_relator'])==76,'Wrong polygon marking')
    coordinates=poly['edge_coordinates']
    def raw_coordinates(w):
        return free(x for a in w for x in (coordinates[a] if a>0 else inverse(coordinates[-a])))
    def group_coordinates(w):
        return from_traversal(raw_coordinates(w))
    based={}
    for name,images in edge_maps.items():
        def transport(w):
            return free(x for a in w for x in (images[a] if a>0 else inverse(images[-a])))
        t=poly['tree_paths']
        based[name]=tuple(group_coordinates(transport(t[edges[e][0]]+(e,)+inverse(t[edges[e][1]])))
                          for e in poly['generators'])
    relator=from_traversal(poly['traversal_relator'])
                                                                         
    require(set(marking)=={'schema','to_paper','from_paper','paper_relator'},'Unknown marking fields')
    require(marking['schema']=='oriented-free-marking-1','Wrong marking schema')
    forward=tuple(checked_word(w,38) for w in marking['to_paper'])
    backward=tuple(checked_word(w,38) for w in marking['from_paper'])
    inverse_dictionaries(forward,backward)
    paper_relator=checked_word(marking['paper_relator'],38)
    require(free_cyclic(substitute(relator,forward))==free_cyclic(paper_relator),'Positive marking boundary fails')
    require(free_cyclic(paper_relator)!=free_cyclic(inverse(paper_relator)),'Ambiguous orientation')
    paper_actions={name:compose(forward,compose(f,backward)) for name,f in based.items()}
                                                                   
    intersections=[]
    for i in range(3):
        for j in range(i+1,3):
            meet=set(names[6+i]) & set(names[6+j])
            require(len(meet)==1,'Wrong nodal incidence')
            v=next(iter(meet));row=rotations[v]
            a,ai=dart(6+i,1,v),dart(6+i,-1,v)
            b,bi=dart(6+j,1,v),dart(6+j,-1,v)
            k=row.index(a);row=row[k:]+row[:k]
            require((row.index(b)<row.index(ai)) != (row.index(bi)<row.index(ai)), 'Nonalternating nodal crossing')
            intersections.append([i,j,v])
    nodal=topology(restrict(core_rows,set(a for w in paths[6:9] for a in w)))
    require((nodal['genus'],nodal['boundaries'])==(1,3),'Wrong central nodal neighborhood')
    return dict(edges=edges,core_paths=paths,core_rotations=core_rows,closed_rotations=closed_rows,
                faces=faces,core_dart_maps=maps,edge_maps=edge_maps,polygon=poly,relator=relator,
                polygon_actions=based,paper_actions=paper_actions,paper_relator=paper_relator,
                to_paper=forward,from_paper=backward,group_coordinates=group_coordinates,
                report=dict(core=ntype,complement=ltype,closed_cells=[24,72,12],genus=19,
                            reconstructed_action_columns=76,checked_mapped_faces=24,
                            endpoint_inverse_equations=76,positive_marking=True,
                            fixed_Q_rotations=[[-1,3]]*3,collar_actions=collar_actions,
                            central_nodal_crossings=intersections,central_nodal_neighborhood=nodal))


# Local reflection relation

from dataclasses import dataclass
from fractions import Fraction


def interval_change(rotation: tuple[int, ...], pivot: int, first: int, last: int):
    """Expand the full positive interval first..last, then collapse pivot.

    Returned coordinate dictionaries are in traversal convention. External
    darts in the interval are retained, not erased to obtain a local picture.
    """
    k=rotation.index(first)
    row=rotation[k:]+rotation[:k]
    stop=row.index(last)+1
    interval=row[:stop];S=set(interval);n=len(rotation)//2
    require(pivot in S and -pivot not in S, 'Invalid split/collapse pivot')
    a=(-(n+1),)+interval;b=(n+1,)+row[stop:]
    def cut(r,x):
        j=r.index(x)
        return r[j+1:]+r[:j]
    joined=cut(a,pivot)+cut(b,-pivot)
    new=tuple(pivot if a==n+1 else -pivot if a==-(n+1) else a for a in joined)
    f=tuple((i,) if i==abs(pivot) else multiply((pivot,) if i in S else (),
                (i,),(-pivot,) if -i in S else ()) for i in range(1,n+1))
    fi=tuple((i,) if i==abs(pivot) else multiply((-pivot,) if i in S else (),
                (i,),(pivot,) if -i in S else ()) for i in range(1,n+1))
    inverse_dictionaries(f,fi)
    require(sorted(free_cyclic(substitute(w,f)) for w in boundaries([rotation])) ==
            sorted(free_cyclic(w) for w in boundaries([new])), 'Interval move loses a peripheral')
    return new,f,fi,len(interval)


def edge_twist(rotation: tuple[int, ...], e: int, sign: int = 1):
    """Positive annular twist about the simple rose edge e, in traversal lists.

    Each outgoing end in the positive sector (e,-e) gains e. The incoming
    end gains the inverse. This is the oriented annular crossing rule.
    """
    require(sign in (-1,1), 'Twist sign is not +1 or -1')
    k=rotation.index(e);row=rotation[k:]+rotation[:k];S=set(row[1:row.index(-e)])
    n=len(rotation)//2
    f=tuple((i,) if i==abs(e) else multiply((sign*e,) if i in S else (),
               (i,),(-sign*e,) if -i in S else ()) for i in range(1,n+1))
    for w in boundaries([rotation]):
        require(free_cyclic(substitute(w,f))==free_cyclic(w), 'Twist loses an oriented boundary')
    return f


def embedded(model: dict) -> dict:
    curves=model['core_paths'];edges=model['edges'];rows=model['closed_rotations']
    R0,R1,R2,delta=curves[0],curves[1],curves[2],curves[6]
    Ia,Ib=R0[:2],R0[:-1]
    selected=set(R1+R2+Ib+delta)
    local_rows=restrict(rows,selected)
    t=topology(local_rows)
    require((t['vertices'],t['edges'],t['genus'],t['boundaries'])==(15,18,1,3),
            'Wrong embedded reflection torus')
    C=model['core_dart_maps']['C']
    require({abs(C[a]) for a in selected}==selected, 'Local support not C-invariant')
    canon=lambda r:min(r[k:]+r[:k] for k in range(len(r)))
    require(sorted(canon(tuple(C[a] for a in r)) for r in local_rows)==
            sorted(canon(tuple(reversed(r))) for r in local_rows), 'Wrong local reflection')
    up=Ia+delta[:2]+inverse(Ib);low=Ia+inverse(delta[2:])+inverse(Ib)
    named={'a':inverse(R2),'d':inverse(R1),'p':inverse(up),'q':low,
           'delta':Ia+delta+inverse(Ia)}
    named['b']=named['p']+named['a'];named['c']=inverse(named['q'])+named['d']
    for p in named.values():
        check_path(p,edges,'O_R','O_R')
    require(free(C[a] for a in named['a'])==free(named['d']), 'Wrong reflection of a')
    require(free(C[a] for a in named['b'])==free(named['c']), 'Wrong reflection of b')
    require(free(C[a] for a in named['p'])==inverse(free(named['q'])), 'Wrong mirror of p')
    localtree=sorted(set(Ib+R1[:-1]+R2[:-1]+(delta[0],delta[2])))
    require(len(localtree)==14, 'Wrong local tree')
    local_cotree=sorted(selected-set(localtree))
    contracted=local_rows
    for e in localtree:
        contracted=contract(contracted,e)
    require(len(contracted)==1, 'Local tree not spanning')
    ix={e:i+1 for i,e in enumerate(local_cotree)}
    encode4=lambda w:free((1 if a>0 else -1)*ix[abs(a)] for a in w if abs(a) in ix)
    rot4=tuple((1 if a>0 else -1)*ix[abs(a)] for a in contracted[0])
    cyclic_offset(rot4,(1,-2,3,-3,4,-4,-1,2))
    words4={k:from_traversal(encode4(w)) for k,w in named.items()}
    require(words4=={'a':(-2,), 'b':(-2,-3),'c':(-1,4),'d':(-1,),
                     'p':(-3,), 'q':(-4,), 'delta':(4,3)}, 'Wrong local endpoint marking')
    require(multiply(words4['p'],words4['q'])==inverse(words4['delta']), 'Nodal peripheral order')
                                                                             
                                                                                
    vertices=set(v for edge in edges.values() for v in edge)
    parent={v:v for v in vertices}
    def find(v):
        while parent[v]!=v:
            v=parent[v]
        return v
    tree=list(localtree)
    for e in tree:
        u,v=edges[e];require(find(u)!=find(v),'Cycle in local tree');parent[find(v)]=find(u)
    for e in sorted(edges):
        u,v=edges[e]
        if find(u)!=find(v):
            tree.append(e);parent[find(v)]=find(u)
    require(len(tree)==23 and not set(tree)&set(local_cotree),'Bad extended local tree')
    tree=sorted(tree);paths=tree_paths(edges,tree,'O_R')
    cotree=sorted(set(edges)-set(tree));ix={e:i+1 for i,e in enumerate(cotree)}
    encode=lambda w:free((1 if a>0 else -1)*ix[abs(a)] for a in w if abs(a) in ix)
    contracted=rows
    for e in tree:
        contracted=contract(contracted,e)
    require(len(contracted)==1,'Full contraction is not a rose')
    rot=tuple((1 if a>0 else -1)*ix[abs(a)] for a in contracted[0]);require(len(rot)==98,'Missing external darts')
    names49={k:encode(w) for k,w in named.items()}
                                                                            
                                       
    to_polygon=tuple(from_traversal(model['group_coordinates'](paths[edges[e][0]]+(e,)+inverse(paths[edges[e][1]]))) for e in cotree)
    pt=model['polygon']['tree_paths']
    from_polygon=tuple(encode(pt[edges[e][0]]+(e,)+inverse(pt[edges[e][1]])) for e in model['polygon']['generators'])
    global_label={i+1:ix[e] for i,e in enumerate(local_cotree)}
    def label(a):
        return (1 if a>0 else -1)*global_label[abs(a)]
    intervals=[]
    for pivot,first,last in [(-2,-2,3),(-1,-4,-1)]:
        rot,f,fi,size=interval_change(rot,label(pivot),label(first),label(last))
        names49={k:substitute(w,f) for k,w in names49.items()}
        from_polygon=compose(f,from_polygon)
        to_polygon=compose(to_polygon,fi)
        intervals.append(size)
    require(all(len(names49[k])==1 for k in 'abcd'), 'Local curves are not simple chart edges')
    a,b,c,d=(names49[k][0] for k in 'abcd')
    restricted=tuple(x for x in rot if abs(x) in set(map(abs,(a,b,c,d))))
    cyclic_offset(restricted,(a,b,c,d,-b,-a,-d,-c))
    require(free_cyclic(names49['p']) in [free_cyclic(w) for w in boundaries([restricted])],
            'First small boundary is not the specified p')
    require(free_cyclic(names49['q']) in [free_cyclic(w) for w in boundaries([restricted])],
            'Second small boundary is not the specified q')
    twists={};inverses={}
    for k in 'abcd':
        twists[k]=edge_twist(rot,names49[k][0]);inverses[k]=edge_twist(rot,names49[k][0],-1)
        inverse_dictionaries(twists[k],inverses[k])


    rp,fp,fpi,p_size=interval_change(rot,-a,-b,-a)
    pp=substitute(names49['p'],fp)
    require(len(pp)==1,'Boundary p failed to become a simple edge')
    twists['p']=compose(fpi,compose(edge_twist(rp,pp[0]),fp))
    inverses['p']=compose(fpi,compose(edge_twist(rp,pp[0],-1),fp))
    inverse_dictionaries(twists['p'],inverses['p'])
    f0=identity(49);f0i=identity(49)
    factors=[twists['a'],inverses['b'],twists['c'],inverses['d'],twists['p']]
    for f in reversed(factors):
        f0=compose(f,f0)
    for f in [inverses['a'],twists['b'],inverses['c'],twists['d'],inverses['p']]:
        f0i=compose(f,f0i)
    inverse_dictionaries(f0,f0i)
    def transfer(f):
        return tuple(from_traversal(w) for w in compose(to_polygon,compose(f,from_polygon)))
    result={k:transfer(f) for k,f in twists.items()}
    result.update(f0=transfer(f0),f0_inverse=transfer(f0i))
    return dict(report=dict(local_type=t,local_tree_edges=14,ambient_tree_edges=23,
                            ambient_interval_sizes=intervals,retained_ambient_darts=98,
                            named_local_words=words4,peripheral_twist_interval=p_size,
                            twist_free_inverse_rows=490,five_twist_free_inverse_rows=98),
                polygon_maps=result,chart_rotation=rot,named_paths49=names49,
                named_graph_paths=named,chart_to_polygon=to_polygon,polygon_to_chart=from_polygon,
                curve_words_polygon={k:model['group_coordinates'](w) for k,w in named.items()})


@dataclass(frozen=True)
class ArcMap:
    loops: tuple[tuple[int,...],...]
    returns: tuple[tuple[int,...],...]
    def after(self, other):
        require(len(self.returns)==len(other.returns),'Different endpoint systems')
        return ArcMap(compose(self.loops,other.loops),
                      tuple(multiply(a,substitute(b,self.loops)) for a,b in zip(self.returns,other.returns)))
    def boundary_based(self):
        require(len(self.returns)==3,'Need three central access paths')
        m0=self.returns[0]
        return ArcMap(tuple(multiply(m0,w,inverse(m0)) for w in self.loops),
                      tuple(multiply(w,inverse(m0)) for w in self.returns[1:]))


def local_identity() -> dict:
    """Reconstruct the four twist columns from coordinate crossing signs.

    Coordinates are in units of epsilon. a,b are horizontal at -3,+3;
    c,d are vertical at +3,-3. All four core directions are positive.
    """
    curves=[(1,Fraction(-3),(1,0)),(1,Fraction(3),(1,0)),(0,Fraction(3),(0,1)),(0,Fraction(-3),(0,1))]
    roots=[(Fraction(9,2),Fraction(-4)),(Fraction(5),Fraction(0)),(Fraction(0),Fraction(5))]
    def elementary(i,sgn):
        axis,level,tangent=curves[i];letter=i+1
        loops=[]
        for j,(axis2,_,v) in enumerate(curves):
            if axis==axis2:
                loops.append((j+1,));continue
            det=tangent[0]*v[1]-tangent[1]*v[0]
            turn=((1 if det>0 else -1)*sgn*letter,)
            loops.append(multiply((j+1,),turn) if level>0 else multiply(turn,(j+1,)))
        returns=[]
        for end in roots:
            t=level/end[axis] if end[axis] else Fraction(-1)
            det=tangent[0]*end[1]-tangent[1]*end[0]
            returns.append(((1 if det>0 else -1)*sgn*letter,) if 0<t<1 else ())
        return ArcMap(tuple(loops),tuple(returns))
    def unit(n):return ArcMap(identity(4),((),)*n)
    def product(*maps):
        out=unit(len(maps[0].returns))
        for f in reversed(maps):out=f.after(out)
        return out
    T=[elementary(i,1) for i in range(4)];Ti=[elementary(i,-1) for i in range(4)]
    for f,fi in zip(T,Ti):
        require(product(f,fi)==product(fi,f)==unit(3),'Local twist inverse failed')
    H=product(T[0],Ti[1]).boundary_based();Hi=product(T[1],Ti[0]).boundary_based()
    V=product(T[2],Ti[3]).boundary_based();Vi=product(T[3],Ti[2]).boundary_based()
    p,q=(-1,2),(-3,4);w=multiply(p,q);outer=(3,-2,-4,1)
    t_c=ArcMap(((1,),multiply((1,),w,p,inverse(w)),
              multiply((4,),inverse(multiply(w,q,inverse(w)))),(4,)),(inverse(w),inverse(w)))
    E1,E2=ArcMap(identity(4),(inverse(p),())),ArcMap(identity(4),((),inverse(q)))
    E1i,E2i=ArcMap(identity(4),(p,())),ArcMap(identity(4),((),q))
    M=product(H,V,Hi,Vi)
    require(M==product(t_c,E1i,E2i),'Framed local commutator fails')
    require(product(M,E1,E2)==t_c,'Fifth-twist reflection correction fails')
    require(M.loops==t_c.loops and M.returns!=t_c.returns,'Boundary-twist distinction lost')
    for f in [t.boundary_based() for t in T]+[H,V,Hi,Vi,M,t_c,E1,E2]:
        require(substitute(outer,f.loops)==outer,'Outer boundary not fixed')
        for i,b in enumerate((p,q)):
            require(substitute(b,f.loops)==multiply(inverse(f.returns[i]),b,f.returns[i]),
                    'Endpoint/boundary compatibility fails')
    inverse_dictionaries(((1,),(4,),p,q),((1,),(1,3),(2,-4),(2,)))
    return dict(commutator='[H,V_T]=t_c_T E_1^-1 E_2^-1',
                reflection='Phi iota Phi^-1=t_c_T iota',
                complete_endpoint_marking=True,arc_returns=M.returns,
                omitted_fifth_twist_detected=True,
                scope='Coordinate crossing substitutions plus complete endpoint returns; the paper proves the cut-to-disks recognition lemma.')


def nodal_twist(model: dict) -> dict:
    """Build T_delta by an annular chart, not by a saved transvection/array."""
    edges=model['edges'];delta=model['core_paths'][6]
    vertices=set(v for edge in edges.values() for v in edge)
    parent={v:v for v in vertices}
    def find(v):
        while parent[v]!=v:v=parent[v]
        return v
    tree=list(delta[:-1])
    for e in tree:
        u,v=edges[e];require(find(u)!=find(v),'Cycle in nodal tree');parent[find(v)]=find(u)
    for e in sorted(edges):
        u,v=edges[e]
        if find(u)!=find(v):tree.append(e);parent[find(v)]=find(u)
    tree=sorted(tree);paths=tree_paths(edges,tree,'O_R')
    cotree=sorted(set(edges)-set(tree));ix={e:i+1 for i,e in enumerate(cotree)}
    enc=lambda w:free((1 if a>0 else -1)*ix[abs(a)] for a in w if abs(a) in ix)
    rows=model['closed_rotations']
    for e in tree:rows=contract(rows,e)
    require(len(rows)==1,'Nodal contraction is not a rose')
    rot=tuple((1 if a>0 else -1)*ix[abs(a)] for a in rows[0])
    core=enc(delta)
    require(len(core)==1,'Nodal curve is not a single chart edge')
    T,Ti=edge_twist(rot,core[0]),edge_twist(rot,core[0],-1)
    inverse_dictionaries(T,Ti)
    to_poly=tuple(from_traversal(model['group_coordinates'](paths[edges[e][0]]+(e,)+inverse(paths[edges[e][1]]))) for e in cotree)
    pt=model['polygon']['tree_paths']
    from_poly=tuple(enc(pt[edges[e][0]]+(e,)+inverse(pt[edges[e][1]])) for e in model['polygon']['generators'])
    def transfer(f):return tuple(from_traversal(w) for w in compose(to_poly,compose(f,from_poly)))
    return dict(t_c=transfer(T),t_c_inverse=transfer(Ti),chart_to_polygon=to_poly,
                polygon_to_chart=from_poly,report=dict(nodal_chart_edge=core[0],
                ambient_vertex_darts=98,free_inverse_equations=98))


def marking_equations(embedded_model: dict, nodal_model: dict) -> dict:
    result={}
    for name,m in [('local',embedded_model),('nodal',nodal_model)]:
        f=compose(m['chart_to_polygon'],m['polygon_to_chart'])
        for i,w in enumerate(f,1):
            result[f'{name}_marking/{i}']=multiply(from_traversal(w),(-i,))
    return result


# Periodic model

from fractions import Fraction


def stripped_stem(word):
    w=free(word);s=[]
    while len(w)>1 and w[0]==-w[-1]:
        s.append(w[0]);w=w[1:-1]
    return tuple(s)


def small_geometry(wrows):
    """Place the star by an oriented peripheral F4 isomorphism.

    Its four free generators are the tree-based loops of its four curves.
    The two-holed chain is obtained by deleting the third leaf band.
    The relative cube conclusions use the standard chain/star relations in
    the paper, not an inference of boundary framing from outer words alone.
    """
    star=[(3,-6,-3,4),(5,1,-4,-1),(-5,2,6,-2)]
    require((topology(star)['genus'],topology(star)['boundaries'])==(1,3), 'Star topology')
    rows=star
    for e in (4,6):rows=contract(rows,e)
    indices={1:1,2:2,3:3,5:4}
    enc=lambda w:free((1 if a>0 else -1)*indices[abs(a)] for a in w if abs(a) in indices)
    rot=enc(rows[0])
    coverenc=lambda w:free((1 if a>0 else -1)*(abs(a)-2) for a in w if abs(a)>2)
                                                                            
    to_cover=((2,4),(3,),(-1,-3),(2,-3))
    from_cover=((-2,-3),(4,2),(2,),(-2,-4,1))
    inverse_dictionaries(to_cover,from_cover)
    star_boundaries=boundaries(star);cover_boundaries=boundaries(wrows)
    matches=[]
    for b in star_boundaries:
        image=substitute(enc(b),to_cover)
        candidates=[i for i,c in enumerate(cover_boundaries)
                    if free_cyclic(image)==free_cyclic(coverenc(c))]
        require(len(candidates)==1, 'Small marking loses an oriented peripheral')
        matches.append(candidates[0])
    require(len(set(matches))==3, 'Small marking repeats a boundary')
                                                                      
                                                                             
    for leaf,hub1,hub2 in [(3,4,-6),(1,5,-4),(2,6,-5)]:
        row=next(r for r in star if leaf in r);k=row.index(leaf);row=row[k:]+row[:k]
        require((row.index(hub1)<row.index(-leaf))!=(row.index(hub2)<row.index(-leaf)),
                'Nonalternating star crossing')
    twists={i:edge_twist(rot,i) for i in range(1,5)}
    for i in twists:inverse_dictionaries(twists[i],edge_twist(rot,i,-1))
    K=compose(twists[1],compose(twists[2],twists[4]))
    tau=compose(twists[3],K)
                                                                         
    tau_cover=compose(to_cover,compose(tau,from_cover))
    deck=((1,),(3,),(4,-1),(1,2))
    q=stripped_stem(tau_cover[0])
    require(tau_cover==tuple(conjugate(q,w) for w in deck), 'Star does not give the small deck action')
    chain=restrict(star,{1,2,4,5,6});ct=topology(chain)
    require((ct['genus'],ct['boundaries'])==(1,2), 'Chain neighborhood')
    cb=boundaries(chain)
    common=[b for b in cb if any(free_cyclic(enc(b))==free_cyclic(enc(c)) for c in star_boundaries)]
    require(len(common)==1, 'Chain must retain exactly one star boundary')
    beta0=substitute(enc(common[0]),to_cover)
    require(free_cyclic(beta0)==free_cyclic((2,3,4)), 'Chain boundary is not beta0')
    gamma=next(b for b in cb if b not in common)
    require(all(free_cyclic(enc(gamma))!=free_cyclic(enc(c)) for c in star_boundaries),
            'Interior gamma confused with an outer boundary')
                                                                          
                                                                        
    split=next(b for b in cb if b!=common[0])
    require(all(x in split for x in (4,-4,6,-6)), 'Wrong chain boundary for the returning leaf')
                                                                        
                                                                         
    require(substitute((3,),to_cover)==(-1,-3), 'Wrong distinguished star leaf')
    return dict(star_vertices=3,star_edges=6,star_boundaries=3,
                endpoint_inverse_equations=8,positive_peripheral_matches=3,
                geometric_positive_twist_columns=16,twist_inverse_equations=32,
                star_to_deck_common_word_length=len(q),star_to_deck_free_equations=4,
                chain_genus=1,chain_boundaries=2,shared_boundary='beta0',
                remaining_boundary='gamma',other_side_of_gamma='pants(beta1,beta2,gamma)',
                boundary_framing='The paper uses the star cube and specified +1/3 collar lift to eliminate boundary-twist ambiguity; outer action alone is insufficient.')


def vanishing_geometry(wrows):
    """Simultaneously embed the three deck translates and trace their cuffs."""
    routes=[(i+1,4+(i+1)%3,1+(i+2)%3) for i in range(3)]
                                                                
                                                                          
    lanes={i+1:(i,(i+1)%3) for i in range(3)}
    lanes.update({i+4:((i-1)%3,) for i in range(3)})
    crossing_rows=[];pairs=[]
    for i,row in enumerate(wrows):
        endpoints=[]
        for a in row:
            labels=lanes[abs(a)] if a>0 else lanes[-a][::-1]
            endpoints.extend((c,a>0) for c in labels)
        lab=[c for c,sgn in endpoints]
        expected=[i,(i-1)%3,i,(i+1)%3,(i+1)%3,(i-1)%3]
        require(lab==expected, 'Deck-orbit endpoint order')
        require([endpoints[k][1] for k in (0,1,2,5)]==[False,False,True,True],
                'Wrong directed germs at the orbit crossing')
        local_pairs=[]
        for a in range(3):
            aa=[k for k,c in enumerate(lab) if c==a]
            require(len(aa)==2, 'Curve has wrong disk endpoint count')
            for b in range(a+1,3):
                bb=[k for k,c in enumerate(lab) if c==b]
                if (aa[0]<bb[0]<aa[1])!=(aa[0]<bb[1]<aa[1]):local_pairs.append((a,b))
        require(local_pairs==[tuple(sorted((i,(i-1)%3)))], 'Unexpected disk intersections')
        pairs+=local_pairs
                                                                            
                                       
        crossing_rows.append((-(4+i),-(1+(i-1)%3),1+i,4+(i-1)%3))
    require(sorted(pairs)==[(0,1),(0,2),(1,2)], 'Not exactly one crossing per pair')
    t=topology(crossing_rows)
    require((t['vertices'],t['edges'],t['genus'],t['boundaries'])==(3,6,1,3),
            'Wrong regular neighborhood of the simultaneous orbit')
    edge_routes={i+1:(i+1,) for i in range(3)}
    edge_routes.update({i+4:(4+(i+1)%3,1+(i+2)%3) for i in range(3)})
    named={1:(-6,-2,-4,-3,-5,-1),2:(1,2,3),0:(4,5,6)}
    matches=[]
    for b in boundaries(crossing_rows):
        image=free(x for a in b for x in(edge_routes[a] if a>0 else inverse(edge_routes[-a])))
        found=[j for j,c in named.items() if free_cyclic(image)==free_cyclic(c)]
        require(len(found)==1, 'Orbit boundary does not parallel a named W-boundary')
        matches.append(found[0])
    require(sorted(matches)==[0,1,2], 'Orbit peripheral bijection fails')


    matrix=[[0]*3 for _ in range(3)]
    for i in range(3):j=(i-1)%3;matrix[i][j]=-1;matrix[j][i]=1
    require(matrix==[[0,1,-1],[-1,0,1],[1,-1,0]], 'Reflected intersection signs')
    return dict(routes_traversal=routes,geometric_pair_intersections=[1,1,1],
                triple_intersections=0,neighborhood=[1,3],named_boundary_bijection=matches,
                epsilon_intersection_matrix=matrix,
                interpretation='xi_i=rho^i(delta) in W; epsilon_i=C(xi_i)=P^i(delta) in C(W). C reverses crossing signs. The matched boundary collars and equal Euler characteristic identify the filled neighborhood.')


def periodic_surface(data, paper_relator, central_nodal_word):
    require(set(data)=={'schema','large_loop_orbits','large_theta_orbits','large_sector',
                       'boundary_starts','tree','dual_edges','to_paper','from_paper','cube_certificates'},
            'Unknown periodic defining data')
    require(data['schema']=='periodic-gluing-1','Wrong periodic schema')
    loops=data['large_loop_orbits'];thetas=data['large_theta_orbits']
    require(len(loops)==10 and len(thetas)==2,'Wrong number of large edge orbits')
    E={}
    for orbit in loops+thetas:
        require(len(orbit)==3,'A deck orbit is not a triple')
        for a,b in zip(orbit,orbit[1:]+orbit[:1]):
            checked_word((a,b),36)
            require(a not in E and -a not in E,'Repeated unoriented edge orbit')
            E[a]=b;E[-a]=-b
    require(set(E)==set(range(1,37))|set(range(-36,0)),'Missing large edge')
    L=checked_word(data['large_sector'],36)
    require(len(L)==22,'Wrong large vertex sector')
    vr=[tuple((o[0],o[2],o[1])) for o in thetas]+[L+tuple(E[E[a]] for a in L)+tuple(E[a] for a in L)]
    vt=topology(vr);sigma=successor(vr)
    require((vt['vertices'],vt['edges'],vt['genus'],vt['boundaries'])==(3,36,16,3),'Large piece topology')
    for a in sigma:require(E[sigma[a]]==sigma[E[a]] and E[E[E[a]]]==a,'Not a positive order-three graph action')
    for row in vr:
        shift=cyclic_offset(tuple(E[a] for a in row),row)
        require(Fraction(shift,len(row))==Fraction(2,3),'Wrong large fixed-point rotation')
                                                                       
                                            
    projection={}
    for j,orbit in enumerate(loops+thetas,1):
        for a in orbit:projection[a]=j;projection[-a]=-j
    qr=[]
    for row in vr:
        image=tuple(projection[a] for a in row);sector=image[:len(image)//3]
        require(image==sector*3,'Large quotient sectors do not agree')
        qr.append(sector)
    qt=topology(qr)
    require((qt['vertices'],qt['edges'],qt['genus'],qt['boundaries'])==(3,12,4,3),
            'Wrong geometric large quotient')
    wr=[(-(1+(i-1)%3),i+1,-(4+(i-1)%3),i+4) for i in range(3)]
    wt=topology(wr)
    wqt=topology([(-1,1,-2,2)])
    require((wqt['genus'],wqt['boundaries'])==(0,3),'Small quotient is not pants')
    require((wt['genus'],wt['boundaries'])==(1,3),'Small cover topology')
    wperm={i:(i-1)//3*3+i%3+1 for i in range(1,7)}
    for i in list(wperm):wperm[-i]=-wperm[i]
    ws=successor(wr)
    require(all(wperm[ws[a]]==ws[wperm[a]] for a in ws),'Small cover is not oriented')
    shift=lambda w:tuple((1 if a>0 else -1)*(abs(a)+6) for a in w)
    rows=wr+[shift(r) for r in vr]
    edges={a:(i,next(j for j,r in enumerate(rows) if -a in r))
           for i,row in enumerate(rows) for a in row if a>0}
    starts=data['boundary_starts'];require(len(starts)==3,'Need three separate seams')
    Wb=[];Vb=[];faces=[];images={a:(b,) for a,b in wperm.items() if a>0}
    images.update({i+6:shift((E[i],)) for i in range(1,37)})
    def transport(w):return free(x for a in w for x in(images[a] if a>0 else inverse(images[-a])))
    large_boundary_perm={a:sigma[-a] for a in sigma};small_boundary_perm={a:ws[-a] for a in ws}
    collar_report=[]
    for j,pair in enumerate(starts):
        require(len(pair)==2,'Invalid paired boundary start')
        w=walk(pair[0],small_boundary_perm);v=shift(walk(pair[1],large_boundary_perm))
        expected_W=[(4,5,6),(-6,-2,-4,-3,-5,-1),(1,2,3)][j]
        cyclic_offset(w,expected_W)
        require(len(v)==[54,9,9][j],'Wrong named large boundary')
        Wb.append(w);Vb.append(v)
        u=edges[abs(w[0])][w[0]<0];vv=edges[abs(v[0])][v[0]<0]
        e=43+j;edges[e]=(u,vv);faces.append(w+(e,)+v+(-e,))
        aw=cyclic_offset(transport(w),w);av=cyclic_offset(transport(v),v)
        require(Fraction(aw,len(w))==Fraction(1,3) and Fraction(av,len(v))==Fraction(2,3),'Opposite boundary rotations fail')
                                                                          
                                                                    
        n=-Fraction(aw,len(w))-Fraction(av,len(v));require(n==-1,'Wrong lifted seam compatibility')
        images[e]=inverse(w[:aw])+(e,)+inverse(v)+v[:av]
        collar_report.append(dict(boundary=j,W_length=len(w),V_length=len(v),
                                  W_offset=aw,V_offset=av,phase=[0,1],integer_return=-1))
    require(len(set(map(free_cyclic,Wb)))==len(set(map(free_cyclic,Vb)))==3,'Boundary repeated in gluing')
    closed=closed_rotations(faces,edges)
                                                                           
    vm={0:1,1:2,2:0,3:3,4:4,5:5}
    for e,w in images.items():u,v=edges[e];check_path(w,edges,vm[u],vm[v])
    for f in faces:require(free_cyclic(transport(f))==free_cyclic(f),'A gluing 2-cell is not mapped to itself')
    require(len(edges)==45 and len(closed)==6 and len(faces)==3,'Wrong glued surface cells')
    poly=polygon(faces,edges,data['tree'],0,data['dual_edges'])
    require(len(poly['generators'])==38,'Wrong periodic polygon rank')
    coords=poly['edge_coordinates'];paths=poly['tree_paths']
    def coordinate(w):return free(x for a in w for x in(coords[a] if a>0 else inverse(coords[-a])))
    raw=[]
    for e in poly['generators']:
        loop=paths[edges[e][0]]+(e,)+inverse(paths[edges[e][1]])
        raw.append(from_traversal(coordinate((1,)+transport(loop)+(-1,))))
    rho=tuple(raw);relator=from_traversal(poly['traversal_relator'])
    require(free_cyclic(substitute(relator,rho))==free_cyclic(relator),'Deck action loses positive peripheral')
    to_paper=tuple(checked_word(w,38) for w in data['to_paper'])
    from_paper=tuple(checked_word(w,38) for w in data['from_paper'])
    inverse_dictionaries(to_paper,from_paper)
    require(free_cyclic(substitute(relator,to_paper))==free_cyclic(paper_relator),
            'Periodic endpoint marking reverses or loses the positive surface boundary')
    delta=from_traversal(coordinate((-3,-5,-1)))
    mapped_delta=substitute(delta,to_paper)
    require(free_cyclic(mapped_delta)==free_cyclic(central_nodal_word),
            'Periodic distinguished curve is not the actual central delta')
                                                                           
                                                                            
    root=from_traversal(coordinate((1,2,3)));q=inverse(root)
    cube=compose(rho,compose(rho,rho));certs=data['cube_certificates']
    require(set(certs)<=set(str(i) for i in range(1,39)),'Unused cube certificate')
    for i,w in enumerate(cube,1):
        certified_zero(multiply(w,inverse(conjugate(q,(i,)))),relator,certs.get(str(i),[]),'periodic cube/'+str(i))
    nonidentity=None
    for j,w in enumerate(rho,1):
        column=[0]*38
        for a in w:column[abs(a)-1]+=1 if a>0 else -1
        for i,a in enumerate(column,1):
            if a!=int(i==j):nonidentity={'row':i,'column':j,'entry':a,'identity_entry':int(i==j)};break
        if nonidentity is not None:break
    require(nonidentity is not None,'Deck class must be nonidentity on homology')
                                                                        
                                                                         
    tau_left,tau_right=Fraction(0),Fraction(1,3);F_left,F_right=Fraction(-1,3),Fraction(0)
    require(3*tau_right==1 and 3*F_left==-1,'Framed cube signs')
    require(-(tau_left+F_left)==tau_right+F_right==Fraction(1,3),'Relative collar interpolation ends')
    quotient_genus=wqt['genus']+qt['genus']+len(starts)-1
    require(quotient_genus==6 and 3*(2-2*quotient_genus-3*Fraction(2,3))==-36,'Glued orbifold quotient')
    exponents=[3*a+4*b for a,b in zip((1,0,0,1),(-1,-1,-1,0))]
    require(exponents==[-1,-4,-4,3],'Mixed power arithmetic')
    sg=small_geometry(wr);vg=vanishing_geometry(wr)
    return dict(rho_paper=compose(to_paper,compose(rho,from_paper)),
                rho_source=rho,source_relator=relator,source_root_return=q,
                nodal_word_paper=mapped_delta,
                report=dict(small_piece=wt,large_piece=vt,closed_cells=[6,45,3],
                            three_seams=collar_report,geometric_deck_columns=38,
                            geometric_deck_total_word_length=sum(map(len,rho)),
                            endpoint_inverse_equations=76,
                            endpoint_word_totals=[sum(map(len,to_paper)),sum(map(len,from_paper))],
                            positive_endpoint_marking=True,actual_nodal_curve_match=True,
                            cube_common_word_length=len(q),cube_generator_equations=38,
                            cube_relator_replacements=sum(map(len,certs.values())),
                            periodic_order=3,nonidentity_homology_witness=nonidentity,actual_fixed_points=3,interior_rotation=[-1,3],
                            quotient_genus=quotient_genus,large_quotient=qt,boundary_fixed_cube_exponents={'tau':[1,1,1],'F':[-1,-1,-1]},
                            star_and_chain=sg,vanishing_orbit=vg,mixed_power_exponents=exponents,
                            external_mathematical_lemmas='Oriented peripheral realization, annular extension, chain/star relations and the disjoint-complement argument are supplied in the paper. No native-map or analytic comparison is an input.'))


# Global comparison and algebraic deductions

def verify_global(foundation_export, periodic_model, marking, certificate):
    require(set(certificate)=={'schema','normalizations','rebase_columns','h_common_word','equations'},
            'Unexpected global certificate fields')
    require(certificate['schema']=='geometric-global-comparison-1','Wrong global certificate schema')
    relator=tuple(foundation_export['paper_relator']);used_norm=set();used_rebase=set();sizes={}
    def normalize(name,images):
        require(len(images)==38,'Wrong rank of reconstructed global map')
        require(name in certificate['normalizations'],'Missing global normalization family')
        records=certificate['normalizations'][name]
        require(set(records)<=set(str(i) for i in range(1,39)),'Unused normalization column')
        used_norm.add(name)
        out=tuple(replay(checked_word(w,38),relator,records.get(str(i),[])) for i,w in enumerate(images,1))
        sizes[name]={'before':sum(map(len,images)),'after':sum(map(len,out)),
                     'relator_replacements':sum(map(len,records.values()))}
        return out
    def rebase(name,images):
        require(name in certificate['rebase_columns'],'Missing rebasing prescription')
        column=certificate['rebase_columns'][name]
        require(type(column)is int and 1<=column<=38,'Invalid rebasing generator')
        used_rebase.add(name);q=stripped_stem(images[column-1])
        return tuple(conjugate(inverse(q),w) for w in images)
    rho=rebase('rho',normalize('rho',periodic_model['rho_paper']))
    converted={}
    for name in ('C','Q','f0_inverse'):
        image=tuple(map(tuple,foundation_export['polygon_actions'][name]))
        if name=='f0_inverse':image=rebase('f0_inverse_polygon',image)
        image=compose(marking['to_paper'],compose(image,marking['from_paper']))
        converted[name]=rebase(name,normalize(name,image))
    C,Q,fi=(converted[k] for k in ('C','Q','f0_inverse'))
    rhoQ=normalize('rho_after_Q',compose(rho,Q))
    h=rebase('h',normalize('h',compose(fi,rhoQ)))
    hC=normalize('h_after_C',compose(h,C));Ch=normalize('C_after_h',compose(C,h))
    q=checked_word(certificate['h_common_word'],38)
    names={f'hC_equals_Ch/{i}' for i in range(1,39)}
    require(set(certificate['equations'])<=names,'Unused global equation certificate')
    discrepancies=[]
    for i,(a,b) in enumerate(zip(hC,Ch),1):
        w=multiply(a,inverse(conjugate(q,b)));discrepancies.append(w)
        certified_zero(w,relator,certificate['equations'].get(f'hC_equals_Ch/{i}',[]),f'hC=Ch/{i}')
    require(used_norm==set(certificate['normalizations']),'Unreferenced global normalization family')
    require(used_rebase==set(certificate['rebase_columns']),'Unreferenced rebasing prescription')
    return dict(report=dict(formula='h=f0^-1 rho Q; hC=Ch in the closed mapping class group',
                            generator_equations=38,common_word_length=len(q),
                            all_final_discrepancies_freely_empty=all(not w for w in discrepancies),
                            normalization_replacements=sum(x['relator_replacements'] for x in sizes.values()),
                            intermediate_sizes=sizes,
                            scope='All maps come from the new geometry. Specified normalizations and common rebasings change only their based representatives. The paper uses Dehn--Nielsen--Baer to conclude equality of mapping classes.'),
                maps={'rho':rho,'C':C,'Q':Q,'f0_inverse':fi,'h':h},common_word=q)


# Relations on all generators

                      
import argparse
import json
from pathlib import Path
import sys


def verify_data(data: dict, marking: dict, certificate: dict, export: bool=False):
    require(set(certificate)=={'schema','central_and_marking','normalizations',
                              'local_common_word','local_equations'}, 'Unknown certificate fields')
    require(certificate['schema']=='surface-certificates-1','Wrong certificate schema')
    model=central_surface(data,marking)
    embedding=embedded(model)
    nodal=nodal_twist(model)
    local_report=local_identity()
    relator=model['relator']
    normalizations_used=set()
    def normalize(name,images):
        require(name in certificate['normalizations'],'Missing normalization family: '+name)
        records=certificate['normalizations'][name]
        require(set(records)<=set(str(i) for i in range(1,39)),'Unexpected normalized column')
        require(len(images)==38,'Wrong normalized-map rank')
        normalizations_used.add(name)
        return tuple(replay(checked_word(w,38),relator,records.get(str(i),[])) for i,w in enumerate(images,1))
    C=normalize('C',model['polygon_actions']['C'])
    Q=normalize('Q',model['polygon_actions']['Q'])
    Q2=normalize('Q2',compose(Q,Q))
    CQ=normalize('C_after_Q',compose(C,Q))
    eq={}
    for name,images in [('Q3',compose(Q,Q2)),('C2',compose(C,C)),('CQCQ',compose(CQ,CQ))]:
        for i,w in enumerate(images,1):eq[f'{name}/{i}']=multiply(w,(-i,))
    eq.update(marking_equations(embedding,nodal))
    def check_family(equations,records):
        require(set(records)<=set(equations),'Unused equation certificate')
        for name,word in equations.items():
            certified_zero(word,relator,records.get(name,[]),name)
        return {'equations':len(equations),'nonfree_certificates':len(records),
                'relator_replacements':sum(len(v) for v in records.values())}
    finite_report=check_family(eq,certificate['central_and_marking'])
    t_c=normalize('t_c',nodal['t_c']);t_c_inv=normalize('t_c_inverse',nodal['t_c_inverse'])
    f=normalize('f0',embedding['polygon_maps']['f0'])
    fi=normalize('f0_inverse',embedding['polygon_maps']['f0_inverse'])
    Cf=normalize('C_after_f0',compose(C,f))
    fC=normalize('f0_after_C',compose(f,C))
    t_c_C_f=normalize('t_c_after_C_after_f0',compose(t_c,Cf))
    q=checked_word(certificate['local_common_word'],38)
    local_eq={f'local_reflection/{i}':multiply(a,inverse(conjugate(q,b))) for i,(a,b) in enumerate(zip(fC,t_c_C_f),1)}
    for name,left,right in [('f0_left_inverse',fi,f),('f0_right_inverse',f,fi),
                            ('t_c_left_inverse',t_c_inv,t_c),('t_c_right_inverse',t_c,t_c_inv)]:
        for i,w in enumerate(compose(left,right),1):local_eq[f'{name}/{i}']=multiply(w,(-i,))
    for name,images in [('C',C),('Q',Q),('t_c',t_c),('t_c_inverse',t_c_inv),('f0',f),('f0_inverse',fi)]:
        local_eq['preserves_relator/'+name]=substitute(relator,images)
    global_local_report=check_family(local_eq,certificate['local_equations'])
    require(normalizations_used==set(certificate['normalizations']),'Unused normalization data')
    report = {'central_surface': model['report'],
              'local_loop_and_arc_relation': local_report,
              'central_equations': finite_report,
              'ambient_equations': global_local_report}
    if export:
        report['export']={
            'word_convention':'rightmost-first',
            'polygon_relator':relator,
            'paper_relator':model['paper_relator'],
            'polygon_actions':{'C':C,'Q':Q,'t_c':t_c,'t_c_inverse':t_c_inv,'f0':f,'f0_inverse':fi},
            'paper_actions':{name:compose(model['to_paper'],compose(images,model['from_paper']))
                             for name,images in [('C',C),('Q',Q),('t_c',t_c),('f0',f)]},
            'nodal_word_paper':substitute(embedding['curve_words_polygon']['delta'],model['to_paper']),
            'local_reflection_common_word_polygon':q,
            'local_reflection_common_word_paper':substitute(q,model['to_paper'])}
    return report


def verify_all(data,marking,certificate,periodic_data,global_certificate,export=False):
    result=verify_data(data,marking,certificate,export=True)
    generated=result.pop('export')
    period=periodic_surface(periodic_data,generated['paper_relator'],generated['nodal_word_paper'])
    global_result=verify_global(generated,period,marking,global_certificate)
    Q_columns=generated['polygon_actions']['Q']
    nonidentity=[]
    for j,w in enumerate(Q_columns,1):
        column=[0]*38
        for a in w:column[abs(a)-1]+=1 if a>0 else -1
        nonidentity.extend((i,j,a) for i,a in enumerate(column,1) if a!=int(i==j))
    require(nonidentity,'The central periodic mapping class is trivial on homology')
    result['central_surface']['Q_nonidentity_homology_witness']=nonidentity[0]
    result['S2_periodic_surface_and_endpoint_marking']=period['report']
    result['S4_global_reflection_comparison']=global_result['report']
    if export:
        generated.update(periodic_source_relator=period['source_relator'],
                         periodic_source_rho=period['rho_source'],
                         periodic_source_cube_return=period['source_root_return'],
                         global_comparison_maps=global_result['maps'],
                         global_h_common_word=global_result['common_word'])
        result['export']=generated
    return result


def check_fundamental_domain():
    """Reconstruct the side pairings and quotient in Figure 2."""
    import json
    import sys


    FAIL = []


    def check(label, ok):
        print(f"  [{'PASS' if ok else 'FAIL'}] {label}")
        if not ok:
            FAIL.append(label)


    R = central_surface(load_data('geometry', 'central'),
                            load_data('geometry', 'markings'))
    edges, m, faces = R['edges'], R['core_dart_maps'], R['faces']
    Q, C = m['Q'], m['C']
    rows = R['report']['collar_actions']


    def comp(*fs):
        def h(x):
            for f in reversed(fs):
                x = f[x]
            return x
        return {a: h(a) for a in Q}


    ELT = {'1': {a: a for a in Q}, 'Q': Q, 'Q2': comp(Q, Q),
           'C': C, 'QC': comp(Q, C), 'Q2C': comp(Q, Q, C)}
    REFL = ['C', 'QC', 'Q2C']
    cuffperm = {'Q': {r['source']: r['target'] for r in rows['Q']},
                'C': {r['source']: r['target'] for r in rows['C']}}
    for name, spell in [('1', ''), ('Q', 'Q'), ('Q2', 'QQ'),
                        ('C', 'C'), ('QC', 'QC'), ('Q2C', 'QQC')]:
        p = {j: j for j in range(12)}
        for ch in spell:
            q = cuffperm['Q'] if ch == 'Q' else cuffperm['C']
            p = {j: q[p[j]] for j in range(12)}
        for j in range(12):
            ELT[name][61 + j] = 61 + p[j]
            ELT[name][-(61 + j)] = -(61 + p[j])

    DARTS = [d for e in range(1, 73) for d in (e, -e)]
    CURVES = R['core_paths']            # R_0,R_1,R_2, S_0,S_1,S_2, d_0,d_1,d_2, zeta


    def tail(a):
        return edges[abs(a)][0] if a > 0 else edges[abs(a)][1]


    def head(a):
        return edges[abs(a)][1] if a > 0 else edges[abs(a)][0]


    # ---------------------------------------------------------------- 1. configuration
    print("1. the curve configuration")
    verts = {edges[e][0] for e in range(1, 43)} | {edges[e][1] for e in range(1, 43)}
    check("18 vertices and 42 edges", len(verts) == 18 and len(CURVES[0] + CURVES[1]) > 0
          and sum(len(c) for c in CURVES) == 42)
    inc = {v: [i for i, c in enumerate(CURVES) if any(tail(e) == v for e in c)] for v in verts}
    check("the three R-curves meet at O_R and nowhere else together",
          inc['O_R'] == [0, 1, 2])
    check("the three S-curves meet at O_A and at O_B",
          inc['O_A'] == [3, 4, 5] and inc['O_B'] == [3, 4, 5])
    check("delta_i crosses R_i twice",
          all(sum(1 for e in CURVES[6 + i] if tail(e) in (f'da{i}', f'db{i}')) == 2
              for i in range(3)))
    check("delta_{i+1} and delta_{i+2} meet S_i at t_i",
          all(inc[f't{i}'] == sorted([3 + i, 6 + (i + 1) % 3, 6 + (i + 2) % 3])
              for i in range(3)))
    check("zeta crosses each R_i twice",
          all(sum(1 for e in CURVES[9] if tail(e) in (f'za{i}', f'zb{i}')) == 2
              for i in range(3)))

    # ------------------------------------------------------------------- 2. the action
    print("2. the S_3-action")


    def vimg(s, v):
        a = next(a for a in range(1, 43) if edges[a][0] == v)
        return tail(ELT[s][a])


    fixedQ = sorted(v for v in verts if vimg('Q', v) == v)
    check("Q fixes exactly O_R, O_A, O_B", fixedQ == ['O_A', 'O_B', 'O_R'])
    rot = R['report']['fixed_Q_rotations']
    check("rotation 4 pi / 3 at each (advance four of six)", rot == [[-1, 3]] * 3)
    check("Fix(C) on the core is R_0 u S_0",
          {a for a in range(1, 43) if C[a] == a} == set(CURVES[0]) | set(CURVES[3]))
    orbits = {}
    for v in verts:
        orbits.setdefault(frozenset(vimg(s, v) for s in ELT), None)
    sizes = sorted(len(o) for o in orbits)
    check("vertex orbits are 1,1,1,3,3,3,3,3", sizes == [1, 1, 1, 3, 3, 3, 3, 3])

    # ----------------------------------------------------------------- 3. the quotient
    print("3. the quotient")
    eorb, seen = [], set()
    for d in DARTS:
        if abs(d) in seen or d < 0:
            continue
        orb = {abs(ELT[s][d]) for s in ELT}
        seen |= orb
        eorb.append((abs(d), len(orb)))
    core_mirror = [e for e, n in eorb if e <= 42 and n == 3]
    core_free = [e for e, n in eorb if e <= 42 and n == 6]
    check("16 edge orbits: 8 mirror and 3 free in the core, 3 in the cover, 2 collars",
          len(eorb) == 16 and len(core_mirror) == 8 and len(core_free) == 3)
    faceorb = {frozenset(ELT_j for ELT_j in
                         {next(k for k in range(12) if 61 + k == abs(ELT[s][61 + j]))
                          for s in ELT}) for j in range(12)}
    check("2 face orbits, both free", len(faceorb) == 2 and all(len(o) == 6 for o in faceorb))
    check("chi(O) = 9 - 16 + 2 = -5", len(orbits) + 1 - len(eorb) + len(faceorb) == -5)
    check("the mirror boundary is a 5-circuit and a 3-circuit",
          sorted([len(CURVES[0]), len(CURVES[3])]) == [3, 5])

    # --------------------------------------------------- 4. the fundamental domain
    print("4. the fundamental domain of Figure 2")
    F0, F1 = list(faces[0]), list(faces[1])
    h0 = [d for d in F0 if abs(d) <= 42 and any(ELT[s][d] == -e for s in ELT for e in F1)][0]
    t, h1 = next((s, e) for s in ELT for e in F1 if ELT[s][e] == -h0)
    F1t = [ELT[t][d] for d in F1]
    i0, i1 = F0.index(h0), F1t.index(-h0)
    merged = F0[i0 + 1:] + F0[:i0] + F1t[i1 + 1:] + F1t[:i1]
    check("face 1 is translated by Q and the domain has 22 sides",
          t == 'Q' and len(merged) == 22)

    EXPECTED_MIRRORS = {1: 'Q2C', 11: 'C', 12: 'C', 13: 'Q2C',
                        15: 'C', 16: 'Q2C', 17: 'QC', 22: 'Q2C'}
    mirrors = {}
    for k, d in enumerate(merged, 1):
        r = [x for x in REFL if abs(d) <= 42 and ELT[x][abs(d)] == abs(d)]
        if r:
            mirrors[k] = r[0]
    check("eight mirror sides, each with the reflection printed in Figure 2",
          mirrors == EXPECTED_MIRRORS)

    lab = {}
    for k, d in enumerate(merged, 1):
        key = frozenset(abs(ELT[s][d]) for s in ELT)
        lab.setdefault(key, []).append((k, d))
    pairs = {}
    for occ in lab.values():
        if len(occ) == 2:
            (k1, d1), (k2, d2) = occ
            s = next(x for x in ELT if ELT[x][d1] == d2 or ELT[x][-d1] == d2)
            pairs[(k1, k2)] = (s, 'same' if ELT[s][d1] == d2 else 'opposite')
    EXPECTED_PAIRS = {(2, 14): ('Q2C', 'same'), (3, 18): ('QC', 'same'),
                      (4, 10): ('1', 'opposite'), (5, 6): ('Q2C', 'same'),
                      (7, 8): ('QC', 'same'), (9, 20): ('QC', 'same'),
                      (19, 21): ('1', 'opposite')}
    check("seven pairings, with the elements and directions of Figure 2",
          pairs == EXPECTED_PAIRS)

    corners = []
    for k in range(22):
        a, b = merged[k], merged[(k + 1) % 22]
        ra = [x for x in REFL if abs(a) <= 42 and ELT[x][abs(a)] == abs(a)]
        rb = [x for x in REFL if abs(b) <= 42 and ELT[x][abs(b)] == abs(b)]
        if ra and rb and ra[0] != rb[0]:
            corners.append((k + 1, tail(b)))
    check("exactly three corners, at O_R, O_A and O_B",
          [v for _, v in corners] == ['O_R', 'O_A', 'O_B'] and
          [k for k, _ in corners] == [12, 15, 16])

    deltas = set(CURVES[6]) | set(CURVES[7]) | set(CURVES[8])
    green = sorted(k for k, d in enumerate(merged, 1) if abs(d) in deltas)
    check("the green sides are the image of delta and its translates",
          green == [2, 3, 14, 18])
    check("the chord where the two faces meet is zeta", abs(h0) in set(CURVES[9]))

    print()
    if FAIL:
        print(f"{len(FAIL)} check(s) FAILED")
        raise AssertionError("Fundamental-domain checks failed")
    print("all checks passed")


@lru_cache(maxsize=1)
def _generated_actions():
    result = verify_all(load_data('geometry', 'central'),
                        load_data('geometry', 'markings'),
                        load_data('geometry', 'local_relations'),
                        load_data('geometry', 'periodic'),
                        load_data('geometry', 'global_relations'), export=True)
    # Normalize tuples to JSON lists, the convention used by the other tasks.
    return json.loads(json.dumps(result['export']))

def geometry_actions():
    """Generate the based actions once; no saved action file is read."""
    return deepcopy(_generated_actions())

def run():
    geometry_actions()
    check_fundamental_domain()
    print('Periodic model, local/global relations, powers and quotient domain checked.')


if __name__ == "__main__":
    if not __debug__:
        raise RuntimeError("Run without -O: the mathematical checks use assertions.")
    run()


==> anc/groups.json <==
{
  "monodromy": {
    "title": "Explicit marked genus-19 monodromy and order-three factorization",
    "encoding": "Signed integer i denotes x_i for i>0 and x_{-i}^{-1} for i<0. Products of maps act rightmost first.",
    "generator_count": 38,
    "surface_relator": [-37, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37, -11, -18, -38, 5, -36, 38, 16, 9, 23, 12, -28, -32, 7, -14, -30, -34, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -2, -3, 4, -13, 17, 22],
    "orientation": "The displayed relator has the reverse of the complex orientation; the homology intersection matrix is the inverse of intersection_bivector.",
    "intersection_bivector": [
      [0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0],
      [0, 0, 0, 0, 0, -1, 0, 0, -1, 0, 0, -1, 0, 0, -1, -1, -1, 1, -1, 0, 1, 0, 0, -1, -1, 0, 0, 0, 0, 0, 1, 0, -1, 1, 1, 1, 0, 0],
      [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, -1, 1, 0, -1, 0, 0, 0, 1, 0],
      [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 1, 0, 0, 0, -1, 0],
      [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, 1],
      [-1, 1, 0, 0, 0, 0, -1, -1, -1, 0, 1, -1, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 1, 1, 0, 0],
      [0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, -1, -1, 0, 0, 0],
      [1, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 1, -1, 1, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, -1, 0, 0],
      [0, 1, 0, 0, 0, 1, 0, -1, 0, 0, 1, 1, 0, -1, 1, 0, 0, 0, 1, 0, -1, 0, 1, 1, 0, 0, -1, 0, 0, -1, 0, -1, 0, -1, -1, 0, 0, 0],
      [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0],
      [0, 0, 0, 0, -1, -1, 0, 0, -1, 0, 0, -1, 0, 1, 0, -1, 0, 1, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 1, 1, 0, 0],
      [0, 1, 0, 0, 0, 1, 0, -1, -1, 0, 1, 0, 0, -1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 1, 0, 0, -1, 0, 0, -1, 0, -1, 0, -1, -1, 0, 0, 0],
      [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0],
      [0, 0, 1, -1, 0, 0, 1, 0, 1, 0, -1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1, 0, 0, -1, 0, 1, 0, 0, -1, 1, 0],
      [0, 1, 0, 0, 0, 0, 0, -1, -1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0],
      [-1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, -1, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, -1, 0, -1, -1, -1, 0, 1, 0, 0],
      [0, 1, 1, -1, 0, 1, 0, -1, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, -1, 0, 0, -1, -1, -1, 0, 0],
      [0, -1, 0, 0, -1, -1, 0, 1, 0, -1, -1, 0, 0, 1, 0, -1, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 0],
      [0, 1, 0, 0, 0, 0, 0, -1, -1, 1, 0, -1, 0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0],
      [0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0],
      [0, -1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0],
      [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0],
      [0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 1, -1, 0],
      [0, 1, 0, 0, 0, 1, -1, -1, -1, 0, 1, -1, 0, 0, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, -1, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0],
      [-1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, -1, 0, 0, -1, -1, 0, 0, 1, 0],
      [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0],
      [0, 0, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 0, -1, 1, 1, 0, -1, 1, 0, -1, 0, 1, 1, 1, 0, 0, 0, 0, -1, 0, 0, 0, -1, -1, -1, 1, 0],
      [0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, 0, 0, 0, 0],
      [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
      [0, 0, 1, -1, 0, 0, 1, 0, 1, 0, -1, 1, 1, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1, 0, 0, -1, 0, 1, 0, 0, -1, 1, 0],
      [1, -1, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, -1, 0],
      [0, 0, 0, 0, 1, 0, 0, 0, 1, 0, -1, 1, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 1, 0],
      [0, 1, 1, -1, 0, 1, 0, -1, 0, 0, 0, 0, 0, -1, 1, 1, 0, -1, 1, 1, -1, 0, 0, 0, 1, 1, 0, 0, 0, -1, 0, 0, 0, -1, -1, -1, 1, 0],
      [1, -1, 0, 0, 0, 0, 1, 0, 1, 0, -1, 1, 0, 0, 0, 1, 1, -1, 0, 0, 0, 0, 0, 0, 1, 0, 1, -1, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0],
      [0, -1, 0, 0, 0, -1, 1, 1, 1, -1, -1, 1, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0],
      [0, -1, 0, 0, 0, -1, 0, 1, 0, 0, -1, 0, 0, 1, 0, -1, 1, -1, 0, 0, 0, 0, -1, 0, 0, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 0, -1],
      [0, 0, -1, 1, 1, 0, 0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 0, -1, 0, 0, -1, 1, -1, -1, 0, 0, 0, 0, 0],
      [0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0]
    ],
    "maps": {
      "R": [
        [18, 11, 25, 32, 37, -22, 30, 13, -18],
        [18, -13, 16, -2, -3, 4, -13, 17, 22, -37, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37, -22, 30, 13, -18],
        [-38, 15, 8, -16, 13, -18],
        [-38, 15, -9, -28, -32, 7, -22, 30, 13, 14, -20, -31, 33, -4, 3, -5, -11, -18],
        [-38, -11, 7, -6, 8, -16, 13, -18],
        [18, -13, -38, 36, -5, 38],
        [18, 11, 5, -3, 4, -33, 31, 20, -14, -13, -30, 22, -38, 36, -5, 38],
        [18, -13, -38, 36, -5, 38, 18, 11, -22, 30, 13, -18],
        [18, 14, -7, 32, 28, -12, -23, -9, -16, 13, -18],
        [-38, -11, 7, -6, 8, -16, -25, 31, 34, 22, -37, -32, -25, 31, 34, 30, -18],
        [18, 11, 5, -3, 4, -33, 31, 20, -14, -13, -30, 22, -7, 11, 38],
        [-38, 5, 34, 30, -18],
        [18, 11, 5, -3, 4, -33, 31, 20, -14, -13, -30, 22, 12, -28, -32, 7, -22, 30, 13, 14, -20, -31, 33, -4, 3, -5, -11, -18],
        [18, 11, 5, -3, 4, -33, 31, 20, -14, -13, -30, 22, -7, 32, 28, -12, -23, -9, -38, 36, -5, 38],
        [-38, -11, 7, -6, 8, -16, -25, 31, 34, 13, -18],
        [18, 11, 5, -3, 4, -33, 31, 20, -14, -18],
        [18, 11, 5, -3, 4, -33, 31, 20, -14, -13, -30, 22, -24, 26, -33, -27, 23, -20, 3, -5, -11, -18],
        [18, -30, -34, -31, 25, 7, -22, 30, 13, 14, -20, -31, 33, -4, 3, -5, -11, -18],
        [18, -13, -34, -31, 25, 16, -8, 6, 1, -36, 10, -28, -32, 7, -22, 30, 13, 14, -20, -31, 33, -4, 3, -5, -11, -18],
        [-38, 36, -5, 38],
        [-38, 15, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -28, -32, 7, -22, 30, 13, 14, -20, -31, 33, -4, 3, -5, -11, -18],
        [18, 11, 5, -3, 20, -23, -5, 38],
        [18, -13, 16, -5, 38],
        [18, -13, 29, 35, -28, -24, -5, 38],
        [-38, 15, 19, -33, 31, -22, 30, 13, 14, -20, -31, 33, -4, 3, -5, -11, -18],
        [18, -13, 29, 19, -18, -28, -32, 7, -22, 30, 13, 14, -20, -31, 33, -4, 3, -5, -11, -18],
        [18, -13, 16, -36, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, -15, 38],
        [-38, 5, 26, -33, 31, 34, 30, -18],
        [18, 11, 5, -3, 4, -33, 31, 20, -14, -13, -30, 22, 28, -10, 36, -1, -6, 8, -16, -25, 31, 34, 13, -18],
        [18, 11, 5, -3, 20, -22, 30, 13, 14, -20, -31, 33, -4, 3, -5, -11, -18],
        [-38, 15, 19, -18],
        [18, 11, 5, -3, 4, -33, 31, 20, -14, -13, -30, 22, -31, 33, -26, -5, 38],
        [-38, 15, 19, -18, -28, -32, 7, -22, 30, 13, 14, -20, -31, 33, -4, 3, -5, -11, -18],
        [18, -33, 31, 3, -5, -11, -18],
        [18, -13, -34, -31, 25, 16, -8, 6, 1, -36, 10, -28, -24, 26, -33, 31, 34, 30, -18],
        [-38, -11, 7, -6, 8, -16, -25, 31, 34, 30, 13, -18],
        [-38, 5, 26, -21, -27, -5, 38],
        [-38, -11, 7, -6, 8, -16, -25, 31, 34, 30, -18]
      ],
      "P": [
        [-37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, -20, 3, -5, 25, 32, 37],
        [-37, -32, -25, 5, -3, 4, -13, 29, 19, -18, -10, 36, -1, -20, 3, -5, 25, 32, 37],
        [-22, 13, -4, 3, -5, 25, 32, 37],
        [-22, 29, 19, -18, -10, 15, 26, -33, 31, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
        [-22, 30, 13, -4, 3, -5, 25, 32, 37],
        [-37, -32, -25, 5, 27, 21, -19, -15, -11, 32, 28, -12, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
        [-37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 20, -14, -18, -12, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
        [-37, -32, -25, 5, 27, 21, -19, -15, -11, 7, -20, 3, -5, 25, 32, 37],
        [-37, -32, -25, 5, -3, 33, -26, 24, 12, 9, 8, -2, -5, 25, 32, 37],
        [-22, 30, 13, -21, -27, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 3, -5, 25, 32, 37],
        [-37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 20, -14, -13, -30, 22],
        [-37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 37, -22, -17, 13, -4, 3, 2, -8, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 3, -5, 25, 32, 37],
        [-37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 26, -33, 31, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
        [-37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, -31, 33, -26, 24, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
        [-22, 30, 13, -21, -27, -5, 25, 32, 37],
        [-37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 3, -5, 25, 32, 37],
        [-37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, -15, 36, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
        [-37, -32, -25, 5, -3, 21, -33, 31, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
        [-37, -32, -25, 5, 27, 21, -19, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -33, 31, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
        [-37, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
        [-22, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -33, 31, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
        [-37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, -16, -38, 36, -5, 38, 18, 11],
        [-37, -32, -25, 5, -3, 4, -13, 17, 22, -37, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
        [-37, -32, -25, -11, 16, -2, -3, 4, -13, 17, 22, -37, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
        [-22, 30, 14, -20, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
        [-37, -32, -25, -11, 32, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -33, 31, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
        [-37, -32, -25, 5, -3, 4, -13, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 22],
        [-37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 37, -22, -17, 13, -4, 3, 2, -16, -18, 9, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 3, -5, 25, 32, 37],
        [-37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 19, -21, -27, -5, 25, 32, 37],
        [-37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 9, 23, 12, -28, -32, 7, -14, -30, -34, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
        [-22, -34, -31, 25, 32, 37],
        [-37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 20, -14, 16, -2, -3, 4, -13, 17, 22, -37, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
        [-22, -34, -31, 25, 32, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -33, 31, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
        [-37, -32, -25, 31, 34, 30, 14, -7, 32, 28, -12, -23, -9, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
        [-37, -32, -25, 5, 27, 21, -19, -15, 38, 9, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 3, -5, 25, 32, 37],
        [-22, 30, 13, -21, -27, 23, -20, 3, -5, 25, 32, 37],
        [-37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 37, -22, -17, 13, -4, 3, 2, -16, -38, 36, -5, 38, 18, 11],
        [-22, 30, 13, -21, 3, -5, 25, 32, 37]
      ],
      "t_c": [
        [1],
        [2],
        [3],
        [4],
        [5],
        [6],
        [32, 28, 18, 7],
        [8],
        [9],
        [10, 18, 32, 28],
        [32, 28, 18, 11],
        [12],
        [13],
        [14],
        [15],
        [16],
        [17],
        [-28, -32],
        [19],
        [20],
        [21],
        [22],
        [23],
        [24],
        [25],
        [26],
        [27],
        [28, 18, 32, 28],
        [29],
        [30],
        [31],
        [32],
        [33],
        [34],
        [35, 18, 32, 28],
        [36],
        [37],
        [38]
      ],
      "Q": [
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, -15, 36, -1, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -38, 36, -5, 38, 18, 11, -23, -15, 36, -1, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -24, 26, -33, 3, -5, 25, 32, 37, -11, -18, -38, 5, -36, 38, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -24, 26, -33, 3, -5, 25, 32, 37, -22, 30, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, 9, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 9, 8, -2, -3, 4, -13, 17, 22, -37, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37, -11, -18, -38, 5, -36, 38, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -38, 36, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, -9, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -38, 36, -15, 36, -1, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, 8, -16, -18, -38, 5, -36, 38, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 9, 8, -2, -3, 4, -13, 17, 22, -37, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37, -11, -18, -38, 5, -36, 38, 16, -36, 38, 18, 16, -8, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, -9, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, -9, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, -25, 38, 18, 16, -8, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, -9, 18, -19, -29, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, 9, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, -9, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 9, 8, -2, -3, 4, -13, 17, 22, -37, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37, -11, -18, -38, 5, -36, 38, 16, -36, 38, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, -9, -10, 36, -1, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, -9, 18, -19, -29, 13, 14, -20, -31, 33, -13, 29, 19, -18, 9, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, 8, -16, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, 9, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -38, 36, 9, 23, 12, -28, -32, 7, -14, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, 9, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -24, 26, -33, 25, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -24, 26, -33, -27, 23, -20, 34, 30, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, 9, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, -9, 18, -19, -29, 17, 22, -37, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -38, 36, -5, 38, 18, 11, 25, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -20, -31, 33, -21, -27, -5, 25, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -24, 26, -33, 21, -26, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 9, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -20, 34, 30, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, 9, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -38, 36, -5, 38, 18, 11, 20, -23, 27, 33, -26, 24, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, -25, 5, 27, 21, -19, -15, 38, 18, 16, -8, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, -9, 18, -19, -29, 13, 14, -7, 32, 28, -12, -23, -9, -36, 38, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, -9, 18, -19, -29, 17, 29, 19, -18, 9, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -24, 26, -33, 21, -26, 24, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, -9, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 25, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -24, 26, -33, 21, -33, 31, 34, 30, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, 9, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, 28, -35, 19, -18, 9, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -38, 36, 9, 23, 12, -28, -32, 7, -20, -31, 33, -19, -15, 38, 18, 16, -8, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 9, 8, -2, -3, 4, -13, 17, 22, -37, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37, -11, -18, -38, 5, -36, 38, 16, -1, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, -25, 5, -3, 4, -13, 17, 22, -37, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
        [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 9, 8, -2, -3, 4, -13, 17, 22, -37, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37, -11, -18, -38, 5, -36, 38, 16, -8, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38]
      ]
    },
    "vanishing_cycle": [18, 32, 28],
    "inner_witnesses": {
      "R_cubed": [18, -30, -34, -31, 25, 7, -20],
      "P_cubed": [],
      "Q_cubed": [-38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, 8, -16, -38, 36, -5, 38, 18, 11, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, 8, -16, -38, 36, -5, 38, 18, 11],
      "t_c_PQR": [-37, -32, -25, 5, -3, 21, -13, 29, 19, 11, 5, 8, -16, 7, -20]
    },
    "witness_convention": "For each listed relation, its image on every x_i is w x_i w^{-1}.",
    "factorization": {
      "left": "t_c",
      "right": ["R^2", "Q^2", "P^2"],
      "each_factor_exact_order": 3
    }
  },
  "real_genus19": {
    "images": [
      [26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 8, -36, 15],
      [23, -11, -18, -38, 5, -36, 38, 1, -36, 15],
      [26, -21, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, -23],
      [26, -21, -27, 23, -20, 4, -33, 31, 20, -14, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [26, -21, 33, -26, 24, -23],
      [-36, 38, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -28, -32, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [-36, 38, 1, -36, 15],
      [26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, -15, 5],
      [26, -21, 33, -26, 24, -23, -9, -38, 36, -16, -18, -38, 15, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -12, -24, 26, -33, 21, -26],
      [26, -21, 33, -26, 24, 12, 9, 8, -2, -5, -11, -18, -38, 15, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 13, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [26, -21, 33, -26, 24, -23, -9, -38, 36],
      [26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15],
      [26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, -30, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, -15, 38, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [-36, 38, 9, 23, 12, -28, -32, 7, -14, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [26, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [26, -21, 20, -14, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 13, -4, 3, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [2, -8, -9, -12, -24, 26, -33, 21, -26],
      [-31, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [26, -21, 33, -26, 24, 28, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [20, -14, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [23, -20, 21, -26],
      [26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 25, -18, -38, 15, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 14, -7, 32, 28, -12, -23, -9, -38, 36],
      [26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [26, -21, 33, -26],
      [26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -28, -32, -25, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [26, -21, 31, 20, -14, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [24, 28, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [-36, 38, 9, 23, 12, -28, -32, 7, -14, -30, -34, -31, 25, -18, -38, 15, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [26, -21, 33, -26, 24, -23, -9, -38, 15],
      [26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 25, 32, 37, -22, -17, 13, -4, 3, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [26, -21, 33, -26, 24, -23, -9, -38, 15, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26]
    ],
    "inner_witnesses": {
      "C_squared": [],
      "CPCR": [26, -21, 33, -26, 24, 12, 9, 8, -2, -3, 4, -13, 17, 22, -37, 12, -28, -32, 7, -20],
      "C_t_c_C_t_c": [],
      "CQCQ": [26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, -15, 38, 9, 23, -16, 11, 25, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, 8, -16, -38, 36, -5, 38, 18, 11]
    }
  },
  "real_genus4": {
    "conventions": {
      "composition": "right to left",
      "positive_twist": "right handed",
      "edge_basis": ["E1", "E2", "E3", "E4", "F1", "F2", "F3", "F4"],
      "standard_basis": ["a", "b", "c", "d", "e", "f", "g", "h"],
      "signed_words": "negative integer is inverse",
      "homology_columns": "images of basis elements"
    },
    "vertex_based_c0": {
      "1": [4],
      "2": [3],
      "3": [2],
      "4": [1],
      "5": [-5],
      "6": [8, -5],
      "7": [7, -5],
      "8": [6, -5]
    },
    "boundary_access_word_s": [-8, -3, 2, 6, -5],
    "kappa_in_edge_basis": {
      "1": [-8, -3, 2, 6, -5, 4, 5, -6, -2, 3, 8],
      "2": [-8, -3, 2, 6, -5, 3, 5, -6, -2, 3, 8],
      "3": [-8, -3, 2, 6, -5, 2, 5, -6, -2, 3, 8],
      "4": [-8, -3, 2, 6, -5, 1, 5, -6, -2, 3, 8],
      "5": [-8, -3, 2, 6, -5, -6, -2, 3, 8],
      "6": [-8, -3, 2, 6, -5, 8, -6, -2, 3, 8],
      "7": [-8, -3, 2, 6, -5, 7, -6, -2, 3, 8],
      "8": [-8, -3, 2, 6, -5, -2, 3, 8]
    },
    "kappa_in_symplectic_basis": {
      "1": [8, 7, -8, -7, 6, 5, -6, -5, 4, 3, -4, -3, 2, 1, -2, -1, 8, 7, -8, -7, 6, 5, -6, -5, 4, 3, -4, -3, 2, 1, 3, 5, 6, -5, -4, 5, 6, -5, -6, 7, 8, -7, -8, 1, 3, 5, 6, -5, -6, -5, -3, 5, -6, -5, -3, -1, -2, 3, 4, -3, -4, 5, 6, -5, -6, 7, 8, -7, -8, 1, 2, -1, -2, 3, 4, -3, -4, 5, 6, -5, -6, 7, 8, -7, -8],
      "2": [8, 7, -8, -7, 6, 5, -6, -5, 4, 3, -4, -3, 2, 1, -2, -1, 8, 7, -8, -7, 6, 5, -6, -5, 4, 3, -4, -3, 2, 1, 3, 5, 6, -5, 3, 5, 6, 5, -6, -5, -3, -1, 8, 7, -8, -7, 6, 5, -6, -5, 4, 5, -6, -5, -3, -2, 3, 5, 6, -5, -6, -5, -3, 5, -6, -5, -3, -1, -2, 3, 4, -3, -4, 5, 6, -5, -6, 7, 8, -7, -8, 1, 2, -1, -2, 3, 4, -3, -4, 5, 6, -5, -6, 7, 8, -7, -8],
      "3": [8, 7, -8, -7, 6, 5, -6, -5, 4, 3, -4, -3, 2, 1, -2, -1, 8, 7, -8, -7, 6, 5, -6, -5, 4, 3, -4, -3, 2, 1, 3, 5, 6, -5, -2, 3, 4, 5, 7, 8, -7, 5, -6, -5, -3, -1, 5, -6, -5, -3, -1, -2, 3, 4, -3, -4, 5, 6, -5, -6, 7, 8, -7, -8, 1, 2, -1, -2, 3, 4, -3, -4, 5, 6, -5, -6, 7, 8, -7, -8],
      "4": [8, 7, -8, -7, 6, 5, -6, -5, 4, 3, -4, -3, 2, 1, -2, -1, 8, 7, -8, -7, 6, 5, -6, -5, 4, 3, -4, -3, 2, 1, 3, 5, 6, -5, 1, 3, 5, 6, -5, 7, -8, -7, -5, -4, -3, 2, 3, 5, 6, 5, -6, -5, -3, -1, 8, 7, -8, -7, 6, 5, -6, -5, 4, 5, -6, -5, -3, -2, 3, 5, 6, -5, -6, 7, 8, -7, 5, -6, -5, -3, -1, 5, -6, -5, -3, -1, -2, 3, 4, -3, -4, 5, 6, -5, -6, 7, 8, -7, -8, 1, 2, -1, -2, 3, 4, -3, -4, 5, 6, -5, -6, 7, 8, -7, -8],
      "5": [8, 7, -8, -7, 6, 5, -6, -5, 4, 3, -4, -3, 2, 1, -2, -1, 8, 7, -8, -7, 6, 5, -6, -5, 4, 3, -4, -3, 2, 1, 3, 5, 6, -5, 1, 3, 5, 6, -5, -5, -4, 5, 6, -5, -6, 7, 8, -7, -8, 5, -6, -5, -3, -1, -2, 3, 4, -3, -4, 5, 6, -5, -6, 7, 8, -7, -8, 1, 2, -1, -2, 3, 4, -3, -4, 5, 6, -5, -6, 7, 8, -7, -8],
      "6": [8, 7, -8, -7, 6, 5, -6, -5, 4, 3, -4, -3, 2, 1, -2, -1, 8, 7, -8, -7, 6, 5, -6, -5, 4, 3, -4, -3, 2, 1, 3, 5, 6, -5, 8, 7, -8, -7, 6, 5, -6, -5, 4, 5, 7, -8, -7, -5, -4, -3, 2, 3, 5, 6, -5, -4, 5, 6, -5, -6, 7, 8, -7, -8, 5, -6, -5, -3, -1, -2, 3, 4, -3, -4, 5, 6, -5, -6, 7, 8, -7, -8, 1, 2, -1, -2, 3, 4, -3, -4, 5, 6, -5, -6, 7, 8, -7, -8],
      "7": [8, 7, -8, -7, 6, 5, -6, -5, 4, 3, -4, -3, 2, 1, -2, -1, 8, 7, -8, -7, 6, 5, -6, -5, 4, 3, -4, -3, 2, 1, 3, 5, 6, -5, 8, 7, -8, -7, 6, 5, -6, -5, 4, 5, 7, -8, 5, -6, -5, -3, -1, -2, 3, 4, -3, -4, 5, 6, -5, -6, 7, 8, -7, -8, 1, 2, -1, -2, 3, 4, -3, -4, 5, 6, -5, -6, 7, 8, -7, -8],
      "8": [8, 7, -8, -7, 6, 5, -6, -5, 4, 3, -4, -3, 2, 1, -2, -1, 8, 7, -8, -7, 6, 5, -6, -5, 4, 3, -4, -3, 2, 1, 3, 5, 6, -5, -8, 5, -6, -5, -3, -1, -2, 3, 4, -3, -4, 5, 6, -5, -6, 7, 8, -7, -8, 1, 2, -1, -2, 3, 4, -3, -4, 5, 6, -5, -6, 7, 8, -7, -8]
    }
  },
  "real_reduction": {
    "initial_relators": [
      [-37, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37, -11, -18, -38, 5, -36, 38, 16, 9, 23, 12, -28, -32, 7, -14, -30, -34, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -2, -3, 4, -13, 17, 22],
      [-77, -62, 70, 53, 54, -60, -71, 73, -44, 60, -63, 67, 43, -45, 65, 72, 77, -51, -58, -78, 45, -76, 78, 56, 49, 63, 52, -68, -72, 47, -54, -70, -74, 64, 68, -75, 46, -47, 51, 55, 59, -61, -67, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, 58, -59, -69, -57, 69, 75, -50, 76, -41, -46, 48, -56, -65, 71, 74, 41, -42, -43, 44, -53, 57, 62],
      [-117, -102, 110, 93, 94, -100, -111, 113, -84, 100, -103, 107, 83, -85, 105, 112, 117, -91, -98, -118, 85, -116, 118, 96, 89, 103, 92, -108, -112, 87, -94, -110, -114, 104, 108, -115, 86, -87, 91, 95, 99, -101, -107, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, 98, -99, -109, -97, 109, 115, -90, 116, -81, -86, 88, -96, -105, 111, 114, 81, -82, -83, 84, -93, 97, 102],
      [18, 32, 28],
      [58, 72, 68],
      [98, 112, 108],
      [39, 41, -39, -37, -32, -25, 5, -3, 20, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
      [79, 81, -79, -77, -72, -65, 45, -43, 60, -62, 70, 53, 54, -60, -71, 73, -44, 60, -63, 67, 43, -45, 65, 72, 77],
      [119, 1, -119, -117, -112, -105, 85, -83, 100, -102, 110, 93, 94, -100, -111, 113, -84, 100, -103, 107, 83, -85, 105, 112, 117],
      [39, 42, -39, -37, -32, -25, 5, -3, 20, 1, -36, 10, 18, -19, -29, 13, -4, 3, -5, 25, 32, 37],
      [79, 82, -79, -77, -72, -65, 45, -43, 60, 41, -76, 50, 58, -59, -69, 53, -44, 43, -45, 65, 72, 77],
      [119, 2, -119, -117, -112, -105, 85, -83, 100, 81, -116, 90, 98, -99, -109, 93, -84, 83, -85, 105, 112, 117],
      [39, 43, -39, -37, -32, -25, 5, -3, 4, -13, 22],
      [79, 83, -79, -77, -72, -65, 45, -43, 44, -53, 62],
      [119, 3, -119, -117, -112, -105, 85, -83, 84, -93, 102],
      [39, 44, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, -31, 33, -26, -15, 10, 18, -19, -29, 22],
      [79, 84, -79, -77, -72, -65, 45, -43, -67, 63, -60, 44, -73, 71, 60, -54, -53, -70, 62, -71, 73, -66, -55, 50, 58, -59, -69, 62],
      [119, 4, -119, -117, -112, -105, 85, -83, -107, 103, -100, 84, -113, 111, 100, -94, -93, -110, 102, -111, 113, -106, -95, 90, 98, -99, -109, 102],
      [39, 45, -39, -37, -32, -25, 5, -3, 4, -13, -30, 22],
      [79, 85, -79, -77, -72, -65, 45, -43, 44, -53, -70, 62],
      [119, 5, -119, -117, -112, -105, 85, -83, 84, -93, -110, 102],
      [39, 46, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 12, -28, -32, 11, 15, 19, -21, -27, -5, 25, 32, 37],
      [79, 86, -79, -77, -72, -65, 45, -43, -67, 63, -60, 44, -73, 71, 60, -54, -53, -70, 62, 52, -68, -72, 51, 55, 59, -61, -67, -45, 65, 72, 77],
      [119, 6, -119, -117, -112, -105, 85, -83, -107, 103, -100, 84, -113, 111, 100, -94, -93, -110, 102, 92, -108, -112, 91, 95, 99, -101, -107, -85, 105, 112, 117],
      [39, 47, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 12, 18, 14, -20, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
      [79, 87, -79, -77, -72, -65, 45, -43, -67, 63, -60, 44, -73, 71, 60, -54, -53, -70, 62, 52, 58, 54, -60, -62, 70, 53, 54, -60, -71, 73, -44, 60, -63, 67, 43, -45, 65, 72, 77],
      [119, 7, -119, -117, -112, -105, 85, -83, -107, 103, -100, 84, -113, 111, 100, -94, -93, -110, 102, 92, 98, 94, -100, -102, 110, 93, 94, -100, -111, 113, -84, 100, -103, 107, 83, -85, 105, 112, 117],
      [39, 48, -39, -37, -32, -25, 5, -3, 20, -7, 11, 15, 19, -21, -27, -5, 25, 32, 37],
      [79, 88, -79, -77, -72, -65, 45, -43, 60, -47, 51, 55, 59, -61, -67, -45, 65, 72, 77],
      [119, 8, -119, -117, -112, -105, 85, -83, 100, -87, 91, 95, 99, -101, -107, -85, 105, 112, 117],
      [39, 49, -39, -37, -32, -25, 5, 2, -8, -9, -12, -24, 26, -33, 3, -5, 25, 32, 37],
      [79, 89, -79, -77, -72, -65, 45, 42, -48, -49, -52, -64, 66, -73, 43, -45, 65, 72, 77],
      [119, 9, -119, -117, -112, -105, 85, 82, -88, -89, -92, -104, 106, -113, 83, -85, 105, 112, 117],
      [39, 50, -39, -37, -32, -25, 5, -3, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 27, 21, -13, -30, 22],
      [79, 90, -79, -77, -72, -65, 45, -43, 73, -66, 64, 52, 49, 48, -42, 67, 61, -59, -55, -51, 47, -46, 67, 61, -53, -70, 62],
      [119, 10, -119, -117, -112, -105, 85, -83, 113, -106, 104, 92, 89, 88, -82, 107, 101, -99, -95, -91, 87, -86, 107, 101, -93, -110, 102],
      [39, 51, -39, -22, 30, 13, 14, -20, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
      [79, 91, -79, -62, 70, 53, 54, -60, -62, 70, 53, 54, -60, -71, 73, -44, 60, -63, 67, 43, -45, 65, 72, 77],
      [119, 11, -119, -102, 110, 93, 94, -100, -102, 110, 93, 94, -100, -111, 113, -84, 100, -103, 107, 83, -85, 105, 112, 117],
      [39, 52, -39, -37, -32, -25, 5, -3, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 8, -2, -3, 4, -13, 17, 22, -37, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
      [79, 92, -79, -77, -72, -65, 45, -43, 73, -66, 64, 52, 49, 48, -42, 67, 61, -59, -55, -51, 47, -46, 48, -42, -43, 44, -53, 57, 62, -77, -62, 70, 53, 54, -60, -71, 73, -44, 60, -63, 67, 43, -45, 65, 72, 77],
      [119, 12, -119, -117, -112, -105, 85, -83, 113, -106, 104, 92, 89, 88, -82, 107, 101, -99, -95, -91, 87, -86, 88, -82, -83, 84, -93, 97, 102, -117, -102, 110, 93, 94, -100, -111, 113, -84, 100, -103, 107, 83, -85, 105, 112, 117],
      [39, 53, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, -31, 33, -26, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
      [79, 93, -79, -77, -72, -65, 45, -43, -67, 63, -60, 44, -73, 71, 60, -54, -53, -70, 62, -71, 73, -66, -62, 70, 53, 54, -60, -71, 73, -44, 60, -63, 67, 43, -45, 65, 72, 77],
      [119, 13, -119, -117, -112, -105, 85, -83, -107, 103, -100, 84, -113, 111, 100, -94, -93, -110, 102, -111, 113, -106, -102, 110, 93, 94, -100, -111, 113, -84, 100, -103, 107, 83, -85, 105, 112, 117],
      [39, 54, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, -24, 26, -33, 31, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
      [79, 94, -79, -77, -72, -65, 45, -43, -67, 63, -60, 44, -73, 71, 60, -54, -53, -70, 62, -64, 66, -73, 71, -62, 70, 53, 54, -60, -71, 73, -44, 60, -63, 67, 43, -45, 65, 72, 77],
      [119, 14, -119, -117, -112, -105, 85, -83, -107, 103, -100, 84, -113, 111, 100, -94, -93, -110, 102, -104, 106, -113, 111, -102, 110, 93, 94, -100, -111, 113, -84, 100, -103, 107, 83, -85, 105, 112, 117],
      [39, 55, -39, -37, -32, -25, 5, 27, 21, -13, -30, 22],
      [79, 95, -79, -77, -72, -65, 45, 67, 61, -53, -70, 62],
      [119, 15, -119, -117, -112, -105, 85, 107, 101, -93, -110, 102],
      [39, 56, -39, -37, -32, -25, 5, -3, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
      [79, 96, -79, -77, -72, -65, 45, -43, -62, 70, 53, 54, -60, -71, 73, -44, 60, -63, 67, 43, -45, 65, 72, 77],
      [119, 16, -119, -117, -112, -105, 85, -83, -102, 110, 93, 94, -100, -111, 113, -84, 100, -103, 107, 83, -85, 105, 112, 117],
      [39, 57, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, -36, 15, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
      [79, 97, -79, -77, -72, -65, 45, -43, -67, 63, -60, 44, -73, 71, 60, -54, -53, -70, 62, -76, 55, -62, 70, 53, 54, -60, -71, 73, -44, 60, -63, 67, 43, -45, 65, 72, 77],
      [119, 17, -119, -117, -112, -105, 85, -83, -107, 103, -100, 84, -113, 111, 100, -94, -93, -110, 102, -116, 95, -102, 110, 93, 94, -100, -111, 113, -84, 100, -103, 107, 83, -85, 105, 112, 117],
      [39, 58, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, -31, 33, -21, 3, -5, 25, 32, 37],
      [79, 98, -79, -77, -72, -65, 45, -43, -67, 63, -60, 44, -73, 71, 60, -54, -53, -70, 62, -71, 73, -61, 43, -45, 65, 72, 77],
      [119, 18, -119, -117, -112, -105, 85, -83, -107, 103, -100, 84, -113, 111, 100, -94, -93, -110, 102, -111, 113, -101, 83, -85, 105, 112, 117],
      [39, 59, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, -31, 33, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 19, -21, -27, -5, 25, 32, 37],
      [79, 99, -79, -77, -72, -65, 45, -43, -67, 63, -60, 44, -73, 71, 60, -54, -53, -70, 62, -71, 73, -61, 73, -66, 64, 52, 49, 48, -42, 67, 61, -59, -55, -51, 47, -46, 59, -61, -67, -45, 65, 72, 77],
      [119, 19, -119, -117, -112, -105, 85, -83, -107, 103, -100, 84, -113, 111, 100, -94, -93, -110, 102, -111, 113, -101, 113, -106, 104, 92, 89, 88, -82, 107, 101, -99, -95, -91, 87, -86, 99, -101, -107, -85, 105, 112, 117],
      [39, 60, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 37],
      [79, 100, -79, -77, -72, -65, 45, -43, -67, 63, -60, 44, -73, 71, 60, -54, -53, -70, 62, 77],
      [119, 20, -119, -117, -112, -105, 85, -83, -107, 103, -100, 84, -113, 111, 100, -94, -93, -110, 102, 117],
      [39, 61, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, -31, 33, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 22],
      [79, 101, -79, -77, -72, -65, 45, -43, -67, 63, -60, 44, -73, 71, 60, -54, -53, -70, 62, -71, 73, -61, 73, -66, 64, 52, 49, 48, -42, 67, 61, -59, -55, -51, 47, -46, 75, -50, 76, -41, -46, 48, -56, -65, 71, 74, 62],
      [119, 21, -119, -117, -112, -105, 85, -83, -107, 103, -100, 84, -113, 111, 100, -94, -93, -110, 102, -111, 113, -101, 113, -106, 104, 92, 89, 88, -82, 107, 101, -99, -95, -91, 87, -86, 115, -90, 116, -81, -86, 88, -96, -105, 111, 114, 102],
      [39, 62, -39, -11, -18, -38, 5, -36, 38, 16, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
      [79, 102, -79, -51, -58, -78, 45, -76, 78, 56, -62, 70, 53, 54, -60, -71, 73, -44, 60, -63, 67, 43, -45, 65, 72, 77],
      [119, 22, -119, -91, -98, -118, 85, -116, 118, 96, -102, 110, 93, 94, -100, -111, 113, -84, 100, -103, 107, 83, -85, 105, 112, 117],
      [39, 63, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 37, -22, -17, 13, -4, 3, -5, 25, 32, 37],
      [79, 103, -79, -77, -72, -65, 45, -43, -67, 63, -60, 44, -73, 71, 60, -54, -53, -70, 62, 77, -62, -57, 53, -44, 43, -45, 65, 72, 77],
      [119, 23, -119, -117, -112, -105, 85, -83, -107, 103, -100, 84, -113, 111, 100, -94, -93, -110, 102, 117, -102, -97, 93, -84, 83, -85, 105, 112, 117],
      [39, 64, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 37, -22, -17, 13, -4, 3, 2, -16, 11, 25, 32, 37],
      [79, 104, -79, -77, -72, -65, 45, -43, -67, 63, -60, 44, -73, 71, 60, -54, -53, -70, 62, 77, -62, -57, 53, -44, 43, 42, -56, 51, 65, 72, 77],
      [119, 24, -119, -117, -112, -105, 85, -83, -107, 103, -100, 84, -113, 111, 100, -94, -93, -110, 102, 117, -102, -97, 93, -84, 83, 82, -96, 91, 105, 112, 117],
      [39, 65, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 20, -14, -30, 22],
      [79, 105, -79, -77, -72, -65, 45, -43, -67, 63, -60, 44, -73, 71, 60, -54, -53, -70, 62, 60, -54, -70, 62],
      [119, 25, -119, -117, -112, -105, 85, -83, -107, 103, -100, 84, -113, 111, 100, -94, -93, -110, 102, 100, -94, -110, 102],
      [39, 66, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, -31, 33, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -32, 11, 25, 32, 37],
      [79, 106, -79, -77, -72, -65, 45, -43, -67, 63, -60, 44, -73, 71, 60, -54, -53, -70, 62, -71, 73, -61, 73, -66, 64, 52, 49, 48, -42, 67, 61, -59, -55, -51, 47, -46, 75, -68, -72, 51, 65, 72, 77],
      [119, 26, -119, -117, -112, -105, 85, -83, -107, 103, -100, 84, -113, 111, 100, -94, -93, -110, 102, -111, 113, -101, 113, -106, 104, 92, 89, 88, -82, 107, 101, -99, -95, -91, 87, -86, 115, -108, -112, 91, 105, 112, 117],
      [39, 67, -39, -22, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 13, -4, 3, -5, 25, 32, 37],
      [79, 107, -79, -62, -74, -71, 65, 56, -48, 46, 41, -76, 50, -75, -69, 53, -44, 43, -45, 65, 72, 77],
      [119, 27, -119, -102, -114, -111, 105, 96, -88, 86, 81, -116, 90, -115, -109, 93, -84, 83, -85, 105, 112, 117],
      [39, 68, -39, -37, -32, -25, 5, -3, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, -9, 18, 16, -2, -3, 4, -13, 17, 22, -37, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
      [79, 108, -79, -77, -72, -65, 45, -43, 73, -66, 64, 52, 49, 48, -42, 67, 61, -59, -55, -51, 47, -46, -49, 58, 56, -42, -43, 44, -53, 57, 62, -77, -62, 70, 53, 54, -60, -71, 73, -44, 60, -63, 67, 43, -45, 65, 72, 77],
      [119, 28, -119, -117, -112, -105, 85, -83, 113, -106, 104, 92, 89, 88, -82, 107, 101, -99, -95, -91, 87, -86, -89, 98, 96, -82, -83, 84, -93, 97, 102, -117, -102, 110, 93, 94, -100, -111, 113, -84, 100, -103, 107, 83, -85, 105, 112, 117],
      [39, 69, -39, -37, -32, -25, 5, 27, 21, -19, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
      [79, 109, -79, -77, -72, -65, 45, 67, 61, -59, -62, 70, 53, 54, -60, -71, 73, -44, 60, -63, 67, 43, -45, 65, 72, 77],
      [119, 29, -119, -117, -112, -105, 85, 107, 101, -99, -102, 110, 93, 94, -100, -111, 113, -84, 100, -103, 107, 83, -85, 105, 112, 117],
      [39, 70, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 34, 30, 14, -7, 32, 28, -12, -23, -9, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
      [79, 110, -79, -77, -72, -65, 45, -43, -67, 63, -60, 44, -73, 71, 60, -54, -53, -70, 62, 74, 70, 54, -47, 72, 68, -52, -63, -49, -62, 70, 53, 54, -60, -71, 73, -44, 60, -63, 67, 43, -45, 65, 72, 77],
      [119, 30, -119, -117, -112, -105, 85, -83, -107, 103, -100, 84, -113, 111, 100, -94, -93, -110, 102, 114, 110, 94, -87, 112, 108, -92, -103, -89, -102, 110, 93, 94, -100, -111, 113, -84, 100, -103, 107, 83, -85, 105, 112, 117],
      [39, 71, -39, -37, -32, -25, 31, 34, 22],
      [79, 111, -79, -77, -72, -65, 71, 74, 62],
      [119, 31, -119, -117, -112, -105, 111, 114, 102],
      [39, 72, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 37, -22, -17, 13, -4, 3, 2, -16, 14, -20, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
      [79, 112, -79, -77, -72, -65, 45, -43, -67, 63, -60, 44, -73, 71, 60, -54, -53, -70, 62, 77, -62, -57, 53, -44, 43, 42, -56, 54, -60, -62, 70, 53, 54, -60, -71, 73, -44, 60, -63, 67, 43, -45, 65, 72, 77],
      [119, 32, -119, -117, -112, -105, 85, -83, -107, 103, -100, 84, -113, 111, 100, -94, -93, -110, 102, 117, -102, -97, 93, -84, 83, 82, -96, 94, -100, -102, 110, 93, 94, -100, -111, 113, -84, 100, -103, 107, 83, -85, 105, 112, 117],
      [39, 73, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, -31, 33, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -32, -25, 31, 34, 22],
      [79, 113, -79, -77, -72, -65, 45, -43, -67, 63, -60, 44, -73, 71, 60, -54, -53, -70, 62, -71, 73, -61, 73, -66, 64, 52, 49, 48, -42, 67, 61, -59, -55, -51, 47, -46, 75, -68, -72, -65, 71, 74, 62],
      [119, 33, -119, -117, -112, -105, 85, -83, -107, 103, -100, 84, -113, 111, 100, -94, -93, -110, 102, -111, 113, -101, 113, -106, 104, 92, 89, 88, -82, 107, 101, -99, -95, -91, 87, -86, 115, -108, -112, -105, 111, 114, 102],
      [39, 74, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 9, 23, 12, -28, -32, 7, -14, -30, -34, -31, 25, 32, 37],
      [79, 114, -79, -77, -72, -65, 45, -43, -67, 63, -60, 44, -73, 71, 60, -54, -53, -70, 62, 49, 63, 52, -68, -72, 47, -54, -70, -74, -71, 65, 72, 77],
      [119, 34, -119, -117, -112, -105, 85, -83, -107, 103, -100, 84, -113, 111, 100, -94, -93, -110, 102, 89, 103, 92, -108, -112, 87, -94, -110, -114, -111, 105, 112, 117],
      [39, 75, -39, -37, -32, -25, 5, -3, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, -9, -38, 15, 19, -21, -27, -5, 25, 32, 37],
      [79, 115, -79, -77, -72, -65, 45, -43, 73, -66, 64, 52, 49, 48, -42, 67, 61, -59, -55, -51, 47, -46, -49, -78, 55, 59, -61, -67, -45, 65, 72, 77],
      [119, 35, -119, -117, -112, -105, 85, -83, 113, -106, 104, 92, 89, 88, -82, 107, 101, -99, -95, -91, 87, -86, -89, -118, 95, 99, -101, -107, -85, 105, 112, 117],
      [39, 76, -39, -37, -32, -25, 5, -3, 20, -23, 27, 21, -13, -30, 22],
      [79, 116, -79, -77, -72, -65, 45, -43, 60, -63, 67, 61, -53, -70, 62],
      [119, 36, -119, -117, -112, -105, 85, -83, 100, -103, 107, 101, -93, -110, 102],
      [39, 77, -39, -11, -18, -38, 5, -36, 38, 16, -2, -3, 4, -13, 17, 22, -37, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
      [79, 117, -79, -51, -58, -78, 45, -76, 78, 56, -42, -43, 44, -53, 57, 62, -77, -62, 70, 53, 54, -60, -71, 73, -44, 60, -63, 67, 43, -45, 65, 72, 77],
      [119, 37, -119, -91, -98, -118, 85, -116, 118, 96, -82, -83, 84, -93, 97, 102, -117, -102, 110, 93, 94, -100, -111, 113, -84, 100, -103, 107, 83, -85, 105, 112, 117],
      [39, 78, -39, -37, -32, -25, 5, -3, 21, -13, -30, 22],
      [79, 118, -79, -77, -72, -65, 45, -43, 61, -53, -70, 62],
      [119, 38, -119, -117, -112, -105, 85, -83, 101, -93, -110, 102],
      [39, 79, 119],
      [79, 119, 39],
      [119, 39, 79],
      [40, 41, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, 1, -36, 15, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 81, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, -72, 47, 41, -76, 55, 46, -47, 72, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 1, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, -112, 87, 81, -116, 95, 86, -87, 112, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 42, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, 1, -36, 15, 23, -11, -18, -38, 5, -36, 38, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 82, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, -72, 47, 41, -76, 55, 63, -51, -58, -78, 45, -76, 78, -47, 72, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 2, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, -112, 87, 81, -116, 95, 103, -91, -98, -118, 85, -116, 118, -87, 112, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 43, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -38, 36, -5, 38, 18, 11, -37, -32, -25, 5, -3, 33, -26, 24, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 83, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, -72, 47, -78, 76, -45, 78, 58, 51, -77, -72, -65, 45, -43, 73, -66, 64, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 3, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, -112, 87, -118, 116, -85, 118, 98, 91, -117, -112, -105, 85, -83, 113, -106, 104, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 44, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, -9, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -30, 22, -37, -32, -25, 5, -3, 33, -26, 24, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 84, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, -72, 47, -46, -49, 58, -59, -69, -57, 69, 75, -50, 76, -41, -46, 48, -56, -65, 71, 74, -70, 62, -77, -72, -65, 45, -43, 73, -66, 64, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 4, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, -112, 87, -86, -89, 98, -99, -109, -97, 109, 115, -90, 116, -81, -86, 88, -96, -105, 111, 114, -110, 102, -117, -112, -105, 85, -83, 113, -106, 104, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 45, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -38, 36, -5, 38, 18, 11, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 37, -22, -17, 13, -4, 3, 2, -8, -9, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 85, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, -72, 47, -78, 76, -45, 78, 58, 51, -77, -72, -65, 45, -43, -67, 63, -60, 44, -73, 71, 60, -54, -53, -70, 62, 77, -62, -57, 53, -44, 43, 42, -48, -49, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 5, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, -112, 87, -118, 116, -85, 118, 98, 91, -117, -112, -105, 85, -83, -107, 103, -100, 84, -113, 111, 100, -94, -93, -110, 102, 117, -102, -97, 93, -84, 83, 82, -88, -89, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 46, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -36, 38, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 86, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, -72, 51, 55, 59, -61, -67, 42, -48, -49, -52, -64, 66, -73, 61, -66, -76, 78, -47, 72, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 6, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, -112, 91, 95, 99, -101, -107, 82, -88, -89, -92, -104, 106, -113, 101, -106, -116, 118, -87, 112, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 47, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 9, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 87, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, -72, 51, 55, 59, -61, -67, 42, -48, -49, -52, -64, 66, -73, 61, -66, 64, 68, -75, 46, -47, 51, 55, 59, -61, -67, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, 49, 46, -47, 72, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 7, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, -112, 91, 95, 99, -101, -107, 82, -88, -89, -92, -104, 106, -113, 101, -106, 104, 108, -115, 86, -87, 91, 95, 99, -101, -107, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, 89, 86, -87, 112, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 48, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, 1, -36, 15, -36, 38, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 88, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, -72, 47, 41, -76, 55, -76, 78, -47, 72, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 8, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, -112, 87, 81, -116, 95, -116, 118, -87, 112, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 49, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -38, 36, -5, 38, 18, 16, -8, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 89, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, -72, 47, -78, 76, -45, 78, 58, 56, -48, 46, -47, 72, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 9, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, -112, 87, -118, 116, -85, 118, 98, 96, -88, 86, -87, 112, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 50, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, 8, -16, -18, -38, 36, -16, -38, 36, -5, 38, 18, 11, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 37, -22, -17, 13, -4, 3, 2, -8, -9, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 90, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, -72, 47, -46, 48, -56, -58, -78, 76, -56, -78, 76, -45, 78, 58, 51, -77, -72, -65, 45, -43, -67, 63, -60, 44, -73, 71, 60, -54, -53, -70, 62, 77, -62, -57, 53, -44, 43, 42, -48, -49, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 10, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, -112, 87, -86, 88, -96, -98, -118, 116, -96, -118, 116, -85, 118, 98, 91, -117, -112, -105, 85, -83, -107, 103, -100, 84, -113, 111, 100, -94, -93, -110, 102, 117, -102, -97, 93, -84, 83, 82, -88, -89, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 51, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 9, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, 9, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 91, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, 49, 48, -41, -74, -71, 65, 56, -48, 46, 41, -76, 50, -75, -69, 57, 69, 59, -58, 49, 46, -47, 72, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 11, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, 89, 88, -81, -114, -111, 105, 96, -88, 86, 81, -116, 90, -115, -109, 97, 109, 99, -98, 89, 86, -87, 112, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 52, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, 8, -16, -18, -38, 25, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 92, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, -72, 47, -46, 48, -56, -58, -78, 65, 72, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 12, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, -112, 87, -86, 88, -96, -98, -118, 105, 112, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 53, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, -9, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 29, 19, -18, 9, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 93, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, -72, 47, -46, -49, 58, -59, -69, -57, 69, 75, -50, 76, -41, -46, 48, -56, -65, 71, 74, 69, 59, -58, 49, 46, -47, 72, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 13, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, -112, 87, -86, -89, 98, -99, -109, -97, 109, 115, -90, 116, -81, -86, 88, -96, -105, 111, 114, 109, 99, -98, 89, 86, -87, 112, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 54, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, 9, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 94, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, -72, 56, -48, 46, 41, -76, 50, -75, -69, 57, 69, 59, -58, 49, 46, -47, 72, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 14, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, -112, 96, -88, 86, 81, -116, 90, -115, -109, 97, 109, 99, -98, 89, 86, -87, 112, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 55, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -38, 36, -16, -38, 36, -5, 38, 18, 11, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 37, -22, -17, 13, -4, 3, 2, -8, -9, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 95, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, -72, 47, -78, 76, -56, -78, 76, -45, 78, 58, 51, -77, -72, -65, 45, -43, -67, 63, -60, 44, -73, 71, 60, -54, -53, -70, 62, 77, -62, -57, 53, -44, 43, 42, -48, -49, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 15, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, -112, 87, -118, 116, -96, -118, 116, -85, 118, 98, 91, -117, -112, -105, 85, -83, -107, 103, -100, 84, -113, 111, 100, -94, -93, -110, 102, 117, -102, -97, 93, -84, 83, 82, -88, -89, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 56, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, 1, -36, 10, 9, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 96, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, -72, 47, 41, -76, 50, 49, 46, -47, 72, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 16, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, -112, 87, 81, -116, 90, 89, 86, -87, 112, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 57, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, -9, 18, -19, -29, 13, -33, 31, 20, -14, -13, 29, 19, -18, 9, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 97, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, -72, 47, -46, -49, 58, -59, -69, 53, -73, 71, 60, -54, -53, 69, 59, -58, 49, 46, -47, 72, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 17, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, -112, 87, -86, -89, 98, -99, -109, 93, -113, 111, 100, -94, -93, 109, 99, -98, 89, 86, -87, 112, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 58, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, -9, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 16, -8, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 98, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, -72, 47, -46, -49, 58, -59, -69, -57, 69, 75, -50, 76, -41, -46, 48, -56, -65, 71, 74, 56, -48, 46, -47, 72, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 18, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, -112, 87, -86, -89, 98, -99, -109, -97, 109, 115, -90, 116, -81, -86, 88, -96, -105, 111, 114, 96, -88, 86, -87, 112, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 59, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, -9, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 14, -7, 32, 28, -12, -23, -9, -36, 38, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 99, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, -72, 47, -46, -49, 58, -59, -69, -57, 69, 75, -50, 76, -41, -46, 48, -56, -65, 71, 74, 54, -47, 72, 68, -52, -63, -49, -76, 78, -47, 72, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 19, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, -112, 87, -86, -89, 98, -99, -109, -97, 109, 115, -90, 116, -81, -86, 88, -96, -105, 111, 114, 94, -87, 112, 108, -92, -103, -89, -116, 118, -87, 112, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 60, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, -25, 33, -26, 24, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 100, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, -72, -65, 73, -66, 64, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 20, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, -112, -105, 113, -106, 104, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 61, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, -9, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -30, -34, 20, -23, 27, 33, -26, 24, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 101, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, -72, 47, -46, -49, 58, -59, -69, -57, 69, 75, -50, 76, -41, -46, 48, -56, -65, 71, 74, -70, -74, 60, -63, 67, 73, -66, 64, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 21, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, -112, 87, -86, -89, 98, -99, -109, -97, 109, 115, -90, 116, -81, -86, 88, -96, -105, 111, 114, -110, -114, 100, -103, 107, 113, -106, 104, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 62, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, 37, -22, -17, 29, 19, -18, 9, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 102, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, 77, -62, -57, 69, 59, -58, 49, 46, -47, 72, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 22, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, 117, -102, -97, 109, 99, -98, 89, 86, -87, 112, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 63, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, -25, -11, -18, -38, 5, -36, 38, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 103, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, -72, -65, -51, -58, -78, 45, -76, 78, -47, 72, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 23, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, -112, -105, -91, -98, -118, 85, -116, 118, -87, 112, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 64, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, -25, 5, 27, 21, -33, 31, 20, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 104, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, -72, -65, 45, 67, 61, -73, 71, 60, -47, 72, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 24, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, -112, -105, 85, 107, 101, -113, 111, 100, -87, 112, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 65, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, -9, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, 26, -21, 33, -26, 24, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 105, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, -72, 47, -46, -49, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, 67, 61, -59, -55, -51, 47, -46, 75, -68, -64, 66, -61, 73, -66, 64, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 25, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, -112, 87, -86, -89, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, 107, 101, -99, -95, -91, 87, -86, 115, -108, -104, 106, -101, 113, -106, 104, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 66, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, -9, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -30, -34, 20, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 106, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, -72, 47, -46, -49, 58, -59, -69, -57, 69, 75, -50, 76, -41, -46, 48, -56, -65, 71, 74, -70, -74, 60, -47, 72, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 26, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, -112, 87, -86, -89, 98, -99, -109, -97, 109, 115, -90, 116, -81, -86, 88, -96, -105, 111, 114, -110, -114, 100, -87, 112, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 67, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -24, 26, -33, -27, 23, -20, -11, -18, -38, 5, -36, 38, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 107, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, -64, 66, -73, -67, 63, -60, -51, -58, -78, 45, -76, 78, -47, 72, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 27, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, -104, 106, -113, -107, 103, -100, -91, -98, -118, 85, -116, 118, -87, 112, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 68, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, 8, -16, -18, -38, 15, 19, -21, -27, -5, 25, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 108, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, -72, 47, -46, 48, -56, -58, -78, 55, 59, -61, -67, -45, 65, 72, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 28, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, -112, 87, -86, 88, -96, -98, -118, 95, 99, -101, -107, -85, 105, 112, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 69, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -38, 36, 9, 23, 12, -28, -32, 7, -14, -13, 29, 19, -18, 9, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 109, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, -72, 47, -78, 76, 49, 63, 52, -68, -72, 47, -54, -53, 69, 59, -58, 49, 46, -47, 72, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 29, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, -112, 87, -118, 116, 89, 103, 92, -108, -112, 87, -94, -93, 109, 99, -98, 89, 86, -87, 112, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 70, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, -9, 18, -19, -29, -17, 29, 19, -18, 9, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 110, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, -72, 47, -46, -49, 58, -59, -69, -57, 69, 59, -58, 49, 46, -47, 72, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 30, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, -112, 87, -86, -89, 98, -99, -109, -97, 109, 99, -98, 89, 86, -87, 112, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 71, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -24, 26, -21, 33, -26, 24, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 111, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, -64, 66, -61, 73, -66, 64, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 31, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, -104, 106, -101, 113, -106, 104, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 72, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, -25, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 9, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 112, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, -72, -65, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, 64, 68, -75, 46, -47, 51, 55, 59, -61, -67, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, 49, 46, -47, 72, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 32, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, -112, -105, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, 104, 108, -115, 86, -87, 91, 95, 99, -101, -107, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, 89, 86, -87, 112, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 73, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, -9, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -30, -34, -31, 33, -21, 33, -26, 24, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 113, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, -72, 47, -46, -49, 58, -59, -69, -57, 69, 75, -50, 76, -41, -46, 48, -56, -65, 71, 74, -70, -74, -71, 73, -61, 73, -66, 64, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 33, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, -112, 87, -86, -89, 98, -99, -109, -97, 109, 115, -90, 116, -81, -86, 88, -96, -105, 111, 114, -110, -114, -111, 113, -101, 113, -106, 104, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 74, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, -9, 18, -19, 35, -28, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 114, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, -72, 47, -46, -49, 58, -59, 75, -68, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 34, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, -112, 87, -86, -89, 98, -99, 115, -108, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 75, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, 8, -16, -18, -38, 15, 19, -33, 31, 20, -7, 32, 28, -12, -23, -9, -36, 38, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 115, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, -72, 47, -46, 48, -56, -58, -78, 55, 59, -73, 71, 60, -47, 72, 68, -52, -63, -49, -76, 78, -47, 72, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 35, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, -112, 87, -86, 88, -96, -98, -118, 95, 99, -113, 111, 100, -87, 112, 108, -92, -103, -89, -116, 118, -87, 112, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 76, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, 1, -16, -38, 36, -5, 38, 18, 11, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 37, -22, -17, 13, -4, 3, 2, -8, -9, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 116, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, -72, 47, 41, -56, -78, 76, -45, 78, 58, 51, -77, -72, -65, 45, -43, -67, 63, -60, 44, -73, 71, 60, -54, -53, -70, 62, 77, -62, -57, 53, -44, 43, 42, -48, -49, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 36, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, -112, 87, 81, -96, -118, 116, -85, 118, 98, 91, -117, -112, -105, 85, -83, -107, 103, -100, 84, -113, 111, 100, -94, -93, -110, 102, 117, -102, -97, 93, -84, 83, 82, -88, -89, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 77, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, 37, -22, -17, 13, -4, 3, -5, 25, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 117, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, 77, -62, -57, 53, -44, 43, -45, 65, 72, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 37, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, 117, -102, -97, 93, -84, 83, -85, 105, 112, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 78, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, 8, -16, -38, 36, -5, 38, 18, 11, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 37, -22, -17, 13, -4, 3, 2, -8, -9, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 118, -80, -78, 45, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 50, -52, -72, 47, -46, 48, -56, -78, 76, -45, 78, 58, 51, -77, -72, -65, 45, -43, -67, 63, -60, 44, -73, 71, 60, -54, -53, -70, 62, 77, -62, -57, 53, -44, 43, 42, -48, -49, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 38, -120, -118, 85, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 90, -92, -112, 87, -86, 88, -96, -118, 116, -85, 118, 98, 91, -117, -112, -105, 85, -83, -107, 103, -100, 84, -113, 111, 100, -94, -93, -110, 102, 117, -102, -97, 93, -84, 83, 82, -88, -89, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [40, 80, 120, -11, -18, -38, 5, -36, 38, 16, -8, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38, -11, -18, -38, 5, -36, 38, 16, -8, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [80, 120, 40, -51, -58, -78, 45, -76, 78, 56, -48, 46, -47, 72, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78, -51, -58, -78, 45, -76, 78, 56, -48, 46, -47, 72, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, -45, 78],
      [120, 40, 80, -91, -98, -118, 85, -116, 118, 96, -88, 86, -87, 112, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118, -91, -98, -118, 85, -116, 118, 96, -88, 86, -87, 112, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, -85, 118],
      [41, 18, -13, -30, 22, -37, -32, -25, -11, -18],
      [81, 58, -53, -70, 62, -77, -72, -65, -51, -58],
      [121, 1, -121, 98, -93, -110, 102, -117, -112, -105, -91, -98],
      [42, 18, -13, -30, 22, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 37, -22, -17, 13, -4, 3, 2, -16, 13, -18],
      [82, 58, -53, -70, 62, -77, -72, -65, 45, -43, -67, 63, -60, 44, -73, 71, 60, -54, -53, -70, 62, 77, -62, -57, 53, -44, 43, 42, -56, 53, -58],
      [121, 2, -121, 98, -93, -110, 102, -117, -112, -105, 85, -83, -107, 103, -100, 84, -113, 111, 100, -94, -93, -110, 102, 117, -102, -97, 93, -84, 83, 82, -96, 93, -98],
      [43, 18, -13, 16, -8, -15, 38],
      [83, 58, -53, 56, -48, -55, 78],
      [121, 3, -121, 98, -93, 96, -88, -95, 118],
      [44, 18, 11, 5, -3, 4, -33, 31, 20, -14, -13, -30, 22, -7, 32, 28, 9, -15, 38],
      [84, 58, 51, 45, -43, 44, -73, 71, 60, -54, -53, -70, 62, -47, 72, 68, 49, -55, 78],
      [121, 4, -121, 98, 91, 85, -83, 84, -113, 111, 100, -94, -93, -110, 102, -87, 112, 108, 89, -95, 118],
      [45, 18, -13, 16, -8, 6, -7, 11, 38],
      [85, 58, -53, 56, -48, 46, -47, 51, 78],
      [121, 5, -121, 98, -93, 96, -88, 86, -87, 91, 118],
      [46, -38, 5, -36, 38, 13, -18],
      [86, -78, 45, -76, 78, 53, -58],
      [121, 6, -121, -118, 85, -116, 118, 93, -98],
      [47, -38, 5, -36, 38, -22, 30, 13, 14, -20, -31, 33, -4, 3, -5, -11, -18],
      [87, -78, 45, -76, 78, -62, 70, 53, 54, -60, -71, 73, -44, 43, -45, -51, -58],
      [121, 7, -121, -118, 85, -116, 118, -102, 110, 93, 94, -100, -111, 113, -84, 83, -85, -91, -98],
      [48, 18, -13, -30, 22, -11, -18, -38, 5, -36, 38, 13, -18],
      [88, 58, -53, -70, 62, -51, -58, -78, 45, -76, 78, 53, -58],
      [121, 8, -121, 98, -93, -110, 102, -91, -98, -118, 85, -116, 118, 93, -98],
      [49, 18, -13, 16, 9, 23, 12, -28, -32, 7, -14, -18],
      [89, 58, -53, 56, 49, 63, 52, -68, -72, 47, -54, -58],
      [121, 9, -121, 98, -93, 96, 89, 103, 92, -108, -112, 87, -94, -98],
      [50, 18, -30, -34, -31, 25, 32, 37, -22, -34, -31, 25, 16, -8, 6, -7, 11, 38],
      [90, 58, -70, -74, -71, 65, 72, 77, -62, -74, -71, 65, 56, -48, 46, -47, 51, 78],
      [121, 10, -121, 98, -110, -114, -111, 105, 112, 117, -102, -114, -111, 105, 96, -88, 86, -87, 91, 118],
      [51, -38, -11, 7, -22, 30, 13, 14, -20, -31, 33, -4, 3, -5, -11, -18],
      [91, -78, -51, 47, -62, 70, 53, 54, -60, -71, 73, -44, 43, -45, -51, -58],
      [121, 11, -121, -118, -91, 87, -102, 110, 93, 94, -100, -111, 113, -84, 83, -85, -91, -98],
      [52, 18, -30, -34, -5, 38],
      [92, 58, -70, -74, -45, 78],
      [121, 12, -121, 98, -110, -114, -85, 118],
      [53, 18, 11, 5, -3, 4, -33, 31, 20, -14, -13, -30, 22, -7, 32, 28, -12, -22, 30, 13, 14, -20, -31, 33, -4, 3, -5, -11, -18],
      [93, 58, 51, 45, -43, 44, -73, 71, 60, -54, -53, -70, 62, -47, 72, 68, -52, -62, 70, 53, 54, -60, -71, 73, -44, 43, -45, -51, -58],
      [121, 13, -121, 98, 91, 85, -83, 84, -113, 111, 100, -94, -93, -110, 102, -87, 112, 108, -92, -102, 110, 93, 94, -100, -111, 113, -84, 83, -85, -91, -98],
      [54, -38, 5, -36, 38, 9, 23, 12, -28, -32, 7, -22, 30, 13, 14, -20, -31, 33, -4, 3, -5, -11, -18],
      [94, -78, 45, -76, 78, 49, 63, 52, -68, -72, 47, -62, 70, 53, 54, -60, -71, 73, -44, 43, -45, -51, -58],
      [121, 14, -121, -118, 85, -116, 118, 89, 103, 92, -108, -112, 87, -102, 110, 93, 94, -100, -111, 113, -84, 83, -85, -91, -98],
      [55, 18, -13, -34, -31, 25, 16, -8, 6, -7, 11, 38],
      [95, 58, -53, -74, -71, 65, 56, -48, 46, -47, 51, 78],
      [121, 15, -121, 98, -93, -114, -111, 105, 96, -88, 86, -87, 91, 118],
      [56, 18, 14, -20, -31, 33, -4, 3, -5, -11, -18],
      [96, 58, 54, -60, -71, 73, -44, 43, -45, -51, -58],
      [121, 16, -121, 98, 94, -100, -111, 113, -84, 83, -85, -91, -98],
      [57, 18, 11, 5, -3, 20, -23, 27, 33, -26, 24, -22, 30, 13, 14, -20, -31, 33, -4, 3, -5, -11, -18],
      [97, 58, 51, 45, -43, 60, -63, 67, 73, -66, 64, -62, 70, 53, 54, -60, -71, 73, -44, 43, -45, -51, -58],
      [121, 17, -121, 98, 91, 85, -83, 100, -103, 107, 113, -106, 104, -102, 110, 93, 94, -100, -111, 113, -84, 83, -85, -91, -98],
      [58, 18, 11, 5, -3, 4, -33, 31, 20, -14, -13, -30, 22, -7, -25, 31, 34, 30, -18],
      [98, 58, 51, 45, -43, 44, -73, 71, 60, -54, -53, -70, 62, -47, -65, 71, 74, 70, -58],
      [121, 18, -121, 98, 91, 85, -83, 84, -113, 111, 100, -94, -93, -110, 102, -87, -105, 111, 114, 110, -98],
      [59, 18, 11, 5, -3, 4, -33, 31, 20, -14, -13, -30, 22, -7, 32, 28, -10, 36, -1, -6, 8, -16, -25, 31, 34, 13, -18],
      [99, 58, 51, 45, -43, 44, -73, 71, 60, -54, -53, -70, 62, -47, 72, 68, -50, 76, -41, -46, 48, -56, -65, 71, 74, 53, -58],
      [121, 19, -121, 98, 91, 85, -83, 84, -113, 111, 100, -94, -93, -110, 102, -87, 112, 108, -90, 116, -81, -86, 88, -96, -105, 111, 114, 93, -98],
      [60, -38, 5, -36, 38],
      [100, -78, 45, -76, 78],
      [121, 20, -121, -118, 85, -116, 118],
      [61, 18, 11, 5, -3, 4, -33, 31, 20, -14, -13, -30, 22, -7, 32, 28, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, -15, 38],
      [101, 58, 51, 45, -43, 44, -73, 71, 60, -54, -53, -70, 62, -47, 72, 68, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, 67, 61, -59, -55, -51, 47, -46, -55, 78],
      [121, 21, -121, 98, 91, 85, -83, 84, -113, 111, 100, -94, -93, -110, 102, -87, 112, 108, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, 107, 101, -99, -95, -91, 87, -86, -95, 118],
      [62, -38, 5, 23, -20, 3, -5, -11, -18],
      [102, -78, 45, 63, -60, 43, -45, -51, -58],
      [121, 22, -121, -118, 85, 103, -100, 83, -85, -91, -98],
      [63, -38, 5, -16, 13, -18],
      [103, -78, 45, -56, 53, -58],
      [121, 23, -121, -118, 85, -96, 93, -98],
      [64, -38, 5, 24, 28, -35, -29, 13, -18],
      [104, -78, 45, 64, 68, -75, -69, 53, -58],
      [121, 24, -121, -118, 85, 104, 108, -115, -109, 93, -98],
      [65, 18, 11, 5, -3, 4, -33, 31, 20, -14, -13, -30, 22, -31, 33, -19, -15, 38],
      [105, 58, 51, 45, -43, 44, -73, 71, 60, -54, -53, -70, 62, -71, 73, -59, -55, 78],
      [121, 25, -121, 98, 91, 85, -83, 84, -113, 111, 100, -94, -93, -110, 102, -111, 113, -99, -95, 118],
      [66, 18, 11, 5, -3, 4, -33, 31, 20, -14, -13, -30, 22, -7, 32, 28, 18, -19, -29, 13, -18],
      [106, 58, 51, 45, -43, 44, -73, 71, 60, -54, -53, -70, 62, -47, 72, 68, 58, -59, -69, 53, -58],
      [121, 26, -121, 98, 91, 85, -83, 84, -113, 111, 100, -94, -93, -110, 102, -87, 112, 108, 98, -99, -109, 93, -98],
      [67, -38, 15, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 36, -16, 13, -18],
      [107, -78, 55, 46, -47, 51, 55, 59, -61, -67, 42, -48, -49, -52, -64, 66, -73, 61, -66, -55, 76, -56, 53, -58],
      [121, 27, -121, -118, 95, 86, -87, 91, 95, 99, -101, -107, 82, -88, -89, -92, -104, 106, -113, 101, -106, -95, 116, -96, 93, -98],
      [68, 18, -30, -34, -31, 33, -26, -5, 38],
      [108, 58, -70, -74, -71, 73, -66, -45, 78],
      [121, 28, -121, 98, -110, -114, -111, 113, -106, -85, 118],
      [69, 18, -13, -34, -31, 25, 16, -8, 6, 1, -36, 10, -28, -22, 30, 13, 14, -20, -31, 33, -4, 3, -5, -11, -18],
      [109, 58, -53, -74, -71, 65, 56, -48, 46, 41, -76, 50, -68, -62, 70, 53, 54, -60, -71, 73, -44, 43, -45, -51, -58],
      [121, 29, -121, 98, -93, -114, -111, 105, 96, -88, 86, 81, -116, 90, -108, -102, 110, 93, 94, -100, -111, 113, -84, 83, -85, -91, -98],
      [70, 18, 11, 5, -3, 4, -33, 31, 20, -14, -13, -30, 22, -20, 3, -5, -11, -18],
      [110, 58, 51, 45, -43, 44, -73, 71, 60, -54, -53, -70, 62, -60, 43, -45, -51, -58],
      [121, 30, -121, 98, 91, 85, -83, 84, -113, 111, 100, -94, -93, -110, 102, -100, 83, -85, -91, -98],
      [71, 18, -19, -15, 38],
      [111, 58, -59, -55, 78],
      [121, 31, -121, 98, -99, -95, 118],
      [72, -38, 5, 26, -33, 31, -22, 30, 13, 14, -20, -31, 33, -4, 3, -5, -11, -18],
      [112, -78, 45, 66, -73, 71, -62, 70, 53, 54, -60, -71, 73, -44, 43, -45, -51, -58],
      [121, 32, -121, -118, 85, 106, -113, 111, -102, 110, 93, 94, -100, -111, 113, -84, 83, -85, -91, -98],
      [73, 18, 11, 5, -3, 4, -33, 31, 20, -14, -13, -30, 22, -7, 32, 28, 18, -19, -15, 38],
      [113, 58, 51, 45, -43, 44, -73, 71, 60, -54, -53, -70, 62, -47, 72, 68, 58, -59, -55, 78],
      [121, 33, -121, 98, 91, 85, -83, 84, -113, 111, 100, -94, -93, -110, 102, -87, 112, 108, 98, -99, -95, 118],
      [74, 18, 11, 5, -3, -31, 33, -18],
      [114, 58, 51, 45, -43, -71, 73, -58],
      [121, 34, -121, 98, 91, 85, -83, -111, 113, -98],
      [75, 18, -30, -34, -31, 33, -26, 24, 28, -10, 36, -1, -6, 8, -16, -25, 31, 34, 13, -18],
      [115, 58, -70, -74, -71, 73, -66, 64, 68, -50, 76, -41, -46, 48, -56, -65, 71, 74, 53, -58],
      [121, 35, -121, 98, -110, -114, -111, 113, -106, 104, 108, -90, 116, -81, -86, 88, -96, -105, 111, 114, 93, -98],
      [76, 18, -13, -30, -34, -31, 25, 16, -8, 6, -7, 11, 38],
      [116, 58, -53, -70, -74, -71, 65, 56, -48, 46, -47, 51, 78],
      [121, 36, -121, 98, -93, -110, -114, -111, 105, 96, -88, 86, -87, 91, 118],
      [77, -38, 5, 27, 21, -26, -5, 38],
      [117, -78, 45, 67, 61, -66, -45, 78],
      [121, 37, -121, -118, 85, 107, 101, -106, -85, 118],
      [78, 18, -30, -34, -31, 25, 16, -8, 6, -7, 11, 38],
      [118, 58, -70, -74, -71, 65, 56, -48, 46, -47, 51, 78],
      [121, 38, -121, 98, -110, -114, -111, 105, 96, -88, 86, -87, 91, 118],
      [121, 20, -7, -25, 31, 34, 30, -18],
      [121, 60, -47, -65, 71, 74, 70, -58],
      [121, 100, -87, -105, 111, 114, 110, -98],
      [39, 80, 121, 20, -7, 16, -8, -5, -11, -19, -29, 13, -21, 3, -5, 25, 32, 37],
      [79, 120, 60, -47, 56, -48, -45, -51, -59, -69, 53, -61, 43, -45, 65, 72, 77],
      [119, 40, 100, -87, 96, -88, -85, -91, -99, -109, 93, -101, 83, -85, 105, 112, 117],
      [1, -15, 36, -8, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [2, -15, 36, -1, -38, 36, -5, 38, 18, 11, -23],
      [3, 23, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 21, -26],
      [4, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, 14, -20, -31, 33, -4, 20, -23, 27, 21, -26],
      [5, 23, -24, 26, -33, 21, -26],
      [6, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -38, 36],
      [7, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 32, 28, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [8, -15, 36, -1, -38, 36],
      [9, -5, 15, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [10, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, -15, 38, 18, 16, -36, 38, 9, 23, -24, 26, -33, 21, -26],
      [11, 26, -21, 33, -26, 24, 12, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [12, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, -15, 38, 18, 11, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [13, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -13, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [14, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [15, -36, 38, 9, 23, -24, 26, -33, 21, -26],
      [16, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [17, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 30, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [18, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -38, 15, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [19, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, 14, -7, 32, 28, -12, -23, -9, -38, 36],
      [20, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -26],
      [21, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, 14, -20, 21, -26],
      [22, 26, -21, 33, -26, 24, 12, 9, 8, -2, -3, 4, -13, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [23, 26, -21, 33, -26, 24, 12, 9, 8, -2],
      [24, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 31],
      [25, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -28, -24, 26, -33, 21, -26],
      [26, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, 14, -20],
      [27, 26, -21, 20, -23],
      [28, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, -15, 38, 18, -25, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [29, -36, 38, 9, 23, 12, -28, -32, 7, -14, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [30, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [31, 26, -33, 21, -26],
      [32, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 25, 32, 28, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [33, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, 14, -20, -31, 21, -26],
      [34, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -28, -24],
      [35, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, -15, 38, 18, -25, 31, 34, 30, 14, -7, 32, 28, -12, -23, -9, -38, 36],
      [36, -15, 38, 9, 23, -24, 26, -33, 21, -26],
      [37, 26, -21, 33, -26, 24, 12, 9, 8, -2, -3, 4, -13, 17, 22, -37, -32, -25, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [38, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, -15, 38, 9, 23, -24, 26, -33, 21, -26],
      [39, -119, -117, -112, -105, 95, 99, -106, 121, 20, -7, 32, 28, -12, 37, -22, -17, 13, -4, 3, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [40, -119, -117, -112, -105, 95, 99, -106, 120, -11, -18, -38, 5, -36, 38, 16, -8, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, -25, -11, 16, -23, -9, -38, 15, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26],
      [41, -119, -117, -112, -105, 95, 99, -106, -95, 116, -88, 86, -87, 91, 95, 99, -101, -107, 82, -88, -89, -92, -104, 106, -113, 101, -99, -95, 105, 112, 117, 119],
      [42, -119, -117, -112, -105, 95, 99, -106, -95, 116, -81, -118, 116, -85, 118, 98, 91, -103, 106, -99, -95, 105, 112, 117, 119],
      [43, -119, -117, -112, -105, 95, 99, -106, 103, -102, 110, 93, 94, -100, -111, 113, -84, 100, -103, 107, 101, -99, -95, 105, 112, 117, 119],
      [44, -119, -117, -112, -105, 95, 99, -101, 113, -106, 104, 92, 89, 88, -82, 107, 101, -99, -95, -91, 87, -86, 88, -81, -114, -111, 105, 96, -88, 86, 81, -116, 90, -115, -109, 97, 109, 99, 94, -100, -111, 113, -84, 100, -103, 107, 101, -99, -95, 105, 112, 117, 119],
      [45, -119, -117, -112, -105, 95, 99, -106, 103, -104, 106, -113, 101, -99, -95, 105, 112, 117, 119],
      [46, -119, -117, -112, -105, 95, 99, -101, 113, -106, 104, 92, 89, 88, -82, 107, 101, -99, -95, -91, 87, -118, 116, 106, -99, -95, 105, 112, 117, 119],
      [47, -119, -117, -112, -105, 95, 99, -101, 113, -106, 104, 92, 89, 88, -82, 107, 101, -99, -95, -91, 112, 108, 98, -99, -109, -97, 109, 115, -90, 116, -81, -86, 88, -96, -105, 111, 114, 81, -88, 86, -87, 91, 95, 99, -101, -107, 82, -88, -89, -92, -104, 106, -113, 101, -99, -95, 105, 112, 117, 119],
      [48, -119, -117, -112, -105, 95, 99, -106, -95, 116, -81, -118, 116, 106, -99, -95, 105, 112, 117, 119],
      [49, -119, -117, -112, -105, 95, 99, -106, -85, 95, 86, -87, 91, 95, 99, -101, -107, 82, -88, -89, -92, -104, 106, -113, 101, -99, -95, 105, 112, 117, 119],
      [50, -119, -117, -112, -105, 95, 99, -101, 113, -106, 104, 92, 89, 88, -82, 107, 101, -99, -95, -91, 87, -86, -95, 118, 98, 96, -116, 118, 89, 103, -104, 106, -113, 101, -99, -95, 105, 112, 117, 119],
      [51, -119, -117, -112, -105, 95, 99, -101, 113, -106, 104, 92, 98, -99, -109, -97, 109, 115, -90, 116, -81, -86, 88, -96, -105, 111, 114, 81, -88, 86, -87, 91, 95, 99, -101, -107, 82, -88, -89, -92, -104, 106, -113, 101, -99, -95, 105, 112, 117, 119],
      [52, -119, -117, -112, -105, 95, 99, -101, 113, -106, 104, 92, 89, 88, -82, 107, 101, -99, -95, -91, 87, -86, -95, 118, 98, 91, 85, 82, -88, -89, -92, -104, 106, -113, 101, -99, -95, 105, 112, 117, 119],
      [53, -119, -117, -112, -105, 95, 99, -101, 113, -106, 104, 92, 89, 88, -82, 107, 101, -99, -95, -91, 87, -86, 88, -81, -114, -111, 105, 96, -88, 86, 81, -116, 90, -115, -109, 97, 109, 99, -93, -97, 109, 115, -90, 116, -81, -86, 88, -96, -105, 111, 114, 81, -88, 86, -87, 91, 95, 99, -101, -107, 82, -88, -89, -92, -104, 106, -113, 101, -99, -95, 105, 112, 117, 119],
      [54, -119, -117, -112, -105, 95, 99, -101, 113, -106, 104, 92, 89, 88, -82, 107, 101, -99, -109, -97, 109, 115, -90, 116, -81, -86, 88, -96, -105, 111, 114, 81, -88, 86, -87, 91, 95, 99, -101, -107, 82, -88, -89, -92, -104, 106, -113, 101, -99, -95, 105, 112, 117, 119],
      [55, -119, -117, -112, -105, 95, 99, -106, -116, 118, 89, 103, -104, 106, -113, 101, -99, -95, 105, 112, 117, 119],
      [56, -119, -117, -112, -105, 95, 99, -106, -95, 90, 98, -99, -109, -97, 109, 115, -90, 116, -81, -86, 88, -96, -105, 111, 114, 81, -88, 86, -87, 91, 95, 99, -101, -107, 82, -88, -89, -92, -104, 106, -113, 101, -99, -95, 105, 112, 117, 119],
      [57, -119, -117, -112, -105, 95, 99, -101, 113, -106, 104, 92, 89, 88, -82, 107, 101, -99, -95, -91, 87, -86, 88, -81, -114, -111, 105, 96, -88, 86, 81, -116, 90, -115, -109, 97, 110, -97, 109, 115, -90, 116, -81, -86, 88, -96, -105, 111, 114, 81, -88, 86, -87, 91, 95, 99, -101, -107, 82, -88, -89, -92, -104, 106, -113, 101, -99, -95, 105, 112, 117, 119],
      [58, -119, -117, -112, -105, 95, 99, -101, 113, -106, 104, 92, 89, 88, -82, 107, 101, -99, -95, -91, 87, -86, 88, -81, -114, -111, 105, 96, -88, 86, 81, -116, 90, -115, -109, 97, 109, 99, -98, -118, 95, 86, -87, 91, 95, 99, -101, -107, 82, -88, -89, -92, -104, 106, -113, 101, -99, -95, 105, 112, 117, 119],
      [59, -119, -117, -112, -105, 95, 99, -101, 113, -106, 104, 92, 89, 88, -82, 107, 101, -99, -95, -91, 87, -86, 88, -81, -114, -111, 105, 96, -88, 86, 81, -116, 90, -115, -109, 97, 109, 99, 94, -87, 112, 108, -92, -103, -89, -118, 116, 106, -99, -95, 105, 112, 117, 119],
      [60, -119, -117, -112, -105, 95, 99, -101, 113, -106, 104, 92, 89, 88, -82, 107, 101, -99, -95, 105, 112, 117, 119],
      [61, -119, -117, -112, -105, 95, 99, -101, 113, -106, 104, 92, 89, 88, -82, 107, 101, -99, -95, -91, 87, -86, 88, -81, -114, -111, 105, 96, -88, 86, 81, -116, 90, -115, -109, 97, 109, 99, 94, -100, 101, -99, -95, 105, 112, 117, 119],
      [62, -119, -117, -112, -105, 95, 99, -101, 113, -106, 104, 92, 89, 88, -82, -83, 84, -93, 109, 115, -90, 116, -81, -86, 88, -96, -105, 111, 114, 81, -88, 86, -87, 91, 95, 99, -101, -107, 82, -88, -89, -92, -104, 106, -113, 101, -99, -95, 105, 112, 117, 119],
      [63, -119, -117, -112, -105, 95, 99, -101, 113, -106, 104, 92, 89, 88, -82, 106, -99, -95, 105, 112, 117, 119],
      [64, -119, -117, -112, -105, 95, 99, -101, 113, -106, 104, 92, 89, 88, -82, -85, 111, 106, -99, -95, 105, 112, 117, 119],
      [65, -119, -117, -112, -105, 95, 99, -101, 113, -106, 104, 92, 89, 88, -82, 107, 101, -99, -95, -91, 87, -86, 88, -81, -114, -111, 105, 96, -88, 86, 81, -116, 90, -115, -109, 97, 109, 99, -98, -108, -104, 106, -113, 101, -99, -95, 105, 112, 117, 119],
      [66, -119, -117, -112, -105, 95, 99, -101, 113, -106, 104, 92, 89, 88, -82, 107, 101, -99, -95, -91, 87, -86, 88, -81, -114, -111, 105, 96, -88, 86, 81, -116, 90, -115, -109, 97, 109, 99, 94, -100, 106, -99, -95, 105, 112, 117, 119],
      [67, -119, -117, -112, -105, 95, 99, -101, 100, -103, 106, -99, -95, 105, 112, 117, 119],
      [68, -119, -117, -112, -105, 95, 99, -101, 113, -106, 104, 92, 89, 88, -82, 107, 101, -99, -95, -91, 87, -86, -95, 118, 98, -105, 85, 82, -88, -89, -92, -104, 106, -113, 101, -99, -95, 105, 112, 117, 119],
      [69, -119, -117, -112, -105, 95, 99, -106, -116, 118, 89, 103, 92, -108, -112, 87, -94, -97, 109, 115, -90, 116, -81, -86, 88, -96, -105, 111, 114, 81, -88, 86, -87, 91, 95, 99, -101, -107, 82, -88, -89, -92, -104, 106, -113, 101, -99, -95, 105, 112, 117, 119],
      [70, -119, -117, -112, -105, 95, 99, -101, 113, -106, 104, 92, 89, 88, -82, 107, 101, -99, -95, -91, 87, -86, 88, -81, -114, -111, 105, 96, -88, 86, 81, -116, 90, -115, -109, 97, 109, 115, -90, 116, -81, -86, 88, -96, -105, 111, 114, 81, -88, 86, -87, 91, 95, 99, -101, -107, 82, -88, -89, -92, -104, 106, -113, 101, -99, -95, 105, 112, 117, 119],
      [71, -119, -117, -112, -105, 95, 99, -113, 101, -99, -95, 105, 112, 117, 119],
      [72, -119, -117, -112, -105, 95, 99, -101, 113, -106, 104, 92, 89, 88, -82, -85, 105, 112, 108, 98, -99, -109, -97, 109, 115, -90, 116, -81, -86, 88, -96, -105, 111, 114, 81, -88, 86, -87, 91, 95, 99, -101, -107, 82, -88, -89, -92, -104, 106, -113, 101, -99, -95, 105, 112, 117, 119],
      [73, -119, -117, -112, -105, 95, 99, -101, 113, -106, 104, 92, 89, 88, -82, 107, 101, -99, -95, -91, 87, -86, 88, -81, -114, -111, 105, 96, -88, 86, 81, -116, 90, -115, -109, 97, 109, 99, 94, -100, -111, 101, -99, -95, 105, 112, 117, 119],
      [74, -119, -117, -112, -105, 95, 99, -101, 113, -106, 104, 92, 89, 88, -82, 107, 101, -99, -95, -91, 87, -86, 88, -81, -114, -111, 105, 96, -88, 86, 81, -116, 90, -108, -104, 106, -99, -95, 105, 112, 117, 119],
      [75, -119, -117, -112, -105, 95, 99, -101, 113, -106, 104, 92, 89, 88, -82, 107, 101, -99, -95, -91, 87, -86, -95, 118, 98, -105, 111, 114, 110, 94, -87, 112, 108, -92, -103, -89, -118, 116, 106, -99, -95, 105, 112, 117, 119],
      [76, -119, -117, -112, -105, 95, 99, -106, -95, 118, 89, 103, -104, 106, -113, 101, -99, -95, 105, 112, 117, 119],
      [77, -119, -117, -112, -105, 95, 99, -101, 113, -106, 104, 92, 89, 88, -82, -83, 84, -93, 97, 102, -117, -112, -105, 85, 82, -88, -89, -92, -104, 106, -113, 101, -99, -95, 105, 112, 117, 119],
      [78, -119, -117, -112, -105, 95, 99, -101, 113, -106, 104, 92, 89, 88, -82, 107, 101, -99, -95, -91, 87, -86, -95, 118, 89, 103, -104, 106, -113, 101, -99, -95, 105, 112, 117, 119],
      [79, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -66, 100, -87, 112, 108, -92, 117, -102, -97, 93, -84, 83, 82, -88, -89, -92, -104, 106, -113, 101, -99, -95, 105, 112, 117, 119],
      [80, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -66, 80, -91, -98, -118, 85, -116, 118, 96, -88, 86, -87, 112, 92, -90, 95, 106, -101, 113, -106, 104, 92, 89, 88, -82, 107, 101, -99, -95, -91, -105, -91, 96, -103, -89, -118, 95, 86, -87, 91, 95, 99, -101, -107, 82, -88, -89, -92, -104, 106, -113, 101, -99, -95, 105, 112, 117, 119],
      [81, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -66, -55, 76, -48, 46, -47, 51, 55, 59, -61, -67, 42, -48, -49, -52, -64, 66, -73, 61, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [82, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -66, -55, 76, -41, -78, 76, -45, 78, 58, 51, -63, 66, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [83, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -66, 63, -62, 70, 53, 54, -60, -71, 73, -44, 60, -63, 67, 61, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [84, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -61, 73, -66, 64, 52, 49, 48, -42, 67, 61, -59, -55, -51, 47, -46, 48, -41, -74, -71, 65, 56, -48, 46, 41, -76, 50, -75, -69, 57, 69, 59, 54, -60, -71, 73, -44, 60, -63, 67, 61, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [85, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -66, 63, -64, 66, -73, 61, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [86, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -61, 73, -66, 64, 52, 49, 48, -42, 67, 61, -59, -55, -51, 47, -78, 76, 66, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [87, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -61, 73, -66, 64, 52, 49, 48, -42, 67, 61, -59, -55, -51, 72, 68, 58, -59, -69, -57, 69, 75, -50, 76, -41, -46, 48, -56, -65, 71, 74, 41, -48, 46, -47, 51, 55, 59, -61, -67, 42, -48, -49, -52, -64, 66, -73, 61, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [88, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -66, -55, 76, -41, -78, 76, 66, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [89, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -66, -45, 55, 46, -47, 51, 55, 59, -61, -67, 42, -48, -49, -52, -64, 66, -73, 61, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [90, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -61, 73, -66, 64, 52, 49, 48, -42, 67, 61, -59, -55, -51, 47, -46, -55, 78, 58, 56, -76, 78, 49, 63, -64, 66, -73, 61, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [91, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -61, 73, -66, 64, 52, 58, -59, -69, -57, 69, 75, -50, 76, -41, -46, 48, -56, -65, 71, 74, 41, -48, 46, -47, 51, 55, 59, -61, -67, 42, -48, -49, -52, -64, 66, -73, 61, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [92, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -61, 73, -66, 64, 52, 49, 48, -42, 67, 61, -59, -55, -51, 47, -46, -55, 78, 58, 51, 45, 42, -48, -49, -52, -64, 66, -73, 61, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [93, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -61, 73, -66, 64, 52, 49, 48, -42, 67, 61, -59, -55, -51, 47, -46, 48, -41, -74, -71, 65, 56, -48, 46, 41, -76, 50, -75, -69, 57, 69, 59, -53, -57, 69, 75, -50, 76, -41, -46, 48, -56, -65, 71, 74, 41, -48, 46, -47, 51, 55, 59, -61, -67, 42, -48, -49, -52, -64, 66, -73, 61, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [94, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -61, 73, -66, 64, 52, 49, 48, -42, 67, 61, -59, -69, -57, 69, 75, -50, 76, -41, -46, 48, -56, -65, 71, 74, 41, -48, 46, -47, 51, 55, 59, -61, -67, 42, -48, -49, -52, -64, 66, -73, 61, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [95, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -66, -76, 78, 49, 63, -64, 66, -73, 61, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [96, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -66, -55, 50, 58, -59, -69, -57, 69, 75, -50, 76, -41, -46, 48, -56, -65, 71, 74, 41, -48, 46, -47, 51, 55, 59, -61, -67, 42, -48, -49, -52, -64, 66, -73, 61, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [97, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -61, 73, -66, 64, 52, 49, 48, -42, 67, 61, -59, -55, -51, 47, -46, 48, -41, -74, -71, 65, 56, -48, 46, 41, -76, 50, -75, -69, 57, 70, -57, 69, 75, -50, 76, -41, -46, 48, -56, -65, 71, 74, 41, -48, 46, -47, 51, 55, 59, -61, -67, 42, -48, -49, -52, -64, 66, -73, 61, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [98, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -61, 73, -66, 64, 52, 49, 48, -42, 67, 61, -59, -55, -51, 47, -46, 48, -41, -74, -71, 65, 56, -48, 46, 41, -76, 50, -75, -69, 57, 69, 59, -58, -78, 55, 46, -47, 51, 55, 59, -61, -67, 42, -48, -49, -52, -64, 66, -73, 61, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [99, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -61, 73, -66, 64, 52, 49, 48, -42, 67, 61, -59, -55, -51, 47, -46, 48, -41, -74, -71, 65, 56, -48, 46, 41, -76, 50, -75, -69, 57, 69, 59, 54, -47, 72, 68, -52, -63, -49, -78, 76, 66, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [100, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -61, 73, -66, 64, 52, 49, 48, -42, 67, 61, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [101, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -61, 73, -66, 64, 52, 49, 48, -42, 67, 61, -59, -55, -51, 47, -46, 48, -41, -74, -71, 65, 56, -48, 46, 41, -76, 50, -75, -69, 57, 69, 59, 54, -60, 61, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [102, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -61, 73, -66, 64, 52, 49, 48, -42, -43, 44, -53, 69, 75, -50, 76, -41, -46, 48, -56, -65, 71, 74, 41, -48, 46, -47, 51, 55, 59, -61, -67, 42, -48, -49, -52, -64, 66, -73, 61, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [103, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -61, 73, -66, 64, 52, 49, 48, -42, 66, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [104, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -61, 73, -66, 64, 52, 49, 48, -42, -45, 71, 66, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [105, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -61, 73, -66, 64, 52, 49, 48, -42, 67, 61, -59, -55, -51, 47, -46, 48, -41, -74, -71, 65, 56, -48, 46, 41, -76, 50, -75, -69, 57, 69, 59, -58, -68, -64, 66, -73, 61, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [106, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -61, 73, -66, 64, 52, 49, 48, -42, 67, 61, -59, -55, -51, 47, -46, 48, -41, -74, -71, 65, 56, -48, 46, 41, -76, 50, -75, -69, 57, 69, 59, 54, -60, 66, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [107, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -61, 60, -63, 66, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [108, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -61, 73, -66, 64, 52, 49, 48, -42, 67, 61, -59, -55, -51, 47, -46, -55, 78, 58, -65, 45, 42, -48, -49, -52, -64, 66, -73, 61, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [109, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -66, -76, 78, 49, 63, 52, -68, -72, 47, -54, -57, 69, 75, -50, 76, -41, -46, 48, -56, -65, 71, 74, 41, -48, 46, -47, 51, 55, 59, -61, -67, 42, -48, -49, -52, -64, 66, -73, 61, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [110, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -61, 73, -66, 64, 52, 49, 48, -42, 67, 61, -59, -55, -51, 47, -46, 48, -41, -74, -71, 65, 56, -48, 46, 41, -76, 50, -75, -69, 57, 69, 75, -50, 76, -41, -46, 48, -56, -65, 71, 74, 41, -48, 46, -47, 51, 55, 59, -61, -67, 42, -48, -49, -52, -64, 66, -73, 61, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [111, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -73, 61, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [112, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -61, 73, -66, 64, 52, 49, 48, -42, -45, 65, 72, 68, 58, -59, -69, -57, 69, 75, -50, 76, -41, -46, 48, -56, -65, 71, 74, 41, -48, 46, -47, 51, 55, 59, -61, -67, 42, -48, -49, -52, -64, 66, -73, 61, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [113, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -61, 73, -66, 64, 52, 49, 48, -42, 67, 61, -59, -55, -51, 47, -46, 48, -41, -74, -71, 65, 56, -48, 46, 41, -76, 50, -75, -69, 57, 69, 59, 54, -60, -71, 61, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [114, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -61, 73, -66, 64, 52, 49, 48, -42, 67, 61, -59, -55, -51, 47, -46, 48, -41, -74, -71, 65, 56, -48, 46, 41, -76, 50, -68, -64, 66, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [115, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -61, 73, -66, 64, 52, 49, 48, -42, 67, 61, -59, -55, -51, 47, -46, -55, 78, 58, -65, 71, 74, 70, 54, -47, 72, 68, -52, -63, -49, -78, 76, 66, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [116, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -66, -55, 78, 49, 63, -64, 66, -73, 61, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [117, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -61, 73, -66, 64, 52, 49, 48, -42, -43, 44, -53, 57, 62, -77, -72, -65, 45, 42, -48, -49, -52, -64, 66, -73, 61, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [118, -119, -117, -112, -105, 95, 99, -106, -79, -77, -72, -65, 55, 59, -61, 73, -66, 64, 52, 49, 48, -42, 67, 61, -59, -55, -51, 47, -46, -55, 78, 49, 63, -64, 66, -73, 61, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [119, 60, -47, 72, 68, -52, 77, -62, -57, 53, -44, 43, 42, -48, -49, -52, -64, 66, -73, 61, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [120, 40, -51, -58, -78, 45, -76, 78, 56, -48, 46, -47, 72, 52, -50, 55, 66, -61, 73, -66, 64, 52, 49, 48, -42, 67, 61, -59, -55, -51, -65, -51, 56, -63, -49, -78, 55, 46, -47, 51, 55, 59, -61, -67, 42, -48, -49, -52, -64, 66, -73, 61, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119],
      [121, 26, -19, -15, 25, 32, 37, 39, 66, -59, -55, 65, 72, 77, 79, 106, -99, -95, 105, 112, 117, 119]
    ],
    "eliminations": [
      [
        68,
        [-72, -58]
      ],
      [
        53,
        []
      ],
      [
        117,
        []
      ],
      [
        13,
        []
      ],
      [
        88,
        []
      ],
      [
        93,
        []
      ],
      [
        111,
        []
      ],
      [
        11,
        [-25]
      ],
      [
        12,
        [28]
      ],
      [
        19,
        [-29]
      ],
      [
        21,
        [26]
      ],
      [
        36,
        [38]
      ],
      [
        107,
        []
      ],
      [
        46,
        [-64]
      ],
      [
        43,
        [64]
      ],
      [
        47,
        [72]
      ],
      [
        49,
        [-56]
      ],
      [
        56,
        [-114]
      ],
      [
        58,
        [114]
      ],
      [
        59,
        [-69]
      ],
      [
        114,
        []
      ],
      [
        3,
        [-23]
      ],
      [
        6,
        [-20]
      ],
      [
        98,
        []
      ],
      [
        121,
        []
      ],
      [
        7,
        [32]
      ],
      [
        8,
        [-65]
      ],
      [
        20,
        [-70]
      ],
      [
        28,
        []
      ],
      [
        18,
        [-32]
      ],
      [
        24,
        [-113]
      ],
      [
        27,
        [96]
      ],
      [
        41,
        [-69]
      ],
      [
        45,
        [71]
      ],
      [
        10,
        [-110]
      ],
      [
        51,
        [-65]
      ],
      [
        52,
        [-72]
      ],
      [
        57,
        [-69]
      ],
      [
        60,
        [-69]
      ],
      [
        61,
        [78]
      ],
      [
        62,
        [-65]
      ],
      [
        66,
        [-110]
      ],
      [
        9,
        [74]
      ],
      [
        65,
        []
      ],
      [
        82,
        []
      ],
      [
        1,
        [110]
      ],
      [
        26,
        [-101]
      ],
      [
        35,
        [-37]
      ],
      [
        38,
        [-78]
      ],
      [
        22,
        [-25]
      ],
      [
        31,
        [84]
      ],
      [
        63,
        [-113]
      ],
      [
        67,
        [-72]
      ],
      [
        64,
        [78]
      ],
      [
        32,
        []
      ],
      [
        4,
        []
      ],
      [
        115,
        []
      ],
      [
        5,
        []
      ],
      [
        48,
        []
      ],
      [
        55,
        []
      ],
      [
        14,
        [-118]
      ],
      [
        15,
        [-74]
      ],
      [
        16,
        [-74]
      ],
      [
        23,
        [78]
      ],
      [
        2,
        [-91]
      ],
      [
        25,
        [-84]
      ],
      [
        29,
        [-78]
      ],
      [
        30,
        [-101]
      ],
      [
        34,
        [-108]
      ],
      [
        17,
        [-99]
      ],
      [
        37,
        [108]
      ],
      [
        42,
        [112]
      ],
      [
        44,
        [95]
      ],
      [
        50,
        [113]
      ],
      [
        54,
        [-69]
      ],
      [
        69,
        [-118]
      ],
      [
        70,
        [-113]
      ],
      [
        71,
        [-112]
      ],
      [
        72,
        [-112]
      ],
      [
        73,
        [78]
      ],
      [
        74,
        [-112]
      ],
      [
        33,
        [113]
      ],
      [
        75,
        [112]
      ],
      [
        76,
        [118]
      ],
      [
        77,
        [108]
      ],
      [
        78,
        [-118]
      ],
      [
        81,
        [-113]
      ],
      [
        83,
        [118]
      ],
      [
        84,
        [-112]
      ],
      [
        85,
        [95]
      ],
      [
        86,
        [-113]
      ],
      [
        87,
        [112]
      ],
      [
        79,
        [-120]
      ],
      [
        112,
        []
      ],
      [
        89,
        []
      ],
      [
        90,
        []
      ],
      [
        91,
        []
      ],
      [
        92,
        []
      ],
      [
        94,
        []
      ],
      [
        95,
        []
      ],
      [
        96,
        []
      ],
      [
        97,
        []
      ],
      [
        99,
        []
      ],
      [
        100,
        []
      ],
      [
        101,
        []
      ],
      [
        102,
        []
      ],
      [
        103,
        []
      ],
      [
        104,
        []
      ],
      [
        105,
        []
      ],
      [
        106,
        []
      ],
      [
        108,
        []
      ],
      [
        109,
        []
      ],
      [
        110,
        []
      ],
      [
        113,
        []
      ],
      [
        116,
        []
      ],
      [
        118,
        []
      ],
      [
        39,
        [119]
      ],
      [
        40,
        [80]
      ],
      [
        80,
        [-119]
      ],
      [
        120,
        [119, 119]
      ]
    ],
    "final_relators": [],
    "result": {
      "input_generators": 121,
      "input_relators": 481,
      "final_generators": [119],
      "final_relators": [],
      "eliminations": 120,
      "involution_extension_checks": true,
      "coequalizer": "Z"
    },
    "images": {
      "1": [],
      "2": [],
      "3": [],
      "4": [],
      "5": [],
      "6": [],
      "7": [],
      "8": [],
      "9": [],
      "10": [],
      "11": [],
      "12": [],
      "13": [],
      "14": [],
      "15": [],
      "16": [],
      "17": [],
      "18": [],
      "19": [],
      "20": [],
      "21": [],
      "22": [],
      "23": [],
      "24": [],
      "25": [],
      "26": [],
      "27": [],
      "28": [],
      "29": [],
      "30": [],
      "31": [],
      "32": [],
      "33": [],
      "34": [],
      "35": [],
      "36": [],
      "37": [],
      "38": [],
      "39": [119],
      "40": [-119],
      "41": [],
      "42": [],
      "43": [],
      "44": [],
      "45": [],
      "46": [],
      "47": [],
      "48": [],
      "49": [],
      "50": [],
      "51": [],
      "52": [],
      "53": [],
      "54": [],
      "55": [],
      "56": [],
      "57": [],
      "58": [],
      "59": [],
      "60": [],
      "61": [],
      "62": [],
      "63": [],
      "64": [],
      "65": [],
      "66": [],
      "67": [],
      "68": [],
      "69": [],
      "70": [],
      "71": [],
      "72": [],
      "73": [],
      "74": [],
      "75": [],
      "76": [],
      "77": [],
      "78": [],
      "79": [-119, -119],
      "80": [-119],
      "81": [],
      "82": [],
      "83": [],
      "84": [],
      "85": [],
      "86": [],
      "87": [],
      "88": [],
      "89": [],
      "90": [],
      "91": [],
      "92": [],
      "93": [],
      "94": [],
      "95": [],
      "96": [],
      "97": [],
      "98": [],
      "99": [],
      "100": [],
      "101": [],
      "102": [],
      "103": [],
      "104": [],
      "105": [],
      "106": [],
      "107": [],
      "108": [],
      "109": [],
      "110": [],
      "111": [],
      "112": [],
      "113": [],
      "114": [],
      "115": [],
      "116": [],
      "117": [],
      "118": [],
      "119": [119],
      "120": [119, 119],
      "121": []
    }
  },
  "cs_reference": {
    "source": "https://www.maths.usyd.edu.au/u/donaldc/cs-surface/cs-surface-presentations_magma.txt",
    "source_lines": "222-235",
    "generator_count": 3,
    "relators": [
      [-1, -3, 1, 2, 2, -1, -2, -3, -3, -3, 2, -1, -1, -3, -3, -3],
      [2, 2, -1, -2, 1, 3, 3, 3, 1, -2, -2, -2, 3, 3, 3, 1, 3, 1],
      [3, 3, 3, 1, 1, 2, -1, -2, 1, 3, -2, -2, -2, 3, 3, 3, 1, 2],
      [-3, -1, -2, -2, 3, 3, 3, 1, -2, -1, -3, -3, -3, 2, 2, 2, 3, 1],
      [-2, -2, -2, 3, 3, 3, 1, 2, -3, -3, -3, 2, 2, 2, -3, -1, -2, 1, 3, -1],
      [-3, -1, -3, -3, -3, 2, 2, -1, -1, -3, -3, -3, 2, 1, 3, -1, 2, 1, -2, -2, -1, -3],
      [3, 3, 3, 1, 1, 2, -3, -1, -2, -2, 3, 3, 3, 1, 1, 3, 3, 3, 1, -3, -1, -2],
      [-2, -2, -2, 3, 3, 3, 1, 1, 2, 2, -1, -2, 1, -3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -1],
      [3, -2, -2, -2, 3, 3, 3, 1, 3, 3, 3, 1, 3, 3, 3, 1, 1, -2, -1, -1, -3, -3, -3, 2, 2, 1],
      [-1, -3, -3, -3, 2, 2, 2, -1, -2, -1, -3, -3, -3, 2, 2, 2, 2, 1, -2, -1, -1, -3, -3, -3, 1, -2, -2, 3, 3, 3, 1, -3, -1, -2],
      [-3, -3, 2, 2, 2, 2, 1, -2, -1, -1, -3, -3, -3, 1, -2, -1, -1, 2, 1, -2, -2, -1, 3, 1, 1, 3, -1, 2, 1, -2, -2, -1, 2, -1, -3, -3, -3, 2, -1, -3],
      [-2, -2, -2, 3, 3, 3, 1, 3, 1, 1, -2, -1, -1, -3, -3, -3, -1, -3, -1, -3, -3, -3, 2, 2, 2, 1, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, -3, -1, 3],
      [-1, -3, -3, -3, 2, 2, 2, -3, -1, -2, -2, -2, 3, 3, 3, 1, 3, 3, 3, 1, 1, 2, 3, -2, -2, -2, 3, 3, 3, 1, 3, -2, -2, -2, 3, 3, 3, 1, 3, 1, 3, 3, 3, 1, 1, 2]
    ]
  },
  "cs_substitutions": {
    "source_generators": ["h1", "h2", "h3"],
    "target_generators": ["a1", "a2", "a3"],
    "source_relators": [
      [2, -3, -2, -1, -1, 3, 1, -2, -2, -3, -1, -1, -1, 3, -1, -1, -1, 3, 3, 3],
      [-1, -1, -1, 3, 1, 1, 1, 3, 2, 2, 2, -3, 1, -2, -1, -3, -1, 3, 1, -2, -2, -3],
      [-1, 3, 3, 2, -3, 1, 1, 1, 3, 2, 2, 2, -3, 1, -2, -1, -2, -2, -2, -3, -1, -1],
      [2, -1, -3, 1, 1, 1, -3, -3, 1, 1, 1, 3, 2, 2, -1, 3, -2, -3, -3, -3, 1, 1, 1, 3],
      [-1, -1, -1, 3, 3, 2, 3, -2, -1, -3, -1, 3, 1, -2, -1, 2, -3, -1, -1, -1, 3, 3, 3, 2, -3, -2, 1, -2, -2, -3],
      [1, 2, -1, -3, 1, 3, 1, 2, -1, -1, 3, 1, -2, -2, -3, 1, -3, -3, 1, 1, 1, 3, 2, 2, -1, -3, -3, 1, 1, 1],
      [2, -1, -3, -1, 3, 3, -2, -2, -2, -3, -1, -1, -1, 3, -1, -3, 1, 1, 1, 3, 2, 2, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3],
      [2, -1, -1, 3, 1, -2, -2, -3, -3, 1, 1, 1, -3, -3, 1, 1, 1, 3, 2, -1, -3, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -1, 3, 1],
      [-2, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -3, 1, 1, 1, 1, 2, 3, -2, -1, -3, 1, 1, 2, 1, 2, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, -3],
      [2, -1, -1, 3, 1, -2, -1, -1, -1, -1, 3, 3, -2, -2, -2, -3, -1, -1, -1, 3, 1, 1, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -3, -2, -3, -3, 1, 1, 1, 3, 2, 2],
      [3, 1, 2, -1, -3, 1, 1, 1, 2, -1, -1, -1, 3, 3, 3, 2, -3, -2, -2, -1, -3, 1, -2, -1, -3, 1, 1, 2, 1, 2, -3, 1, -2, -2, -2, -3, -1, -1, -1, 3, 3, 2],
      [2, -1, -3, 1, 1, -2, -1, -3, 1, 1, 2, 1, 2, -3, 1, 1, -2, -2, -3, -1, -1, -1, 3, 3, 2, 3, -1, -1, -1, 3, 3, -2, -2, -2, -3, -1, -1, -1, 3, -1, 3, -1, -1, -1, 3, 1],
      [-1, -1, -1, 3, -1, -1, -1, 3, 3, 1, -2, -2, -3, -1, -1, -1, 3, 3, 3, 2, 2, -1, -3, 1, 1, -2, -1, -3, -1, 3, 1, -2, -1, -3, 1, 1, 2, 3, 2, -3, -2, -1, -1, 3, 1, 2, -3, -1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 1, 1, -3, 1, 1, 1, 2]
    ],
    "target_relators": [
      [-1, -3, 1, 2, 2, -1, -2, -3, -3, -3, 2, -1, -1, -3, -3, -3],
      [2, 2, -1, -2, 1, 3, 3, 3, 1, -2, -2, -2, 3, 3, 3, 1, 3, 1],
      [3, 3, 3, 1, 1, 2, -1, -2, 1, 3, -2, -2, -2, 3, 3, 3, 1, 2],
      [-3, -1, -2, -2, 3, 3, 3, 1, -2, -1, -3, -3, -3, 2, 2, 2, 3, 1],
      [-2, -2, -2, 3, 3, 3, 1, 2, -3, -3, -3, 2, 2, 2, -3, -1, -2, 1, 3, -1],
      [-3, -1, -3, -3, -3, 2, 2, -1, -1, -3, -3, -3, 2, 1, 3, -1, 2, 1, -2, -2, -1, -3],
      [3, 3, 3, 1, 1, 2, -3, -1, -2, -2, 3, 3, 3, 1, 1, 3, 3, 3, 1, -3, -1, -2],
      [-2, -2, -2, 3, 3, 3, 1, 1, 2, 2, -1, -2, 1, -3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -1],
      [3, -2, -2, -2, 3, 3, 3, 1, 3, 3, 3, 1, 3, 3, 3, 1, 1, -2, -1, -1, -3, -3, -3, 2, 2, 1],
      [-1, -3, -3, -3, 2, 2, 2, -1, -2, -1, -3, -3, -3, 2, 2, 2, 2, 1, -2, -1, -1, -3, -3, -3, 1, -2, -2, 3, 3, 3, 1, -3, -1, -2],
      [-3, -3, 2, 2, 2, 2, 1, -2, -1, -1, -3, -3, -3, 1, -2, -1, -1, 2, 1, -2, -2, -1, 3, 1, 1, 3, -1, 2, 1, -2, -2, -1, 2, -1, -3, -3, -3, 2, -1, -3],
      [-2, -2, -2, 3, 3, 3, 1, 3, 1, 1, -2, -1, -1, -3, -3, -3, -1, -3, -1, -3, -3, -3, 2, 2, 2, 1, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, -3, -1, 3],
      [-1, -3, -3, -3, 2, 2, 2, -3, -1, -2, -2, -2, 3, 3, 3, 1, 3, 3, 3, 1, 1, 2, 3, -2, -2, -2, 3, 3, 3, 1, 3, -2, -2, -2, 3, 3, 3, 1, 3, 1, 3, 3, 3, 1, 1, 2]
    ],
    "forward_images": [
      [-3],
      [-1, 2, 1],
      [1]
    ],
    "inverse_images": [
      [3],
      [3, 2, -3],
      [-1]
    ],
    "forward_proofs": [
      {
        "relator_index": 0,
        "steps": [
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -3, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, 2, 1, -2, -1, -1],
            "at": 3,
            "lhs": [-1, -3, -3, -3, 2, 2, 1, 3, -1],
            "rhs": [-2, -1, -3, -3, -3, 2, 2, 2, 3]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -2, -1, -3, -3, -3, 2, 2, 2, 3, -3, -3, -1, 2, 1, -2, -1, -1],
            "at": 0,
            "lhs": [-3, -3, -3, -2, -1, -3, -3, -3, 2, 2],
            "rhs": [1, 1, 2, -1, -2, 1, 3, -2]
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          }
        ]
      },
      {
        "relator_index": 1,
        "steps": [
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 1, 3, -1, -3, 1, -3, -1, 2, 1, 3, -2, -2, -2, 3, 3, 3, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 2, 1, 3, -1, -3, 1, -3, -1, 2, 1, 3, -2, -2, -2, 3, 3, 3, -1],
            "at": 9,
            "lhs": [1, -3, -1, 2, 1, 3, -2, -2, -2, 3],
            "rhs": [-2, -2, -2, 3, 3, 3, 1, 2, -3, -3]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 2, 1, 3, -1, -3, -2, -2, -2, 3, 3, 3, 1, 2, -3, -3, 3, 3, -1],
            "at": 0,
            "lhs": [-3, -3, -3, 2, 2, 1, 3, -1, -3, -2],
            "rhs": [1, -2, -1, -3, -3, -3, 2, 2]
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          }
        ]
      },
      {
        "relator_index": 2,
        "steps": [
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, -3, -1, -2, 1, 3, -1, -2, -2, -2, 3, 3, 3, 1, 2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 2, 2, -3, -1, -2, 1, 3, -1, -2, -2, -2, 3, 3, 3, 1, 2],
            "at": 0,
            "lhs": [-3, -3, -3, 2, 2, 2, -3, -1, -2, 1, 3],
            "rhs": [-2, -1, -3, -3, -3, 2, 2, 2, 1]
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          }
        ]
      },
      {
        "relator_index": 3,
        "steps": [
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -2, -1, -1, -3, -3, -3, 2, 1, 3, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -2, -1, -1, -3, -3, -3, 2, 1, 3, -1],
            "at": 0,
            "lhs": [-3, -3, -3, -1, -1, -3, -3, -3, 2, 2, 1, 3],
            "rhs": [1, -3, -1, -2, 3, 3, 3, 1, 1, 2]
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          }
        ]
      },
      {
        "relator_index": 4,
        "steps": [
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, 1, -3, -1, 2, 1, 3, -1, -3, 1, -3, -1, 2, -1, -2, -1, -3, -3, -3, 2, 2, 1, 3, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -2, 1, -3, -1, 2, 1, 3, -1, -3, 1, -3, -1, 2, -1, -2, -1, -3, -3, -3, 2, 2, 1, 3, -1, 2, 1, -2, -1, -1],
            "at": 18,
            "lhs": [-1, -3, -3, -3, 2, 2, 1, 3, -1],
            "rhs": [-2, -1, -3, -3, -3, 2, 2, 2, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, 1, -3, -1, 2, 1, 3, -1, -3, 1, -3, -1, 2, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, 3, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, 1, -3, -1, 2, 1, 3, -1, -3, 1, -3, -1, 2, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, 3, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, 1, -3, -1, 2, 1, 3, -1, -3, 1, -3, -1, 2, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, 3, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [2, 1, -2, -1, -1, -3, -3, -3, -2, 1, -3, -1, 2, 1, 3, -1, -3, 1, -3, -1, 2, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, 3]
          },
          {
            "op": "replace",
            "before": [2, 1, -2, -1, -1, -3, -3, -3, -2, 1, -3, -1, 2, 1, 3, -1, -3, 1, -3, -1, 2, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, 3],
            "at": 0,
            "lhs": [2, 1, -2, -1, -1],
            "rhs": [1, 3, -2, -2, -2, 3, 3, 3, 1, 2, 3, 3, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, -3, -1, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, -2, 1, 3, -1, 3, 1, -3, -1, -2, 1, 3, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 2, 2, -3, -1, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, -2, 1, 3, -1, 3, 1, -3, -1, -2, 1, 3, -1, -1],
            "at": 7,
            "lhs": [-1, -3, -2, -2, -2, 3, 3, 3, 1],
            "rhs": [-3, -1, -2, -2, 3, 3, 3, 1, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 1, 3, 3, -2, -2, -2, 3, 3, 3, 1, 1, -3, -1, 2, 1, 3, -1, -3, 1, -3, -1, 2, -1, -2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 1, 3, 3, -2, -2, -2, 3, 3, 3, 1, 1, -3, -1, 2, 1, 3, -1, -3, 1, -3, -1, 2, -1, -2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 1, 3, 3, -2, -2, -2, 3, 3, 3, 1, 1, -3, -1, 2, 1, 3, -1, -3, 1, -3, -1, 2, -1, -2, -1]
          },
          {
            "op": "cyclic",
            "after": [-2, -2, -2, 3, 3, 3, 1, 1, -3, -1, 2, 1, 3, -1, -3, 1, -3, -1, 2, -1, -2, -1, -3, -3, -3, 2, 2, 1, 3, 3]
          },
          {
            "op": "replace",
            "before": [-2, -2, -2, 3, 3, 3, 1, 1, -3, -1, 2, 1, 3, -1, -3, 1, -3, -1, 2, -1, -2, -1, -3, -3, -3, 2, 2, 1, 3, 3],
            "at": 0,
            "lhs": [-2, -2, -2, 3, 3, 3, 1, 1],
            "rhs": [1, -3, -1, -2, -2, 3, 3, 3, 1, 1, 3, -1, 2, 1, -2, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -2, -2, 3, 3, 3, 1, 2, 1, -2, 1, 3, -1, 3, 1, -3, -1, -2, 1, 3, 2, 2, -1, -2, 1, -3, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -2, -2, 3, 3, 3, 1, 2, 1, -2, 1, 3, -1, 3, 1, -3, -1, -2, 1, 3, 2, 2, -1, -2, 1, -3, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -2, -2, 3, 3, 3, 1, 2, 1, -2, 1, 3, -1, 3, 1, -3, -1, -2, 1, 3, 2, 2, -1, -2, 1, -3, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -2, -2, 3, 3, 3, 1, 2, 1, -2, 1, 3, -1, 3, 1, -3, -1, -2, 1, 3, 2, 2, -1, -2, 1, -3, -1, -1],
            "at": 0,
            "lhs": [-3, -3, -3, 2, 2],
            "rhs": [1, -2, -1, -3, -3, -3, 2, 2, 2, 3, 1, -3, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, 2, 1, 3, -1, 2, 1, -2, -2, -3, -1, 2, 1, 3, -1, -3, 1, -3, -1, 2, -1, -2, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, 2, 1, 3, -1, 2, 1, -2, -2, -3, -1, 2, 1, 3, -1, -3, 1, -3, -1, 2, -1, -2, -1],
            "at": 0,
            "lhs": [-3, -3, -3, 2, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1],
            "rhs": [1, 1, 2, -1, -1, -3, -3, -3, -1, -3, -3, -3]
          },
          {
            "op": "replace",
            "before": [1, 1, 2, -1, -1, -3, -3, -3, -1, -3, -3, -3, 2, 1, 3, -1, 2, 1, -2, -2, -3, -1, 2, 1, 3, -1, -3, 1, -3, -1, 2, -1, -2, -1],
            "at": 8,
            "lhs": [-1, -3, -3, -3, 2, 1, 3, -1, 2, 1, -2, -2],
            "rhs": [1, -2, -2, 3, 3, 3, 1, 3, 3, 1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, -2, -2, 3, 3, 3, 1, 3, 3, 1, -3, -1, 2, 1, 3, -1, -3, 1, -3, -1, 2, -1, -2, 1, 2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, -2, -2, 3, 3, 3, 1, 3, 3, 1, -3, -1, 2, 1, 3, -1, -3, 1, -3, -1, 2, -1, -2, 1, 2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, -2, -2, 3, 3, 3, 1, 3, 3, 1, -3, -1, 2, 1, 3, -1, -3, 1, -3, -1, 2, -1, -2, 1, 2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [2, -1, -1, -3, -3, -3, 1, -2, -2, 3, 3, 3, 1, 3, 3, 1, -3, -1, 2, 1, 3, -1, -3, 1, -3, -1, 2, -1, -2, 1]
          },
          {
            "op": "replace",
            "before": [2, -1, -1, -3, -3, -3, 1, -2, -2, 3, 3, 3, 1, 3, 3, 1, -3, -1, 2, 1, 3, -1, -3, 1, -3, -1, 2, -1, -2, 1],
            "at": 0,
            "lhs": [2, -1, -1, -3],
            "rhs": [3, 3, 3, 2, 1, -2, -2, -1, 3, 1, 3, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, 2, 1, -2, 1, 3, -1, 3, 1, -3, -1, -2, 1, 3, -1, -3, -3, -1, -3, -3, -3, 2, 2, -1, -1, -3, 1, 2, 2, -1, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, 2, 1, -2, 1, 3, -1, 3, 1, -3, -1, -2, 1, 3, -1, -3, -3, -1, -3, -3, -3, 2, 2, -1, -1, -3, 1, 2, 2, -1, -2],
            "at": 17,
            "lhs": [-1, -3, -3, -1, -3, -3, -3, 2, 2, -1, -1, -3],
            "rhs": [2, 2, -1, -2, 1, -3, -1, -2, 3, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, 2, 1, -2, 1, 3, -1, 3, 1, -3, -1, -2, 1, 3, 2, 2, -1, -2, 1, -3, -1, -2, 3, 3, 1, 2, 2, -1, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, 2, 1, -2, 1, 3, -1, 3, 1, -3, -1, -2, 1, 3, 2, 2, -1, -2, 1, -3, -1, -2, 3, 3, 1, 2, 2, -1, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, 2, 1, -2, 1, 3, -1, 3, 1, -3, -1, -2, 1, 3, 2, 2, -1, -2, 1, -3, -1, -2, 3, 3, 1, 2, 2, -1, -2]
          },
          {
            "op": "cyclic",
            "after": [3, 1, -3, -1, -2, 1, 3, 2, 2, -1, -2, 1, -3, -1, -2, 3, 3, 1, 2, 2, -1, -2, -3, -3, -3, -1, 2, 1, -2, 1, 3, -1]
          },
          {
            "op": "replace",
            "before": [3, 1, -3, -1, -2, 1, 3, 2, 2, -1, -2, 1, -3, -1, -2, 3, 3, 1, 2, 2, -1, -2, -3, -3, -3, -1, 2, 1, -2, 1, 3, -1],
            "at": 0,
            "lhs": [3, 1, -3, -1, -2],
            "rhs": [-2, -2, -2, 3, 3, 3, 1, 2, -1, -3, -3, -3, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, 2, 1, -2, 1, 3, -1, -2, -2, -2, 3, 3, 3, 1, 2, -1, -3, -3, -3, 2, 1, 3, 2, 2, -1, -2, 1, -3, -1, -2, 3, 3, 1, 2, 2, -1, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, 2, 1, -2, 1, 3, -1, -2, -2, -2, 3, 3, 3, 1, 2, -1, -3, -3, -3, 2, 1, 3, 2, 2, -1, -2, 1, -3, -1, -2, 3, 3, 1, 2, 2, -1, -2],
            "at": 6,
            "lhs": [-2, 1, 3, -1, -2, -2, -2, 3, 3, 3, 1],
            "rhs": [1, 3, -2, -2, -2, 3, 3, 3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, 2, 1, 1, 3, -2, -2, -2, 3, 3, 3, -1, -3, -3, -3, 2, 1, 3, 2, 2, -1, -2, 1, -3, -1, -2, 3, 3, 1, 2, 2, -1, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, 2, 1, 1, 3, -2, -2, -2, 3, 3, 3, -1, -3, -3, -3, 2, 1, 3, 2, 2, -1, -2, 1, -3, -1, -2, 3, 3, 1, 2, 2, -1, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, 2, 1, 1, 3, -2, -2, -2, 3, 3, 3, -1, -3, -3, -3, 2, 1, 3, 2, 2, -1, -2, 1, -3, -1, -2, 3, 3, 1, 2, 2, -1, -2]
          },
          {
            "op": "cyclic",
            "after": [-1, -3, -3, -3, 2, 1, 3, 2, 2, -1, -2, 1, -3, -1, -2, 3, 3, 1, 2, 2, -1, -2, -3, -3, -3, -1, 2, 1, 1, 3, -2, -2, -2, 3, 3, 3]
          },
          {
            "op": "replace",
            "before": [-1, -3, -3, -3, 2, 1, 3, 2, 2, -1, -2, 1, -3, -1, -2, 3, 3, 1, 2, 2, -1, -2, -3, -3, -3, -1, 2, 1, 1, 3, -2, -2, -2, 3, 3, 3],
            "at": 0,
            "lhs": [-1, -3, -3, -3, 2],
            "rhs": [3, 1, 2, 2, -1, -2, 1, 3, 3, 3, 1, -2, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -3, 2, 2, 2, -3, -1, -1, -2, 1, 3, 3, 3, 2, 1, -2, -2, -1, -3, -3, 2, 1, 3, -1, 2, 1, -2, -2, -3, -1, 2, 2, -1, -3, -3, -3, -1, 2, 1, -2, -2, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -3, 2, 2, 2, -3, -1, -1, -2, 1, 3, 3, 3, 2, 1, -2, -2, -1, -3, -3, 2, 1, 3, -1, 2, 1, -2, -2, -3, -1, 2, 2, -1, -3, -3, -3, -1, 2, 1, -2, -2, -1],
            "at": 12,
            "lhs": [3, 3, 3, 2, 1, -2, -2, -1],
            "rhs": [2, -1, -1, -3, -3, -3, -1, -3]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -3, 2, 2, 2, -3, -1, -1, -2, 1, 2, -1, -1, -3, -3, -3, -1, -3, -3, -3, 2, 1, 3, -1, 2, 1, -2, -2, -3, -1, 2, 2, -1, -3, -3, -3, -1, 2, 1, -2, -2, -1],
            "at": 18,
            "lhs": [-1, -3, -3, -3, 2, 1, 3, -1, 2, 1, -2, -2],
            "rhs": [1, -2, -2, 3, 3, 3, 1, 3, 3, 1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -3, 2, 2, 2, -3, -1, -1, -2, 1, 2, -1, -1, -3, -3, -3, 1, -2, -2, 3, 3, 3, 1, 3, 3, 1, -3, -1, 2, 2, -1, -3, -3, -3, -1, 2, 1, -2, -2, -1],
            "at": 30,
            "lhs": [2, 2, -1, -3, -3, -3, -1, 2, 1],
            "rhs": [-2, 3, 3, 3, 1, 3, 1, 2, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, -2, -2, 3, 3, 3, 1, 3, 3, 1, -3, -1, -2, 3, 3, 3, 1, -3, -3, -3, 2, 2, 2, -3, -1, -1, -2, 1, 2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, -2, -2, 3, 3, 3, 1, 3, 3, 1, -3, -1, -2, 3, 3, 3, 1, -3, -3, -3, 2, 2, 2, -3, -1, -1, -2, 1, 2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, -2, -2, 3, 3, 3, 1, 3, 3, 1, -3, -1, -2, 3, 3, 3, 1, -3, -3, -3, 2, 2, 2, -3, -1, -1, -2, 1, 2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, -3, -1, -1, -2, 1, 2, -1, -1, -3, -3, -3, 1, -2, -2, 3, 3, 3, 1, 3, 3, 1, -3, -1, -2, 3, 3, 3, 1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 2, 2, -3, -1, -1, -2, 1, 2, -1, -1, -3, -3, -3, 1, -2, -2, 3, 3, 3, 1, 3, 3, 1, -3, -1, -2, 3, 3, 3, 1],
            "at": 0,
            "lhs": [-3, -3, -3, 2, 2],
            "rhs": [1, 2, -1, -3, -3, -3, 2, 2, 1, 3, -1, -3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, -2, -2, 3, 3, 3, 1, 3, 3, 1, -3, -1, -2, 3, 3, 3, 1, 1, 2, -1, -3, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1, -2, 1, 2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, -2, -2, 3, 3, 3, 1, 3, 3, 1, -3, -1, -2, 3, 3, 3, 1, 1, 2, -1, -3, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1, -2, 1, 2, -1, -1],
            "at": 10,
            "lhs": [3, 3, 1, -3, -1, -2, 3, 3, 3, 1, 1],
            "rhs": [-3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, -2, -2, 3, 3, 3, 1, -3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -1, -3, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1, -2, 1, 2, -1, -1],
            "at": 12,
            "lhs": [-1, -3, -3, -3, 2, 2, 1, 3, -1],
            "rhs": [-2, -1, -3, -3, -3, 2, 2, 2, 3]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, -2, -2, 3, 3, 3, 1, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, -3, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1, -2, 1, 2, -1, -1],
            "at": 0,
            "lhs": [-3, -3, -3, 1, -2, -2, 3, 3, 3, 1, -3, -1, -2, -1, -3, -3, -3, 2],
            "rhs": [1, 1, 2, -1, -2, -2, -2, -2, 3, 3, 3, 1, 2, 1, -2, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -2, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -2, -1],
            "at": 0,
            "lhs": [-3, -3, -3, 2, 2],
            "rhs": [1, 2, -1, -3, -3, -3, 2, 2, 1, 3, -1, -3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 1, 3, -1, -3, 2, 1, -2, -2, -1, 2, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 1, 3, -1, -3, 2, 1, -2, -2, -1, 2, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [3, 1, -3, -1, -2, -2, 3, 3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -1, -3, 2, 1, -2, -2, -1, 2, 1, 1, 3]
          },
          {
            "op": "replace",
            "before": [3, 1, -3, -1, -2, -2, 3, 3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -1, -3, 2, 1, -2, -2, -1, 2, 1, 1, 3],
            "at": 0,
            "lhs": [3, 1, -3, -1, -2],
            "rhs": [-2, -2, -2, 3, 3, 3, 1, 2, -1, -3, -3, -3, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 1, 3, -1, -3, 2, 1, -2, -2, -1, 2, 1, 1, 3, -2, -2, -2, 3, 3, 3, 1, 2, -1, -3, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 2, 1, 3, -1, -3, 2, 1, -2, -2, -1, 2, 1, 1, 3, -2, -2, -2, 3, 3, 3, 1, 2, -1, -3, -1, -1],
            "at": 17,
            "lhs": [3, -2, -2, -2, 3, 3, 3, 1, 2],
            "rhs": [-1, 2, 1, -2, -1, -1, -3, -3, -3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -1, -3, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -1, -3, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -1, -3, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -1, -1],
            "at": 6,
            "lhs": [-1, -3, -3, -3, 2, 2, 1, 3, -1],
            "rhs": [-2, -1, -3, -3, -3, 2, 2, 2, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -1, -1],
            "at": 0,
            "lhs": [-3, -3, -3, -1],
            "rhs": [1, 1, -2, 3, 3, 3, 2, 1, -2, -2, -1, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, -1, -2, -1, -2, 1, 2, 2, -1, -2, -2, -2, -2, 3, 3, 3, 1, 2, 1, 1, 2, 2, -1, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, -1, -2, -1, -2, 1, 2, 2, -1, -2, -2, -2, -2, 3, 3, 3, 1, 2, 1, 1, 2, 2, -1, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, -1, -2, -1, -2, 1, 2, 2, -1, -2, -2, -2, -2, 3, 3, 3, 1, 2, 1, 1, 2, 2, -1, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 2, -1, -2, -1, -2, 1, 2, 2, -1, -2, -2, -2, -2, 3, 3, 3, 1, 2, 1, 1, 2, 2, -1, -2],
            "at": 0,
            "lhs": [-3, -3, -3, 2, 2],
            "rhs": [1, 2, 3, 3, 3, 1, 1, 2, -1, -2, 1, 3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -1, 2, 1, -2, -2, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -1, 2, 1, -2, -2, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-2, -1, -3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1, -3, -3, -3, -2, -1, 2, 1, -2, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-2, -1, -3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1, -3, -3, -3, -2, -1, 2, 1, -2, -2, -1, -1],
            "at": 0,
            "lhs": [-2, -1, -3, -3, -3, 2],
            "rhs": [-3, -3, -3, 2, 2, 2, -3, -1, -2, 1, 3, -1, -2, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -1, 2, 1, -2, -2, -1, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -2, -1, 2, 1, -2, -2, -1, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1],
            "at": 4,
            "lhs": [-1, 2, 1, -2, -2, -1, -1, -3, -3, -3, 2, 2],
            "rhs": [-3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -1, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -2, -3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -1, -2, 2, -3, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1],
            "at": 6,
            "lhs": [-1, -3, -3, -3, 2, 2, 1, 3, -1],
            "rhs": [-2, -1, -3, -3, -3, 2, 2, 2, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1, -3, -3, -3, -2, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, -1, -2]
          },
          {
            "op": "replace",
            "before": [1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1, -3, -3, -3, -2, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, -1, -2],
            "at": 0,
            "lhs": [1, 3, -1, 2, 1, -2, -2, -1],
            "rhs": [-1, -3, -3, -3, 2, 2, 1, 3, -1, -2, -2, -2, 3, 3, 3, 1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, -1, -2, -1, -3, -3, -3, 2, 2, 1, 3, -1, -2, -2, -2, 3, 3, 3, 1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -2, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, -1, -2, -1, -3, -3, -3, 2, 2, 1, 3, -1, -2, -2, -2, 3, 3, 3, 1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1],
            "at": 4,
            "lhs": [-3, -1, -2, -1, -3, -3, -3, 2, 2, 2, -1, -2, -1, -3, -3, -3, 2, 2],
            "rhs": [-1, -3, -3, -3, 2, 2, -1, 3, 3, 3, 1, 1, 2, -1, -2, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -2, -1, -3, -3, -3, 2, 2, -1, 3, 3, 3, 1, 1, 2, -1, -2, -2, 1, 3, -1, -2, -2, -2, 3, 3, 3, 1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1],
            "at": 0,
            "lhs": [-3, -3, -3, -2, -1, -3, -3, -3, 2, 2],
            "rhs": [1, 1, 2, -1, -2, 1, 3, -2]
          },
          {
            "op": "replace",
            "before": [1, 1, 2, -1, -2, 1, 3, -2, -1, 3, 3, 3, 1, 1, 2, -1, -2, -2, 1, 3, -1, -2, -2, -2, 3, 3, 3, 1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1],
            "at": 17,
            "lhs": [-2, 1, 3, -1, -2, -2, -2, 3, 3, 3, 1],
            "rhs": [1, 3, -2, -2, -2, 3, 3, 3, -2]
          },
          {
            "op": "replace",
            "before": [1, 1, 2, -1, -2, 1, 3, -2, -1, 3, 3, 3, 1, 1, 2, -1, -2, 1, 3, -2, -2, -2, 3, 3, 3, -2, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1],
            "at": 9,
            "lhs": [3, 3, 3, 1, 1, 2, -1, -2, 1],
            "rhs": [-2, -1, -3, -3, -3, 2, 2, 2, -3]
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          }
        ]
      },
      {
        "relator_index": 5,
        "steps": [
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -3, -1, 2, 1, 3, -1, -3, 1, -3, -1, 2, 1, 3, 3, 1, -3, -1, -2, -2, -3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -3, -1, 2, 1, 3, -1, -3, 1, -3, -1, 2, 1, 3, 3, 1, -3, -1, -2, -2, -3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -1, -1],
            "at": 24,
            "lhs": [-1, -3, -3, -3, 2, 2, 1, 3, -1],
            "rhs": [-2, -1, -3, -3, -3, 2, 2, 2, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -3, -1, 2, 1, 3, -1, -3, 1, -3, -1, 2, 1, 3, 3, 1, -3, -1, -2, -2, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -3, -1, 2, 1, 3, -1, -3, 1, -3, -1, 2, 1, 3, 3, 1, -3, -1, -2, -2, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -3, -1, 2, 1, 3, -1, -3, 1, -3, -1, 2, 1, 3, 3, 1, -3, -1, -2, -2, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [1, -3, -1, 2, 1, 3, 3, 1, -3, -1, -2, -2, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, -1, -3, -3, -3, -3, -1, 2, 1, 3, -1, -3]
          },
          {
            "op": "replace",
            "before": [1, -3, -1, 2, 1, 3, 3, 1, -3, -1, -2, -2, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, -1, -3, -3, -3, -3, -1, 2, 1, 3, -1, -3],
            "at": 0,
            "lhs": [1, -3, -1, 2, 1, 3],
            "rhs": [-2, -2, -2, 3, 3, 3, 1, 2, -3, -3, -3, 2, 2, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -3, -1, 2, 1, 3, -1, -3, -2, -2, -2, 3, 3, 3, 1, 2, -3, -3, -3, 2, 2, 2, 3, 1, -3, -1, -2, -2, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -3, -1, 2, 1, 3, -1, -3, -2, -2, -2, 3, 3, 3, 1, 2, -3, -3, -3, 2, 2, 2, 3, 1, -3, -1, -2, -2, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, -1],
            "at": 5,
            "lhs": [2, 1, 3, -1, -3, -2, -2, -2, 3],
            "rhs": [-2, 3, 3, 3, 1, -2, -1, -3, -3]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -3, -1, -2, 3, 3, 3, 1, -3, -3, -3, 2, 2, 2, 3, 1, -3, -1, -2, -2, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, -1],
            "at": 10,
            "lhs": [-3, -3, -3, 2, 2, 2, 3, 1, -3, -1],
            "rhs": [1, 2, -1, -3, -3, -3, 2, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, -1, -3, -3, -3, -3, -1, -2, 3, 3, 3, 1, 1, 2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, -1, -3, -3, -3, -3, -1, -2, 3, 3, 3, 1, 1, 2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, -1, -3, -3, -3, -3, -1, -2, 3, 3, 3, 1, 1, 2, -1]
          },
          {
            "op": "cyclic",
            "after": [-1, -3, -3, -3, -3, -1, -2, 3, 3, 3, 1, 1, 2, -1, -3, -3, -3, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3]
          },
          {
            "op": "replace",
            "before": [-1, -3, -3, -3, -3, -1, -2, 3, 3, 3, 1, 1, 2, -1, -3, -3, -3, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3],
            "at": 0,
            "lhs": [-1, -3, -3, -3],
            "rhs": [1, -2, 3, 3, 3, 2, 1, -2, -2, -1, 3, 1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, 1, -2, 3, 3, 3, 2, 1, -2, -2, -1, 3, 1, -3, -1, -2, 3, 3, 3, 1, 1, 2, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, 1, -2, 3, 3, 3, 2, 1, -2, -2, -1, 3, 1, -3, -1, -2, 3, 3, 3, 1, 1, 2, -1],
            "at": 5,
            "lhs": [-2, -1, -3, -3, -3, 2, 2, 2, 3, 1],
            "rhs": [-1, -3, -3, -3, 2, 2, 1, 3]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -2, 3, 3, 3, 2, 1, -2, -2, -1, 3, 1, -3, -1, -2, 3, 3, 3, 1, 1, 2, -1],
            "at": 1,
            "lhs": [-3, -3, -3, -1, -1, -3, -3, -3, 2, 2, 1, 3],
            "rhs": [1, -3, -1, -2, 3, 3, 3, 1, 1, 2]
          },
          {
            "op": "replace",
            "before": [-3, 1, -3, -1, -2, 3, 3, 3, 1, 1, 3, 3, 3, 2, 1, -2, -2, -1, 3, 1, -3, -1, -2, 3, 3, 3, 1, 1, 2, -1],
            "at": 10,
            "lhs": [3, 3, 3, 2, 1, -2, -2, -1],
            "rhs": [2, -1, -1, -3, -3, -3, -1, -3]
          },
          {
            "op": "replace",
            "before": [-3, 1, -3, -1, -2, 3, 3, 3, 1, 1, 2, -1, -1, -3, -3, -3, -1, -3, 3, 1, -3, -1, -2, 3, 3, 3, 1, 1, 2, -1],
            "at": 5,
            "lhs": [3, 3, 3, 1, 1, 2, -1, -1, -3, -3, -3, -1, -3],
            "rhs": [2, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, 3, 3]
          },
          {
            "op": "replace",
            "before": [-3, 1, -3, -1, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, 3, 3, 3, 1, -3, -1, -2, 3, 3, 3, 1, 1, 2, -1],
            "at": 1,
            "lhs": [1, -3, -1, 2, 1, 3, -2, -2, -2, 3],
            "rhs": [-2, -2, -2, 3, 3, 3, 1, 2, -3, -3]
          },
          {
            "op": "replace",
            "before": [-3, -2, -2, -2, 3, 3, 3, 1, 2, 1, 3, 3, 3, 1, -3, -1, -2, 3, 3, 3, 1, 1, 2, -1],
            "at": 9,
            "lhs": [1, 3, 3, 3, 1, -3, -1, -2, 3, 3, 3],
            "rhs": [-1, -3, -3, -3, 2, 2, 1, 3, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -2, -2, -2, 3, 3, 3, 1, 2, -1, -3, -3, -3, 2, 2, 1, 3, -2, -1, -1, 1, 1, 2, -1],
            "at": 0,
            "lhs": [-3, -2, -2, -2, 3, 3, 3, 1, 2, -1],
            "rhs": [1, -3, -1, -2, -2, 3, 3, 3]
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          }
        ]
      },
      {
        "relator_index": 6,
        "steps": [
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 1, 3, -1, 3, 1, -2, -2, -2, 3, 3, 3, 1, 3, -1, -3, -3, -3, 2, 2, 2, 1, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 1, 3, -1, 3, 1, -2, -2, -2, 3, 3, 3, 1, 3, -1, -3, -3, -3, 2, 2, 2, 1, -2, -1, -1],
            "at": 7,
            "lhs": [3, 1, -2, -2, -2, 3, 3, 3, 1],
            "rhs": [-3, -3, -1, 2, 1, -2, -2, -1, -3]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 1, 3, -1, -3, -3, -1, 2, 1, -2, -2, -1, -1, -3, -3, -3, 2, 2, 2, 1, -2, -1, -1],
            "at": 9,
            "lhs": [-1, 2, 1, -2, -2, -1, -1, -3, -3, -3, 2, 2],
            "rhs": [-3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -1, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 1, 3, -1, -3, -3, -3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -1, -2, 2, 1, -2, -1, -1],
            "at": 0,
            "lhs": [-3, -3, -3, 2, 1, 3, -1, -3, -3, -3, -1, -1],
            "rhs": [1, 1, 2, -3, -1, -2, -2, 3, 3, 3]
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          }
        ]
      },
      {
        "relator_index": 7,
        "steps": [
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -1, -3, -3, -3, 2, 1, 3, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, 1, 3, 1, -3, -1, 2, 1, 3, 3, 1, -3, -1, -2, -2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -1, -3, -3, -3, 2, 1, 3, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, 1, 3, 1, -3, -1, 2, 1, 3, 3, 1, -3, -1, -2, -2, -1]
          },
          {
            "op": "cyclic",
            "after": [1, -3, -1, 2, 1, 3, 3, 1, -3, -1, -2, -2, -1, -3, -3, -3, -1, -1, -3, -3, -3, 2, 1, 3, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, 1, 3]
          },
          {
            "op": "replace",
            "before": [1, -3, -1, 2, 1, 3, 3, 1, -3, -1, -2, -2, -1, -3, -3, -3, -1, -1, -3, -3, -3, 2, 1, 3, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, 1, 3],
            "at": 0,
            "lhs": [1, -3, -1, 2, 1, 3],
            "rhs": [-2, -2, -2, 3, 3, 3, 1, 2, -3, -3, -3, 2, 2, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -1, -3, -3, -3, 2, 1, 3, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, 2, -3, -3, -3, 2, 2, 2, 3, 1, -3, -1, -2, -2, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -1, -3, -3, -3, 2, 1, 3, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, 2, -3, -3, -3, 2, 2, 2, 3, 1, -3, -1, -2, -2, -1],
            "at": 22,
            "lhs": [3, -2, -2, -2, 3, 3, 3, 1, 2],
            "rhs": [-1, 2, 1, -2, -1, -1, -3, -3, -3]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -1, -3, -3, -3, 2, 1, 3, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, 2, 1, -2, -1, -1, -3, -3, -3, -3, -3, -3, 2, 2, 2, 3, 1, -3, -1, -2, -2, -1],
            "at": 12,
            "lhs": [-1, -2, -1, -3, -3, -3, 2, 2, 2, 2, 1, -2, -1, -1, -3, -3, -3],
            "rhs": [-2, -2, -2, 3, 3, 3, 1, 2, 1, 3, -1, -3, -3, -3, 2, 2, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -1, -3, -3, -3, 2, 1, 3, -1, -2, -2, -2, 3, 3, 3, 1, 2, 1, 3, -1, -3, -3, -3, 2, 2, -1, -3, -3, -3, 2, 2, 2, 3, 1, -3, -1, -2, -2, -1],
            "at": 10,
            "lhs": [3, -1, -2, -2, -2, 3, 3, 3, 1, 2],
            "rhs": [-1, 2, 1, 3, -2, -2, -2, 3, 3, 3]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, 3, -1, -3, -3, -3, 2, 2, -1, -3, -3, -3, 2, 2, 2, 3, 1, -3, -1, -2, -2, -1],
            "at": 0,
            "lhs": [-3, -3, -3, -1, -1, -3, -3, -3, 2, 2, 1, 3],
            "rhs": [1, -3, -1, -2, 3, 3, 3, 1, 1, 2]
          },
          {
            "op": "replace",
            "before": [1, -3, -1, -2, 3, 3, 3, 1, 1, -2, -2, 3, 3, 3, 1, 3, -1, -3, -3, -3, 2, 2, -1, -3, -3, -3, 2, 2, 2, 3, 1, -3, -1, -2, -2, -1],
            "at": 0,
            "lhs": [1, -3, -1, -2, 3, 3, 3, 1, 1, -2, -2, 3],
            "rhs": [2, 1, -2, -2, -1, -3, -3, -1, -3, -3]
          },
          {
            "op": "replace",
            "before": [2, 1, -2, -2, -1, -3, -1, -3, -3, -3, 2, 2, -1, -3, -3, -3, 2, 2, 2, 3, 1, -3, -1, -2, -2, -1],
            "at": 0,
            "lhs": [2, 1, -2, -2, -1, -3, -1, -3, -3],
            "rhs": [1, 3, 3, 3, 1, -2, -2, -2, 3]
          },
          {
            "op": "replace",
            "before": [1, 3, 3, 3, 1, -2, -1, -3, -3, -3, 2, 2, 2, 3, 1, -3, -1, -2, -2, -1],
            "at": 1,
            "lhs": [3, 3, 3, 1, -2, -1, -3, -3, -3],
            "rhs": [2, 2, 1, 3, -1, -3, -2, -2, -2]
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          }
        ]
      },
      {
        "relator_index": 8,
        "steps": [
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -3, -1, 2, 1, -2, 1, 3, -1, -3, -3, -1, 2, 1, -3, -1, 2, 1, -3, -1, -2, -2, 3, 3, 3, 1, 1, 3, -1, -1, -2, -3, -1, -3, -3, -3, 2, 2, 2, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -3, -1, 2, 1, -2, 1, 3, -1, -3, -3, -1, 2, 1, -3, -1, 2, 1, -3, -1, -2, -2, 3, 3, 3, 1, 1, 3, -1, -1, -2, -3, -1, -3, -3, -3, 2, 2, 2, -1],
            "at": 19,
            "lhs": [1, -3, -1, -2, -2, 3, 3, 3, 1],
            "rhs": [-3, -2, -2, -2, 3, 3, 3, 1, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -3, -1, 2, 1, -2, 1, 3, -1, -3, -3, -1, 2, 1, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 1, 3, -1, -1, -2, -3, -1, -3, -3, -3, 2, 2, 2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -3, -1, 2, 1, -2, 1, 3, -1, -3, -3, -1, 2, 1, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 1, 3, -1, -1, -2, -3, -1, -3, -3, -3, 2, 2, 2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -3, -1, 2, 1, -2, 1, 3, -1, -3, -3, -1, 2, 1, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 1, 3, -1, -1, -2, -3, -1, -3, -3, -3, 2, 2, 2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, 2, 1, -2, 1, 3, -1, -3, -3, -1, 2, 1, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 1, 3, -1, -1, -2, -3, -1, -3, -3, -3, 2, 2, 2, -1, -3]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, 2, 1, -2, 1, 3, -1, -3, -3, -1, 2, 1, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 1, 3, -1, -1, -2, -3, -1, -3, -3, -3, 2, 2, 2, -1, -3],
            "at": 0,
            "lhs": [-3, -3, -3, -1, 2],
            "rhs": [1, -2, -2, -2, 3, 3, 3, 1, 3, 1, 2, 2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, -1, -3, 1, -2, -2, -2, 3, 3, 3, 1, 3, 1, 2, 1, 3, -1, -3, -3, -1, 2, 1, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 1, 3, -1, -1, -2, -3, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 2, 2, -1, -3, 1, -2, -2, -2, 3, 3, 3, 1, 3, 1, 2, 1, 3, -1, -3, -3, -1, 2, 1, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 1, 3, -1, -1, -2, -3, -1],
            "at": 8,
            "lhs": [1, -2, -2, -2, 3, 3, 3, 1, 3],
            "rhs": [-3, -3, -3, -1, 2, 1, -2, -2, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 2, 2, -1, -3, -3, -3, -3, -1, 2, 1, -2, -2, -1, 1, 2, 1, 3, -1, -3, -3, -1, 2, 1, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 1, 3, -1, -1, -2, -3, -1],
            "at": 0,
            "lhs": [-3, -3, -3, 2, 2, 2, -1, -3, -3, -3],
            "rhs": [1, 3, 1, 2, 2, -1, -2, 1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, 3, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 1, -3, -1, -2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, 3, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 1, -3, -1, -2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, 3, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 1, -3, -1, -2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, 3, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 1, -3, -1, -2, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 2, 2, 3, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 1, -3, -1, -2, -1],
            "at": 0,
            "lhs": [-3, -3, -3, 2, 2],
            "rhs": [1, 2, -1, -3, -3, -3, 2, 2, 1, 3, -1, -3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 1, 3, -1, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 1, -3, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 1, 3, -1, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 1, -3, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 1, 3, -1, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 1, -3, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 2, 1, 3, -1, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 1, -3, -1, -1],
            "at": 0,
            "lhs": [-3, -3, -3, 2, 2, 1, 3, -1],
            "rhs": [1, 1, 3, -1, 2, 1, -2, -2, -1, -1, -3, -3, -3, 2, 2, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -2, -1, -1],
            "at": 0,
            "lhs": [-3, -3, -3, 2, 2],
            "rhs": [1, 2, -1, -3, -3, -3, 2, 2, 1, 3, -1, -3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 1, 3, -1, -3, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -2, -1, 2, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 2, 1, 3, -1, -3, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -2, -1, 2, -1],
            "at": 0,
            "lhs": [-3, -3, -3, 2, 2, 1, 3, -1, -3, -2],
            "rhs": [1, -2, -1, -3, -3, -3, 2, 2]
          },
          {
            "op": "replace",
            "before": [1, -2, -1, -3, -3, -3, 2, 2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -2, -1, 2, -1],
            "at": 2,
            "lhs": [-1, -3, -3, -3, 2, 2, 1, 3, -1],
            "rhs": [-2, -1, -3, -3, -3, 2, 2, 2, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, 3, -2, 1, 3, 3, 1, -3, -1, 2, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -2, -1, -2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, 3, -2, 1, 3, 3, 1, -3, -1, 2, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -2, -1, -2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, 3, -2, 1, 3, 3, 1, -3, -1, 2, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -2, -1, -2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, 3, -2, 1, 3, 3, 1, -3, -1, 2, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -2, -1, -2, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 2, 2, 3, -2, 1, 3, 3, 1, -3, -1, 2, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -2, -1, -2, -1],
            "at": 0,
            "lhs": [-3, -3, -3, 2, 2],
            "rhs": [1, 2, 3, 3, 3, 1, 1, 2, -1, -2, 1, 3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 2, 2, -1, -2, -1, -2, 1, 2, 2, -1, -2, 1, -3, -1, 2, 1, -2, 1, 3, -1, -3, -3, -1, 2, -3, -3, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 2, 2, -1, -2, -1, -2, 1, 2, 2, -1, -2, 1, -3, -1, 2, 1, -2, 1, 3, -1, -3, -3, -1, 2, -3, -3, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [1, 2, 2, -1, -2, 1, -3, -1, 2, 1, -2, 1, 3, -1, -3, -3, -1, 2, -3, -3, -1, 2, 1, -2, -1, -1, -3, -3, -3, 1, 2, 2, -1, -2, -1, -2]
          },
          {
            "op": "replace",
            "before": [1, 2, 2, -1, -2, 1, -3, -1, 2, 1, -2, 1, 3, -1, -3, -3, -1, 2, -3, -3, -1, 2, 1, -2, -1, -1, -3, -3, -3, 1, 2, 2, -1, -2, -1, -2],
            "at": 0,
            "lhs": [1, 2, 2, -1, -2, 1, -3, -1],
            "rhs": [-1, -3, -3, -3, 2, 2, 2, 1, -3, -1, -2, -2, 3, 3, 3, 1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 2, 2, -1, -2, -1, -2, -1, -3, -3, -3, 2, 2, 2, 1, -3, -1, -2, -2, 3, 3, 3, 1, 2, 1, -2, 1, 3, -1, -3, -3, -1, 2, -3, -3, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 2, 2, -1, -2, -1, -2, -1, -3, -3, -3, 2, 2, 2, 1, -3, -1, -2, -2, 3, 3, 3, 1, 2, 1, -2, 1, 3, -1, -3, -3, -1, 2, -3, -3, -1, 2, 1, -2, -1, -1],
            "at": 9,
            "lhs": [-2, -1, -3, -3, -3, 2, 2, 2, 1, -3],
            "rhs": [-3, -3, -3, 2, 2, 2, -3, -1, -2, 1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 2, 2, -1, -2, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, 1, -1, -2, -2, 3, 3, 3, 1, 2, 1, -2, 1, 3, -1, -3, -3, -1, 2, -3, -3, -1, 2, 1, -2, -1, -1],
            "at": 7,
            "lhs": [-2, -1, -3, -3, -3, 2, 2, 2, -3, -1],
            "rhs": [3, 3, 3, 1, 1, 2, -1, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 2, 2, -1, 3, 3, 3, 1, 1, 2, -1, -2, -2, -2, -2, 3, 3, 3, 1, 2, 1, -2, 1, 3, -1, -3, -3, -1, 2, -3, -3, -1, 2, 1, -2, -1, -1],
            "at": 5,
            "lhs": [2, -1, 3, 3, 3, 1, 1, 2, -1, -2, -2, -2, -2, 3, 3, 3, 1],
            "rhs": [-2, 3, 3, 3, 1, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, -1, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 3, 3, 3, 1, -3, -1, -2, -1, -3, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, 2, -3, -3, -1, 2, 1, -2, -1, -1],
            "at": 11,
            "lhs": [-1, -3, -3, -3, 2, 2, 1, 3, -1],
            "rhs": [-2, -1, -3, -3, -3, 2, 2, 2, 3]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 3, 3, 3, 1, -3, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, -3, -1, 2, -3, -3, -1, 2, 1, -2, -1, -1],
            "at": 11,
            "lhs": [-2, -1, -3, -3, -3, 2, 2, 2, -3, -1],
            "rhs": [3, 3, 3, 1, 1, 2, -1, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 3, 3, 3, 1, -3, -1, -2, 3, 3, 3, 1, 1, 2, -1, -2, 2, -3, -3, -1, 2, 1, -2, -1, -1],
            "at": 3,
            "lhs": [1, 3, 3, 3, 1, -3, -1, -2, 3, 3, 3],
            "rhs": [-1, -3, -3, -3, 2, 2, 1, 3, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -3, -3, -3, 2, 2, 1, 3, -1, -2, 2, -3, -3, -1, 2, 1, -2, -1, -1],
            "at": 3,
            "lhs": [-1, -3, -3, -3, 2, 2, 1, 3, -1],
            "rhs": [-2, -1, -3, -3, -3, 2, 2, 2, 3]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -2, -1, -3, -3, -3, 2, 2, 2, 3, -2, 2, -3, -3, -1, 2, 1, -2, -1, -1],
            "at": 0,
            "lhs": [-3, -3, -3, -2, -1, -3, -3, -3, 2, 2],
            "rhs": [1, 1, 2, -1, -2, 1, 3, -2]
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          }
        ]
      },
      {
        "relator_index": 9,
        "steps": [
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -3, -1, 2, 1, 3, -1, -3, -3, -1, -2, -2, -2, 3, 3, 3, 1, 2, 1, -2, -2, -2, 3, 3, 3, 1, 2, 1, 3, 3, -1, -3, -3, -3, 2, 2, 2, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -3, -1, 2, 1, 3, -1, -3, -3, -1, -2, -2, -2, 3, 3, 3, 1, 2, 1, -2, -2, -2, 3, 3, 3, 1, 2, 1, 3, 3, -1, -3, -3, -3, 2, 2, 2, -1],
            "at": 12,
            "lhs": [-2, -2, -2, 3, 3, 3, 1, 2, 1, -2, -2, -2, 3, 3, 3, 1, 2, 1],
            "rhs": [2, 1, -2, -1, -1, -3, -3, -3, 1, -2, -2, 3, 3, 3, 1, -3]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -3, -1, 2, 1, 3, -1, -3, -3, -1, 2, 1, -2, -1, -1, -3, -3, -3, 1, -2, -2, 3, 3, 3, 1, -3, 3, 3, -1, -3, -3, -3, 2, 2, 2, -1],
            "at": 10,
            "lhs": [-3, -1, 2, 1, -2, -1, -1, -3, -3, -3],
            "rhs": [-2, -2, -2, 3, 3, 3, 1, 2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -3, -1, 2, 1, 3, -1, -3, -2, -2, -2, 3, 3, 3, 1, 2, 1, -2, -2, 3, 3, 3, 1, -3, 3, 3, -1, -3, -3, -3, 2, 2, 2, -1],
            "at": 5,
            "lhs": [2, 1, 3, -1, -3, -2, -2, -2, 3],
            "rhs": [-2, 3, 3, 3, 1, -2, -1, -3, -3]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -3, -1, -2, 3, 3, 3, 1, 1, -2, -2, 3, 3, 3, 1, -3, 3, 3, -1, -3, -3, -3, 2, 2, 2, -1],
            "at": 3,
            "lhs": [-3, -1, -2, 3, 3, 3, 1, 1, -2, -2, 3, 3],
            "rhs": [-1, 2, 1, -2, -2, -1, -3, -3, -1, -3]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, 2, 1, -2, -2, -1, -3, -3, -1, -3, 3, 1, -3, 3, 3, -1, -3, -3, -3, 2, 2, 2, -1],
            "at": 0,
            "lhs": [-3, -3, -3, -1, 2, 1, -2, -2, -1, -3],
            "rhs": [1, -2, -2, -2, 3, 3, 3, 1]
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          }
        ]
      },
      {
        "relator_index": 10,
        "steps": [
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -2, 1, 3, 3, 3, 1, -3, -1, -2, 1, 3, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, 1, 3, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, 1, -3, -1, 2, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -2, 1, 3, 3, 3, 1, -3, -1, -2, 1, 3, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, 1, 3, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, 1, -3, -1, 2, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -1, -2, 1, 3, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, 1, 3, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, 1, -3, -1, 2, 2, 1, -2, -1, -1, -3, -3, -3, -1, -2, 1, 3, 3, 3, 1]
          },
          {
            "op": "replace",
            "before": [-3, -1, -2, 1, 3, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, 1, 3, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, 1, -3, -1, 2, 2, 1, -2, -1, -1, -3, -3, -3, -1, -2, 1, 3, 3, 3, 1],
            "at": 0,
            "lhs": [-3, -1, -2, 1, 3, -1],
            "rhs": [-2, -2, -2, 3, 3, 3, -2, -1, -3, -3, -3, 2, 2, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -2, 1, 3, 3, 3, 1, -2, -2, -2, 3, 3, 3, -2, -1, -3, -3, -3, 2, 2, 2, -1, -2, -1, -3, -3, -3, 2, 2, 2, 1, 3, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, 1, -3, -1, 2, 2, 1, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -2, 1, 3, 3, 3, 1, -2, -2, -2, 3, 3, 3, -2, -1, -3, -3, -3, 2, 2, 2, -1, -2, -1, -3, -3, -3, 2, 2, 2, 1, 3, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, 1, -3, -1, 2, 2, 1, -2, -1, -1],
            "at": 3,
            "lhs": [-1, -2, 1, 3, 3, 3, 1, -2, -2],
            "rhs": [-2, -2, -1, -3, -1, -3, -3, -3, 2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -2, -2, -1, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, -1, -2, -1, -3, -3, -3, 2, 2, 2, 1, 3, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, 1, -3, -1, 2, 2, 1, -2, -1, -1],
            "at": 6,
            "lhs": [-3, -1, -2, -1, -3, -3, -3, 2, 2, 2, -1, -2, -1, -3, -3, -3, 2, 2],
            "rhs": [-1, -3, -3, -3, 2, 2, -1, 3, 3, 3, 1, 1, 2, -1, -2, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -2, -2, -1, -1, -3, -3, -3, 2, 2, -1, 3, 3, 3, 1, 1, 2, -1, -2, 1, 3, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, 1, -3, -1, 2, 2, 1, -2, -1, -1],
            "at": 13,
            "lhs": [3, 3, 3, 1, 1, 2, -1, -2, 1],
            "rhs": [-2, -1, -3, -3, -3, 2, 2, 2, -3]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -2, -2, -1, -1, -3, -3, -3, 2, 2, -1, -2, -1, -3, -3, -3, 2, 2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, 1, -3, -1, 2, 2, 1, -2, -1, -1],
            "at": 14,
            "lhs": [-1, -3, -3, -3, 2, 2, 1, 3, -1],
            "rhs": [-2, -1, -3, -3, -3, 2, 2, 2, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -2, -1, -1, -3, -3, -3, 2, 2, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, 3, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, 1, -3, -1, 2, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -2, -1, -1, -3, -3, -3, 2, 2, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, 3, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, 1, -3, -1, 2, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -2, -1, -1, -3, -3, -3, 2, 2, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, 3, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, 1, -3, -1, 2, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [1, -3, -1, 2, 1, 3, 1, -3, -1, 2, 2, 1, -2, -1, -1, -3, -3, -3, -2, -2, -1, -1, -3, -3, -3, 2, 2, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, 3, -2, 1, 3, 3]
          },
          {
            "op": "replace",
            "before": [1, -3, -1, 2, 1, 3, 1, -3, -1, 2, 2, 1, -2, -1, -1, -3, -3, -3, -2, -2, -1, -1, -3, -3, -3, 2, 2, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, 3, -2, 1, 3, 3],
            "at": 0,
            "lhs": [1, -3, -1, 2, 1, 3],
            "rhs": [-2, -2, -2, 3, 3, 3, 1, 2, -3, -3, -3, 2, 2, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -2, -1, -1, -3, -3, -3, 2, 2, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, 3, -2, 1, 3, 3, -2, -2, -2, 3, 3, 3, 1, 2, -3, -3, -3, 2, 2, 2, 1, -3, -1, 2, 2, 1, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -2, -2, -1, -1, -3, -3, -3, 2, 2, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, 3, -2, 1, 3, 3, -2, -2, -2, 3, 3, 3, 1, 2, -3, -3, -3, 2, 2, 2, 1, -3, -1, 2, 2, 1, -2, -1, -1],
            "at": 26,
            "lhs": [3, -2, -2, -2, 3, 3, 3, 1, 2],
            "rhs": [-1, 2, 1, -2, -1, -1, -3, -3, -3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -3, -3, -3, 2, 2, 2, 1, -3, -1, 2, 2, 1, -2, -1, -1, -3, -3, -3, -2, -2, -1, -1, -3, -3, -3, 2, 2, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, 3, -2, 1, 3, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -3, -3, -3, 2, 2, 2, 1, -3, -1, 2, 2, 1, -2, -1, -1, -3, -3, -3, -2, -2, -1, -1, -3, -3, -3, 2, 2, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, 3, -2, 1, 3, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -3, -3, -3, 2, 2, 2, 1, -3, -1, 2, 2, 1, -2, -1, -1, -3, -3, -3, -2, -2, -1, -1, -3, -3, -3, 2, 2, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, 3, -2, 1, 3, -1, 2, 1, -2, -1, -1],
            "at": 13,
            "lhs": [2, 1, -2, -1, -1, -3, -3, -3, -2],
            "rhs": [1, 3, -2, -2, -2, 3, 3, 3, 1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -3, -3, -3, 2, 2, 2, 1, -3, -1, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, -2, -1, -1, -3, -3, -3, 2, 2, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, 3, -2, 1, 3, -1, 2, 1, -2, -1, -1],
            "at": 3,
            "lhs": [-3, -3, -3, 2, 2, 2, 1, -3, -1, 2, 1],
            "rhs": [1, 2, -3, -3, -3, 2, 2, 2, -3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 2, 1, -2, -1, -1, -3, -3, -3, 2, 2, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, 3, -2, 1, 3, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 2, 1, -2, -1, -1, -3, -3, -3, 2, 2, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, 3, -2, 1, 3, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 2, 1, -2, -1, -1, -3, -3, -3, 2, 2, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, 3, -2, 1, 3, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [2, 2, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, 3, -2, 1, 3, -1, 2, 1, -2, -1, -1, -3, -3, -3, 1, 2, 1, -2, -1, -1, -3, -3, -3]
          },
          {
            "op": "replace",
            "before": [2, 2, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, 3, -2, 1, 3, -1, 2, 1, -2, -1, -1, -3, -3, -3, 1, 2, 1, -2, -1, -1, -3, -3, -3],
            "at": 0,
            "lhs": [2, 2, -1, -2],
            "rhs": [-1, 3, 1, 3, 3, 3, 1, 1, -2, 3, 3, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, 1, 3, 3, 3, 1, 1, 2, -1, -2, -1, 3, 3, 3, 1, 1, 2, -1, -2, 1, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, -3, -3, -3, 2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -3, 1, 3, 3, 3, 1, 1, 2, -1, -2, -1, 3, 3, 3, 1, 1, 2, -1, -2, 1, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, -3, -3, -3, 2, -1, -1],
            "at": 15,
            "lhs": [3, 3, 3, 1, 1, 2, -1, -2, 1],
            "rhs": [-2, -1, -3, -3, -3, 2, 2, 2, -3]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -3, 1, 3, 3, 3, 1, 1, 2, -1, -2, -1, -2, -1, -3, -3, -3, 2, 2, 2, -3, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, -3, -3, -3, 2, -1, -1],
            "at": 28,
            "lhs": [-2, -2, -2, 3, 3, 3, 1, 2, -3, -3, -3],
            "rhs": [1, -3, -1, 2, 1, 3, -2, -2, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, 1, 3, 3, 3, 1, 1, 2, -1, -2, -1, -2, -1, -3, -3, -3, 2, 2, 2, -3, -3, -1, 2, -3, 1, -3, -1, 2, 1, 3, -2, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, 1, 3, 3, 3, 1, 1, 2, -1, -2, -1, -2, -1, -3, -3, -3, 2, 2, 2, -3, -3, -1, 2, -3, 1, -3, -1, 2, 1, 3, -2, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, 1, 3, 3, 3, 1, 1, 2, -1, -2, -1, -2, -1, -3, -3, -3, 2, 2, 2, -3, -3, -1, 2, -3, 1, -3, -1, 2, 1, 3, -2, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [3, 3, 3, 1, 1, 2, -1, -2, -1, -2, -1, -3, -3, -3, 2, 2, 2, -3, -3, -1, 2, -3, 1, -3, -1, 2, 1, 3, -2, -2, -1, -1, -3, -3, -3, -1, -3, 1]
          },
          {
            "op": "replace",
            "before": [3, 3, 3, 1, 1, 2, -1, -2, -1, -2, -1, -3, -3, -3, 2, 2, 2, -3, -3, -1, 2, -3, 1, -3, -1, 2, 1, 3, -2, -2, -1, -1, -3, -3, -3, -1, -3, 1],
            "at": 0,
            "lhs": [3, 3, 3, 1, 1],
            "rhs": [-2, -1, -3, -3, -3, 2, 2, 2, -3, -1, 2, 1, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, 1, -2, -1, -3, -3, -3, 2, 2, 2, -3, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, -3, -3, -1, 2, -3, 1, -3, -1, 2, 1, 3, -2, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -3, 1, -2, -1, -3, -3, -3, 2, 2, 2, -3, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, -3, -3, -1, 2, -3, 1, -3, -1, 2, 1, 3, -2, -2, -1, -1],
            "at": 5,
            "lhs": [1, -2, -1, -3, -3, -3, 2, 2, 2],
            "rhs": [-3, -3, -3, 2, 2, 1, 3, -1, -3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, -3, -3, -1, 2, -3, 1, -3, -1, 2, 1, 3, -2, -2, -1, -1, -3, -3, -3, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, -3, -3, -1, 2, -3, 1, -3, -1, 2, 1, 3, -2, -2, -1, -1, -3, -3, -3, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, -3, -3, -1, 2, -3, 1, -3, -1, 2, 1, 3, -2, -2, -1, -1, -3, -3, -3, -1]
          },
          {
            "op": "cyclic",
            "after": [-1, -1, -3, -3, -3, -1, -3, -3, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, -3, -3, -1, 2, -3, 1, -3, -1, 2, 1, 3, -2, -2]
          },
          {
            "op": "replace",
            "before": [-1, -1, -3, -3, -3, -1, -3, -3, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, -3, -3, -1, 2, -3, 1, -3, -1, 2, 1, 3, -2, -2],
            "at": 0,
            "lhs": [-1, -1, -3, -3],
            "rhs": [-2, 3, 3, 3, 2, 1, -2, -2, -1, 3, 1, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, -3, -3, -1, 2, -3, 1, -3, -1, 2, 1, 3, -2, -2, -2, 3, 3, 3, 2, 1, -2, -2, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, -3, -3, -1, 2, -3, 1, -3, -1, 2, 1, 3, -2, -2, -2, 3, 3, 3, 2, 1, -2, -2, -1],
            "at": 25,
            "lhs": [1, -3, -1, 2, 1, 3, -2, -2, -2, 3],
            "rhs": [-2, -2, -2, 3, 3, 3, 1, 2, -3, -3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, -3, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, -2, -2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, -3, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, -2, -2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, -3, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, -2, -2, -1]
          },
          {
            "op": "cyclic",
            "after": [2, 1, -2, -2, -1, -3, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, -3, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2]
          },
          {
            "op": "replace",
            "before": [2, 1, -2, -2, -1, -3, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, -3, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2],
            "at": 0,
            "lhs": [2, 1, -2, -2, -1],
            "rhs": [1, 3, 3, 3, 1, -2, -2, -2, 3, 3, 3, 1, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, -2, 1, 3, 3, -2, -2, -2, 3, 3, 3, 1, 2, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -3, -3, -3, 2, 2, 2, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, -2, 1, 3, 3, -2, -2, -2, 3, 3, 3, 1, 2, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -3, -3, -3, 2, 2, 2, -1],
            "at": 16,
            "lhs": [3, -2, -2, -2, 3, 3, 3, 1, 2],
            "rhs": [-1, 2, 1, -2, -1, -1, -3, -3, -3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, -2, 1, 3, -1, 2, 1, -2, -1, -1, -3, -3, -3, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -3, -3, -3, 2, 2, 2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, -2, 1, 3, -1, 2, 1, -2, -1, -1, -3, -3, -3, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -3, -3, -3, 2, 2, 2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, -2, 1, 3, -1, 2, 1, -2, -1, -1, -3, -3, -3, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -3, -3, -3, 2, 2, 2, -1]
          },
          {
            "op": "cyclic",
            "after": [-2, -1, -3, -3, -3, 2, 2, 2, 3, -2, 1, 3, -1, 2, 1, -2, -1, -1, -3, -3, -3, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -3, -3, -3, 2, 2, 2, -1, -3, -3, -3, -1]
          },
          {
            "op": "replace",
            "before": [-2, -1, -3, -3, -3, 2, 2, 2, 3, -2, 1, 3, -1, 2, 1, -2, -1, -1, -3, -3, -3, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -3, -3, -3, 2, 2, 2, -1, -3, -3, -3, -1],
            "at": 0,
            "lhs": [-2, -1, -3, -3, -3],
            "rhs": [-1, -3, -3, -3, 2, 2, 1, 3, -1, -3, -2, -2, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -1, -2, 1, 3, -1, 2, 1, -2, -1, -1, -3, -3, -3, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -3, -3, -3, 2, 2, 2, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -1, -2, 1, 3, -1, 2, 1, -2, -1, -1, -3, -3, -3, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -3, -3, -3, 2, 2, 2, -1],
            "at": 0,
            "lhs": [-3, -3, -3, -1, -1, -3, -3, -3, 2, 2, 1, 3],
            "rhs": [1, -3, -1, -2, 3, 3, 3, 1, 1, 2]
          },
          {
            "op": "replace",
            "before": [1, -3, -1, -2, 3, 3, 3, 1, 1, 2, -1, -2, 1, 3, -1, 2, 1, -2, -1, -1, -3, -3, -3, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -3, -3, -3, 2, 2, 2, -1],
            "at": 4,
            "lhs": [3, 3, 3, 1, 1, 2, -1, -2, 1],
            "rhs": [-2, -1, -3, -3, -3, 2, 2, 2, -3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-1, -3, -3, -3, 2, 2, 2, -3, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, -1, 2, 1, -2, -1, -1, -3, -3, -3, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3]
          },
          {
            "op": "replace",
            "before": [-1, -3, -3, -3, 2, 2, 2, -3, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, -1, 2, 1, -2, -1, -1, -3, -3, -3, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3],
            "at": 0,
            "lhs": [-1, -3, -3, -3, 2],
            "rhs": [2, 3, 3, 3, 1, 1, 2, -1, -2, 1, 3, -2, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1, 3, 3, 3, 1, 1, 2, -1, -2, 1, -2, -2, -2, 3, 3, 3, 1, 2, 2, 2, 1, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -2, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1, 3, 3, 3, 1, 1, 2, -1, -2, 1, -2, -2, -2, 3, 3, 3, 1, 2, 2, 2, 1, -2, -1, -1],
            "at": 15,
            "lhs": [3, 3, 3, 1, 1, 2, -1, -2, 1],
            "rhs": [-2, -1, -3, -3, -3, 2, 2, 2, -3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 2, 1, -2, -1, -1, -3, -3, -3, -2, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2]
          },
          {
            "op": "replace",
            "before": [-3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 2, 1, -2, -1, -1, -3, -3, -3, -2, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2],
            "at": 0,
            "lhs": [-3, -2, -2, -2, 3],
            "rhs": [1, -3, -1, -2, -2, 3, 3, 3, 1, -2, -1, -3, -3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, 1, -3, -1, -2, -2, 3, 3, 3, 1, 2, 2, 1, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -2, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, 1, -3, -1, -2, -2, 3, 3, 3, 1, 2, 2, 1, -2, -1, -1],
            "at": 15,
            "lhs": [-2, -1, -3, -3, -3, 2, 2, 2, 1, -3],
            "rhs": [-3, -3, -3, 2, 2, 2, -3, -1, -2, 1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [2, 1, -2, -1, -1, -3, -3, -3, -2, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, -2, -2, 3, 3, 3, 1, 2]
          },
          {
            "op": "replace",
            "before": [2, 1, -2, -1, -1, -3, -3, -3, -2, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, -2, -2, 3, 3, 3, 1, 2],
            "at": 0,
            "lhs": [2, 1, -2, -1, -1],
            "rhs": [1, 3, -2, -2, -2, 3, 3, 3, 1, 2, 3, 3, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, -3, -1, -2, -2, -2, 3, 3, 3, 1, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, -3, -1, -2, -2, -2, 3, 3, 3, 1, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, -3, -1, -2, -2, -2, 3, 3, 3, 1, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 2, 2, -3, -1, -2, -2, -2, 3, 3, 3, 1, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1],
            "at": 0,
            "lhs": [-3, -3, -3, 2, 2, 2],
            "rhs": [-2, -1, -3, -3, -3, 2, 2, 2, 1, -3, -1, 2, 1, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 1, 3, -1, -2, -2, -2, 3, 3, 3, 1, 2, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 2, 1, 3, -1, -2, -2, -2, 3, 3, 3, 1, 2, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, -1],
            "at": 0,
            "lhs": [-3, -3, -3, 2, 2, 1, 3, -1, -2, -2, -2, 3, 3],
            "rhs": [1, 1, 3, -1, 2, 1, -2, -2, -1, -1, -3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, -3, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, -3, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 2, 2, -3, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1],
            "at": 0,
            "lhs": [-3, -3, -3, 2, 2, 2, -3, -1, -2, 1, 3],
            "rhs": [-2, -1, -3, -3, -3, 2, 2, 2, 1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -2, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -2, -1],
            "at": 0,
            "lhs": [-3, -3, -3, 2, 2],
            "rhs": [1, 2, -1, -3, -3, -3, 2, 2, 1, 3, -1, -3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 1, 3, -1, -3, 2, 1, -2, -2, -1, 2, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 1, 3, -1, -3, 2, 1, -2, -2, -1, 2, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [3, 1, -3, -1, -2, -2, 3, 3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -1, -3, 2, 1, -2, -2, -1, 2, 1, 1, 3]
          },
          {
            "op": "replace",
            "before": [3, 1, -3, -1, -2, -2, 3, 3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -1, -3, 2, 1, -2, -2, -1, 2, 1, 1, 3],
            "at": 0,
            "lhs": [3, 1, -3, -1, -2],
            "rhs": [-2, -2, -2, 3, 3, 3, 1, 2, -1, -3, -3, -3, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 1, 3, -1, -3, 2, 1, -2, -2, -1, 2, 1, 1, 3, -2, -2, -2, 3, 3, 3, 1, 2, -1, -3, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 2, 1, 3, -1, -3, 2, 1, -2, -2, -1, 2, 1, 1, 3, -2, -2, -2, 3, 3, 3, 1, 2, -1, -3, -1, -1],
            "at": 17,
            "lhs": [3, -2, -2, -2, 3, 3, 3, 1, 2],
            "rhs": [-1, 2, 1, -2, -1, -1, -3, -3, -3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -1, -3, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -1, -3, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -1, -3, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -1, -1],
            "at": 6,
            "lhs": [-1, -3, -3, -3, 2, 2, 1, 3, -1],
            "rhs": [-2, -1, -3, -3, -3, 2, 2, 2, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -1, -1],
            "at": 0,
            "lhs": [-3, -3, -3, -1],
            "rhs": [1, 1, -2, 3, 3, 3, 2, 1, -2, -2, -1, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, -1, -2, -1, -2, 1, 2, 2, -1, -2, -2, -2, -2, 3, 3, 3, 1, 2, 1, 1, 2, 2, -1, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, -1, -2, -1, -2, 1, 2, 2, -1, -2, -2, -2, -2, 3, 3, 3, 1, 2, 1, 1, 2, 2, -1, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, -1, -2, -1, -2, 1, 2, 2, -1, -2, -2, -2, -2, 3, 3, 3, 1, 2, 1, 1, 2, 2, -1, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 2, -1, -2, -1, -2, 1, 2, 2, -1, -2, -2, -2, -2, 3, 3, 3, 1, 2, 1, 1, 2, 2, -1, -2],
            "at": 0,
            "lhs": [-3, -3, -3, 2, 2],
            "rhs": [1, 2, 3, 3, 3, 1, 1, 2, -1, -2, 1, 3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -1, 2, 1, -2, -2, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -1, 2, 1, -2, -2, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-2, -1, -3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1, -3, -3, -3, -2, -1, 2, 1, -2, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-2, -1, -3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1, -3, -3, -3, -2, -1, 2, 1, -2, -2, -1, -1],
            "at": 0,
            "lhs": [-2, -1, -3, -3, -3, 2],
            "rhs": [-3, -3, -3, 2, 2, 2, -3, -1, -2, 1, 3, -1, -2, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -1, 2, 1, -2, -2, -1, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -2, -1, 2, 1, -2, -2, -1, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1],
            "at": 4,
            "lhs": [-1, 2, 1, -2, -2, -1, -1, -3, -3, -3, 2, 2],
            "rhs": [-3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -1, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -2, -3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -1, -2, 2, -3, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1],
            "at": 6,
            "lhs": [-1, -3, -3, -3, 2, 2, 1, 3, -1],
            "rhs": [-2, -1, -3, -3, -3, 2, 2, 2, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1, -3, -3, -3, -2, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, -1, -2]
          },
          {
            "op": "replace",
            "before": [1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1, -3, -3, -3, -2, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, -1, -2],
            "at": 0,
            "lhs": [1, 3, -1, 2, 1, -2, -2, -1],
            "rhs": [-1, -3, -3, -3, 2, 2, 1, 3, -1, -2, -2, -2, 3, 3, 3, 1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, -1, -2, -1, -3, -3, -3, 2, 2, 1, 3, -1, -2, -2, -2, 3, 3, 3, 1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -2, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, -1, -2, -1, -3, -3, -3, 2, 2, 1, 3, -1, -2, -2, -2, 3, 3, 3, 1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1],
            "at": 4,
            "lhs": [-3, -1, -2, -1, -3, -3, -3, 2, 2, 2, -1, -2, -1, -3, -3, -3, 2, 2],
            "rhs": [-1, -3, -3, -3, 2, 2, -1, 3, 3, 3, 1, 1, 2, -1, -2, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -2, -1, -3, -3, -3, 2, 2, -1, 3, 3, 3, 1, 1, 2, -1, -2, -2, 1, 3, -1, -2, -2, -2, 3, 3, 3, 1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1],
            "at": 0,
            "lhs": [-3, -3, -3, -2, -1, -3, -3, -3, 2, 2],
            "rhs": [1, 1, 2, -1, -2, 1, 3, -2]
          },
          {
            "op": "replace",
            "before": [1, 1, 2, -1, -2, 1, 3, -2, -1, 3, 3, 3, 1, 1, 2, -1, -2, -2, 1, 3, -1, -2, -2, -2, 3, 3, 3, 1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1],
            "at": 17,
            "lhs": [-2, 1, 3, -1, -2, -2, -2, 3, 3, 3, 1],
            "rhs": [1, 3, -2, -2, -2, 3, 3, 3, -2]
          },
          {
            "op": "replace",
            "before": [1, 1, 2, -1, -2, 1, 3, -2, -1, 3, 3, 3, 1, 1, 2, -1, -2, 1, 3, -2, -2, -2, 3, 3, 3, -2, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1],
            "at": 9,
            "lhs": [3, 3, 3, 1, 1, 2, -1, -2, 1],
            "rhs": [-2, -1, -3, -3, -3, 2, 2, 2, -3]
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          }
        ]
      },
      {
        "relator_index": 11,
        "steps": [
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -1, -3, -3, -3, 2, 2, 2, -1, -3, -3, -3, -1, -1, -2, -1, -3, -3, -3, 2, 2, 1, 3, 3, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, 3, 1, -3, -1, -2, 1, 3, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -3, -1, -3, -3, -3, 2, 2, 2, -1, -3, -3, -3, -1, -1, -2, -1, -3, -3, -3, 2, 2, 1, 3, 3, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, 3, 1, -3, -1, -2, 1, 3, -1],
            "at": 3,
            "lhs": [-1, -3, -1, -3, -3, -3, 2, 2, 2, -1],
            "rhs": [2, 2, -1, -2, 1, 3, 3, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, -1, -2, -1, -2, -1, -3, -3, -3, 2, 2, 1, 3, 3, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, 3, 1, -3, -1, -2, 1, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, -1, -2, -1, -2, -1, -3, -3, -3, 2, 2, 1, 3, 3, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, 3, 1, -3, -1, -2, 1, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, -1, -2, -1, -2, -1, -3, -3, -3, 2, 2, 1, 3, 3, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, 3, 1, -3, -1, -2, 1, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [-2, -1, -3, -3, -3, 2, 2, 1, 3, 3, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, 3, 1, -3, -1, -2, 1, 3, -1, -3, -3, -3, 2, 2, -1, -2, -1]
          },
          {
            "op": "replace",
            "before": [-2, -1, -3, -3, -3, 2, 2, 1, 3, 3, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, 3, 1, -3, -1, -2, 1, 3, -1, -3, -3, -3, 2, 2, -1, -2, -1],
            "at": 0,
            "lhs": [-2, -1, -3, -3, -3, 2],
            "rhs": [-3, -3, -3, 2, 2, 2, -3, -1, -2, 1, 3, -1, -2, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, -1, -2, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, 1, 3, -1, -2, 1, 3, 3, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, 3, 1, -3, -1, -2, 1, 3, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 2, -1, -2, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, 1, 3, -1, -2, 1, 3, 3, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, 3, 1, -3, -1, -2, 1, 3, -1],
            "at": 6,
            "lhs": [-2, -1, -3, -3, -3, 2, 2, 2, -3, -1],
            "rhs": [3, 3, 3, 1, 1, 2, -1, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, -2, -2, 3, 3, 3, 1, -3, -1, 2, 1, 3, -1, -3, -3, -1, -2, 1, 3, -1, -3, -3, -1, 2, 1, -3, -1, 2, -3, -3, -1, 2, 1, -3, -1, 2, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, -2, -2, 3, 3, 3, 1, -3, -1, 2, 1, 3, -1, -3, -3, -1, -2, 1, 3, -1, -3, -3, -1, 2, 1, -3, -1, 2, -3, -3, -1, 2, 1, -3, -1, 2, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, -2, -2, 3, 3, 3, 1, -3, -1, 2, 1, 3, -1, -3, -3, -1, -2, 1, 3, -1, -3, -3, -1, 2, 1, -3, -1, 2, -3, -3, -1, 2, 1, -3, -1, 2, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [2, 2, 1, -2, -1, -1, -3, -3, -3, 1, -2, -2, 3, 3, 3, 1, -3, -1, 2, 1, 3, -1, -3, -3, -1, -2, 1, 3, -1, -3, -3, -1, 2, 1, -3, -1, 2, -3, -3, -1, 2, 1, -3, -1]
          },
          {
            "op": "replace",
            "before": [2, 2, 1, -2, -1, -1, -3, -3, -3, 1, -2, -2, 3, 3, 3, 1, -3, -1, 2, 1, 3, -1, -3, -3, -1, -2, 1, 3, -1, -3, -3, -1, 2, 1, -3, -1, 2, -3, -3, -1, 2, 1, -3, -1],
            "at": 0,
            "lhs": [2, 2, 1, -2, -1, -1, -3, -3, -3, 1, -2, -2, 3],
            "rhs": [-2, -2, 3, 3, 3, 1, 2, 1, -2, -2, -2, 3, 3, 3, 1, 2, 1, 3, -1, -3, -3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 1, 3, -1, -2, 1, 3, 3, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, 3, 1, -3, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, -1, -2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 1, 3, -1, -2, 1, 3, 3, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, 3, 1, -3, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, -1, -2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 1, 3, -1, -2, 1, 3, 3, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, 3, 1, -3, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, -1, -2, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 2, 1, 3, -1, -2, 1, 3, 3, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, 3, 1, -3, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, -1, -2, -1],
            "at": 0,
            "lhs": [-3, -3, -3, 2, 2, 1, 3],
            "rhs": [1, 1, 3, 3, 3, 1, -3, -1, -2, 3, 3, 3, 1, 1, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, 2, 1, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, -3, -1, -2, 1, 3, -1, -3, -3, -1, 2, 1, -3, -1, 2, -3, -3, -1, 2, 1, -2, -1, -1, -3, -3, -3, 2, 1, 3, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, 2, 1, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, -3, -1, -2, 1, 3, -1, -3, -3, -1, 2, 1, -3, -1, 2, -3, -3, -1, 2, 1, -2, -1, -1, -3, -3, -3, 2, 1, 3, -1],
            "at": 34,
            "lhs": [-3, -1, 2, 1, -2, -1, -1, -3, -3, -3],
            "rhs": [-2, -2, -2, 3, 3, 3, 1, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, 2, 1, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, -3, -1, -2, 1, 3, -1, -3, -3, -1, 2, 1, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, 2, 1, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, -3, -1, -2, 1, 3, -1, -3, -3, -1, 2, 1, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, 2, 1, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, -3, -1, -2, 1, 3, -1, -3, -3, -1, 2, 1, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, 2, 1, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, -3, -1, -2, 1, 3, -1, -3, -3, -1, 2, 1, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, 2, 1, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, -3, -1, -2, 1, 3, -1, -3, -3, -1, 2, 1, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1],
            "at": 0,
            "lhs": [-3, -3, -3, -1, 2],
            "rhs": [1, -2, -2, -2, 3, 3, 3, 1, 3, 1, 2, 2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, -1, -3, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, 3, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, 3, 1, -3, -1, -2, -2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, -1, -3, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, 3, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, 3, 1, -3, -1, -2, -2, -1]
          },
          {
            "op": "cyclic",
            "after": [-1, -3, -3, -3, 2, 2, 2, -3, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, 3, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, 3, 1, -3, -1, -2, -2, -1, -3, -3, -3, 2, -1, -3]
          },
          {
            "op": "replace",
            "before": [-1, -3, -3, -3, 2, 2, 2, -3, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, 3, -2, 1, 3, -1, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, 3, 1, -3, -1, -2, -2, -1, -3, -3, -3, 2, -1, -3],
            "at": 0,
            "lhs": [-1, -3, -3, -3, 2],
            "rhs": [2, 3, 3, 3, 1, 1, 2, -1, -2, 1, 3, -2, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, 3, 1, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, -3, -1, -2, 1, 3, -1, -3, -3, -1, 2, 1, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, 3, 1, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, -3, -1, -2, 1, 3, -1, -3, -3, -1, 2, 1, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -1, -2, 1, 3, -1, -3, -3, -1, 2, 1, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 2, 1, -2, -1, -1, -3, -3, -3, -2, 3, 1, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3]
          },
          {
            "op": "replace",
            "before": [-3, -1, -2, 1, 3, -1, -3, -3, -1, 2, 1, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 2, 1, -2, -1, -1, -3, -3, -3, -2, 3, 1, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3],
            "at": 0,
            "lhs": [-3, -1, -2, 1, 3, -1],
            "rhs": [-2, -2, -2, 3, 3, 3, -2, -1, -3, -3, -3, 2, 2, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, 3, 1, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, -2, -2, -2, 3, 3, 3, -2, -1, -3, -3, -3, 2, 2, 2, -3, -3, -1, 2, 1, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 2, 1, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -2, 3, 1, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, -2, -2, -2, 3, 3, 3, -2, -1, -3, -3, -3, 2, 2, 2, -3, -3, -1, 2, 1, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 2, 1, -2, -1, -1],
            "at": 12,
            "lhs": [2, 1, 3, -1, -3, -2, -2, -2, 3],
            "rhs": [-2, 3, 3, 3, 1, -2, -1, -3, -3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, 3, 1, -2, 3, 3, 3, 1, 3, 3, 3, 1, -2, -1, -2, -1, -3, -3, -3, 2, 2, 2, -3, -3, -1, 2, 1, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, 3, 1, -2, 3, 3, 3, 1, 3, 3, 3, 1, -2, -1, -2, -1, -3, -3, -3, 2, 2, 2, -3, -3, -1, 2, 1, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, 3, 1, -2, 3, 3, 3, 1, 3, 3, 3, 1, -2, -1, -2, -1, -3, -3, -3, 2, 2, 2, -3, -3, -1, 2, 1, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -1, 2, 1, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 2, 1, -2, -1, -1, -3, -3, -3, -2, 3, 1, -2, 3, 3, 3, 1, 3, 3, 3, 1, -2, -1, -2, -1, -3, -3, -3, 2, 2, 2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -1, 2, 1, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 2, 1, -2, -1, -1, -3, -3, -3, -2, 3, 1, -2, 3, 3, 3, 1, 3, 3, 3, 1, -2, -1, -2, -1, -3, -3, -3, 2, 2, 2],
            "at": 0,
            "lhs": [-3, -3, -1, 2, 1],
            "rhs": [3, 1, -2, -2, -2, 3, 3, 3, 1, 3, 1, 2, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, 3, 1, -2, 3, 3, 3, 1, 3, 3, 3, 1, -2, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, 1, -2, -2, -2, 3, 3, 3, 1, 3, 1, 2, 2, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 2, 1, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -2, 3, 1, -2, 3, 3, 3, 1, 3, 3, 3, 1, -2, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, 1, -2, -2, -2, 3, 3, 3, 1, 3, 1, 2, 2, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 2, 1, -2, -1, -1],
            "at": 17,
            "lhs": [-2, -1, -3, -3, -3, 2, 2, 2, 3, 1],
            "rhs": [-1, -3, -3, -3, 2, 2, 1, 3]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -2, 3, 1, -2, 3, 3, 3, 1, 3, 3, 3, 1, -2, -1, -1, -3, -3, -3, 2, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, 3, 1, 2, 2, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 2, 1, -2, -1, -1],
            "at": 14,
            "lhs": [1, -2, -1, -1, -3, -3, -3, 2, 2, 1, 3, -2, -2],
            "rhs": [-1, -3, -3, -3, -1, -3, -3, -3, -1, -3, -3, -3, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, 3, 1, -2, 3, 3, 3, 1, 3, 3, 3, -1, -3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, 3, 1, -2, 3, 3, 3, 1, 3, 3, 3, -1, -3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, 3, 1, -2, 3, 3, 3, 1, 3, 3, 3, -1, -3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [2, 1, -2, -1, -1, -3, -3, -3, -2, 3, 1, -2, 3, 3, 3, 1, 3, 3, 3, -1, -3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2]
          },
          {
            "op": "replace",
            "before": [2, 1, -2, -1, -1, -3, -3, -3, -2, 3, 1, -2, 3, 3, 3, 1, 3, 3, 3, -1, -3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2],
            "at": 0,
            "lhs": [2, 1, -2, -1, -1],
            "rhs": [1, 3, -2, -2, -2, 3, 3, 3, 1, 2, 3, 3, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, -3, 2, -1, -3, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, 3, -2, 1, 3, -2, -2, -1, 3, 3, 1, 3, 3, 3, 1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, -3, 2, -1, -3, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, 3, -2, 1, 3, -2, -2, -1, 3, 3, 1, 3, 3, 3, 1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -1, -3, -3, -3, 2, -1, -3, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, 3, -2, 1, 3, -2, -2, -1, 3, 3, 1, 3, 3, 3, 1, -3]
          },
          {
            "op": "replace",
            "before": [-3, -3, -1, -3, -3, -3, 2, -1, -3, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, 3, -2, 1, 3, -2, -2, -1, 3, 3, 1, 3, 3, 3, 1, -3],
            "at": 0,
            "lhs": [-3, -3, -1, -3, -3, -3, 2],
            "rhs": [1, 2, 2, -1, -2, 1, -3, -1, -2, 3, 3, 3, 1, 1, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, 3, 1, 2, -1, -1, -3, -3, -3, 2, 1, 3, -1, 2, 1, -2, -2, -1, 3, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, 3, 1, 2, -1, -1, -3, -3, -3, 2, 1, 3, -1, 2, 1, -2, -2, -1, 3, -1],
            "at": 24,
            "lhs": [-2, -2, -2, 3, 3, 3, 1, 3, 1, 2],
            "rhs": [-1, -3, -3, -3, -1, 2, 1, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, -3, -3, -1, 2, 1, -2, -1, -1, -3, -3, -3, 2, 1, 3, -1, 2, 1, -2, -2, -1, 3, -1],
            "at": 27,
            "lhs": [-3, -1, 2, 1, -2, -1, -1, -3, -3, -3],
            "rhs": [-2, -2, -2, 3, 3, 3, 1, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, 2, 1, -2, -2, -1, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, 2, 1, -2, -2, -1, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, 2, 1, -2, -2, -1, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [1, 3, -1, 2, 1, -2, -2, -1, 3, -1, -3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2]
          },
          {
            "op": "replace",
            "before": [1, 3, -1, 2, 1, -2, -2, -1, 3, -1, -3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2],
            "at": 0,
            "lhs": [1, 3, -1, 2, 1, -2, -2, -1],
            "rhs": [-1, -3, -3, -3, 2, 2, 1, 3, -1, -2, -2, -2, 3, 3, 3, 1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, -1, -3, -3, -3, 2, 2, 1, 3, -1, -2, -2, -2, 3, 3, 3, 1, 3, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, -1, -3, -3, -3, 2, 2, 1, 3, -1, -2, -2, -2, 3, 3, 3, 1, 3, -1],
            "at": 35,
            "lhs": [2, -1, -3, -3, -3, 2, 2, 1, 3],
            "rhs": [-1, -3, -3, -3, 2, 2, 2, 3, 1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, -3, -2, -2, -2, 3, 3, 3, 1, 2, -1, -3, -3, -3, 2, 2, 2, 3, 1, -1, -2, -2, -2, 3, 3, 3, 1, 3, -1],
            "at": 26,
            "lhs": [-3, -2, -2, -2, 3, 3, 3, 1, 2, -1],
            "rhs": [1, -3, -1, -2, -2, 3, 3, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, 1, -3, -1, 2, 3, -2, -2, -2, 3, 3, 3, 1, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, 1, -3, -1, 2, 3, -2, -2, -2, 3, 3, 3, 1, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, 1, -3, -1, 2, 3, -2, -2, -2, 3, 3, 3, 1, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [2, 2, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, 1, -3, -1, 2, 3, -2, -2, -2, 3, 3, 3, 1, 3, -1, -3, -3, -3, -1, -3, -3, 1]
          },
          {
            "op": "replace",
            "before": [2, 2, -3, -1, 2, -3, -2, -2, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, 1, -3, -1, 2, 3, -2, -2, -2, 3, 3, 3, 1, 3, -1, -3, -3, -3, -1, -3, -3, 1],
            "at": 0,
            "lhs": [2, 2, -3, -1, 2],
            "rhs": [-2, 3, 3, 3, 1, 2, 3, 3, 3, 1, 1, 2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -1, -3, -3, -3, 2, -1, 3, 3, 1, 3, 3, 3, 1, -3, -1, -3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, 3, 1, -3, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, 3, 1, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -2, -1, -3, -3, -3, 2, -1, 3, 3, 1, 3, 3, 3, 1, -3, -1, -3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, 3, 1, -3, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, 3, 1, -2, -1, -1],
            "at": 35,
            "lhs": [-2, -1, -3, -3, -3, 2, 2, 2, 3, 1],
            "rhs": [-1, -3, -3, -3, 2, 2, 1, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -1, -3, -3, -3, 2, -1, 3, 3, 1, 3, 3, 3, 1, -3, -1, -3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, 3, 1, -3, -1, -2, -1, -3, -3, -3, 2, 2, 1, 3, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -1, -3, -3, -3, 2, -1, 3, 3, 1, 3, 3, 3, 1, -3, -1, -3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, 3, 1, -3, -1, -2, -1, -3, -3, -3, 2, 2, 1, 3, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -1, -3, -3, -3, 2, -1, 3, 3, 1, 3, 3, 3, 1, -3, -1, -3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, 3, 1, -3, -1, -2, -1, -3, -3, -3, 2, 2, 1, 3, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -1, -3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, 3, 1, -3, -1, -2, -1, -3, -3, -3, 2, 2, 1, 3, -2, -1, -1, -3, -3, -3, -2, -1, -3, -3, -3, 2, -1, 3, 3, 1, 3, 3, 3, 1]
          },
          {
            "op": "replace",
            "before": [-3, -1, -3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, 3, 1, -3, -1, -2, -1, -3, -3, -3, 2, 2, 1, 3, -2, -1, -1, -3, -3, -3, -2, -1, -3, -3, -3, 2, -1, 3, 3, 1, 3, 3, 3, 1],
            "at": 0,
            "lhs": [-3, -1, -3, -3, -3, 2, 2],
            "rhs": [3, 1, 2, 2, -1, -2, 1, -3, -1, -2, 3, 3, 3, 1, 1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -1, -3, -3, -3, 2, -1, 3, 3, 1, 3, 3, 3, 1, 3, 1, 2, 2, -1, -2, 1, -3, -1, -2, 3, 3, 3, 1, 1, 2, -3, -2, 1, 3, -1, 3, 1, -3, -1, -2, -1, -3, -3, -3, 2, 2, 1, 3, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -2, -1, -3, -3, -3, 2, -1, 3, 3, 1, 3, 3, 3, 1, 3, 1, 2, 2, -1, -2, 1, -3, -1, -2, 3, 3, 3, 1, 1, 2, -3, -2, 1, 3, -1, 3, 1, -3, -1, -2, -1, -3, -3, -3, 2, 2, 1, 3, -2, -1, -1],
            "at": 13,
            "lhs": [3, 3, 3, 1, 3, 1, 2, 2, -1],
            "rhs": [2, 2, 2, -1, -3, -3, -3, -1, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -3, -1, -2, 3, 3, 3, 1, 1, 2, -3, -2, 1, 3, -1, 3, 1, -3, -1, -2, -1, -3, -3, -3, 2, 2, 1, 3, -2, -1, -1, -3, -3, -3, -2, -1, -3, -3, -3, 2, -1, 3, 3, 1, 2, 2, 2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -3, -1, -2, 3, 3, 3, 1, 1, 2, -3, -2, 1, 3, -1, 3, 1, -3, -1, -2, -1, -3, -3, -3, 2, 2, 1, 3, -2, -1, -1, -3, -3, -3, -2, -1, -3, -3, -3, 2, -1, 3, 3, 1, 2, 2, 2, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -3, -1, -2, 3, 3, 3, 1, 1, 2, -3, -2, 1, 3, -1, 3, 1, -3, -1, -2, -1, -3, -3, -3, 2, 2, 1, 3, -2, -1, -1, -3, -3, -3, -2, -1, -3, -3, -3, 2, -1, 3, 3, 1, 2, 2, 2, -1],
            "at": 22,
            "lhs": [-1, -3, -3, -3, 2, 2, 1, 3, -2, -1, -1, -3],
            "rhs": [1, 3, 3, 3, 1, -3, -1, -2, 3, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -3, -1, -2, 3, 3, 3, 1, 1, 2, -3, -2, 1, 3, -1, 3, 1, -3, -1, -2, 1, 3, 3, 3, 1, -3, -1, -2, -2, -1, -3, -3, -3, 2, -1, 3, 3, 1, 2, 2, 2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -3, -1, -2, 3, 3, 3, 1, 1, 2, -3, -2, 1, 3, -1, 3, 1, -3, -1, -2, 1, 3, 3, 3, 1, -3, -1, -2, -2, -1, -3, -3, -3, 2, -1, 3, 3, 1, 2, 2, 2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -3, -1, -2, 3, 3, 3, 1, 1, 2, -3, -2, 1, 3, -1, 3, 1, -3, -1, -2, 1, 3, 3, 3, 1, -3, -1, -2, -2, -1, -3, -3, -3, 2, -1, 3, 3, 1, 2, 2, 2, -1]
          },
          {
            "op": "cyclic",
            "after": [3, 1, -3, -1, -2, 1, 3, 3, 3, 1, -3, -1, -2, -2, -1, -3, -3, -3, 2, -1, 3, 3, 1, 2, 2, 2, -1, -3, -3, -3, -3, -1, -2, 3, 3, 3, 1, 1, 2, -3, -2, 1, 3, -1]
          },
          {
            "op": "replace",
            "before": [3, 1, -3, -1, -2, 1, 3, 3, 3, 1, -3, -1, -2, -2, -1, -3, -3, -3, 2, -1, 3, 3, 1, 2, 2, 2, -1, -3, -3, -3, -3, -1, -2, 3, 3, 3, 1, 1, 2, -3, -2, 1, 3, -1],
            "at": 0,
            "lhs": [3, 1, -3, -1, -2],
            "rhs": [-2, -2, -2, 3, 3, 3, 1, 2, -1, -3, -3, -3, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -3, -1, -2, 3, 3, 3, 1, 1, 2, -3, -2, 1, 3, -1, -2, -2, -2, 3, 3, 3, 1, 2, -1, -3, -3, -3, 2, 1, 3, 3, 3, 1, -3, -1, -2, -2, -1, -3, -3, -3, 2, -1, 3, 3, 1, 2, 2, 2, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -3, -1, -2, 3, 3, 3, 1, 1, 2, -3, -2, 1, 3, -1, -2, -2, -2, 3, 3, 3, 1, 2, -1, -3, -3, -3, 2, 1, 3, 3, 3, 1, -3, -1, -2, -2, -1, -3, -3, -3, 2, -1, 3, 3, 1, 2, 2, 2, -1],
            "at": 13,
            "lhs": [-2, 1, 3, -1, -2, -2, -2, 3, 3, 3, 1],
            "rhs": [1, 3, -2, -2, -2, 3, 3, 3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -3, -1, -2, 3, 3, 3, 1, 1, 2, -3, 1, 3, -2, -2, -2, 3, 3, 3, -1, -3, -3, -3, 2, 1, 3, 3, 3, 1, -3, -1, -2, -2, -1, -3, -3, -3, 2, -1, 3, 3, 1, 2, 2, 2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -3, -1, -2, 3, 3, 3, 1, 1, 2, -3, 1, 3, -2, -2, -2, 3, 3, 3, -1, -3, -3, -3, 2, 1, 3, 3, 3, 1, -3, -1, -2, -2, -1, -3, -3, -3, 2, -1, 3, 3, 1, 2, 2, 2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -3, -1, -2, 3, 3, 3, 1, 1, 2, -3, 1, 3, -2, -2, -2, 3, 3, 3, -1, -3, -3, -3, 2, 1, 3, 3, 3, 1, -3, -1, -2, -2, -1, -3, -3, -3, 2, -1, 3, 3, 1, 2, 2, 2, -1]
          },
          {
            "op": "cyclic",
            "after": [2, 2, 2, -1, -3, -3, -3, -3, -1, -2, 3, 3, 3, 1, 1, 2, -3, 1, 3, -2, -2, -2, 3, 3, 3, -1, -3, -3, -3, 2, 1, 3, 3, 3, 1, -3, -1, -2, -2, -1, -3, -3, -3, 2, -1, 3, 3, 1]
          },
          {
            "op": "replace",
            "before": [2, 2, 2, -1, -3, -3, -3, -3, -1, -2, 3, 3, 3, 1, 1, 2, -3, 1, 3, -2, -2, -2, 3, 3, 3, -1, -3, -3, -3, 2, 1, 3, 3, 3, 1, -3, -1, -2, -2, -1, -3, -3, -3, 2, -1, 3, 3, 1],
            "at": 0,
            "lhs": [2, 2, 2, -1, -3],
            "rhs": [3, 3, 3, 1, 3, 1, 2, 2, -1, -2, 1, 3, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, 1, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, -3, -3, -1, -2, 3, 3, 3, 1, -3, -3, -3, 2, 2, 2, -3, -1, 3, -2, -1, -1, -3, -3, -3, 2, 1, 3, -1, 2, 1, -2, -2, -1, -3, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -3, -3, 1, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, -3, -3, -1, -2, 3, 3, 3, 1, -3, -3, -3, 2, 2, 2, -3, -1, 3, -2, -1, -1, -3, -3, -3, 2, 1, 3, -1, 2, 1, -2, -2, -1, -3, -1],
            "at": 34,
            "lhs": [3, -2, -1, -1, -3, -3, -3, 2, 1, 3, -1],
            "rhs": [-1, -2, -2, 3, 3, 3, 1, 1, 3, 3, 3]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -3, -3, 1, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, -3, -3, -1, -2, 3, 3, 3, 1, -3, -3, -3, 2, 2, 2, -3, -1, -1, -2, -2, 3, 3, 3, 1, 1, 3, 3, 3, 2, 1, -2, -2, -1, -3, -1],
            "at": 42,
            "lhs": [3, 3, 3, 2, 1, -2, -2, -1],
            "rhs": [2, -1, -1, -3, -3, -3, -1, -3]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -3, -3, 1, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, -3, -3, -1, -2, 3, 3, 3, 1, -3, -3, -3, 2, 2, 2, -3, -1, -1, -2, -2, 3, 3, 3, 1, 1, 2, -1, -1, -3, -3, -3, -1, -3, -3, -1],
            "at": 34,
            "lhs": [-1, -2, -2, 3, 3, 3, 1, 1, 2, -1, -1, -3, -3, -3],
            "rhs": [3, -2, -2, -2, 3, 3, 3, 1, 3, 3, 3, 1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, 1, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, -3, -3, -1, -2, 3, 3, 3, 1, -3, -3, -3, 2, 2, 2, -3, -1, 3, -2, -2, -2, 3, 3, 3, 1, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, 1, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, -3, -3, -1, -2, 3, 3, 3, 1, -3, -3, -3, 2, 2, 2, -3, -1, 3, -2, -2, -2, 3, 3, 3, 1, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, 1, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, -3, -3, -1, -2, 3, 3, 3, 1, -3, -3, -3, 2, 2, 2, -3, -1, 3, -2, -2, -2, 3, 3, 3, 1, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, -3, -1, 3, -2, -2, -2, 3, 3, 3, 1, 3, -1, -3, -3, -3, -1, -3, -3, 1, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, -3, -3, -1, -2, 3, 3, 3, 1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 2, 2, -3, -1, 3, -2, -2, -2, 3, 3, 3, 1, 3, -1, -3, -3, -3, -1, -3, -3, 1, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, -3, -3, -1, -2, 3, 3, 3, 1],
            "at": 0,
            "lhs": [-3, -3, -3, 2, 2],
            "rhs": [1, 2, 3, 3, 3, 1, 1, 2, -1, -2, 1, 3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -1, -1, -3, -3, -3, 2, 1, 3, 3, 3, 1, -3, -1, -2, -2, -1, -3, -3, -3, 2, -1, 3, 3, 1, 3, 3, 3, 1, -3, -1, -3, -3, -3, 2, 2, 2, -3, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -1, -1, -3, -3, -3, 2, 1, 3, 3, 3, 1, -3, -1, -2, -2, -1, -3, -3, -3, 2, -1, 3, 3, 1, 3, 3, 3, 1, -3, -1, -3, -3, -3, 2, 2, 2, -3, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [3, 1, -3, -1, -2, -2, -1, -3, -3, -3, 2, -1, 3, 3, 1, 3, 3, 3, 1, -3, -1, -3, -3, -3, 2, 2, 2, -3, 2, 1, -2, -1, -1, -3, -3, -3, -2, -1, -1, -3, -3, -3, 2, 1, 3, 3]
          },
          {
            "op": "replace",
            "before": [3, 1, -3, -1, -2, -2, -1, -3, -3, -3, 2, -1, 3, 3, 1, 3, 3, 3, 1, -3, -1, -3, -3, -3, 2, 2, 2, -3, 2, 1, -2, -1, -1, -3, -3, -3, -2, -1, -1, -3, -3, -3, 2, 1, 3, 3],
            "at": 0,
            "lhs": [3, 1, -3, -1, -2],
            "rhs": [-2, -2, -2, 3, 3, 3, 1, 2, -1, -3, -3, -3, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -1, -1, -3, -3, -3, 2, 1, 3, 3, -2, -2, -2, 3, 3, 3, 1, 2, -1, -3, -3, -3, -1, -3, -3, -3, 2, -1, 3, 3, 1, 3, 3, 3, 1, -3, -1, -3, -3, -3, 2, 2, 2, -3, 2, 1, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -2, -1, -1, -3, -3, -3, 2, 1, 3, 3, -2, -2, -2, 3, 3, 3, 1, 2, -1, -3, -3, -3, -1, -3, -3, -3, 2, -1, 3, 3, 1, 3, 3, 3, 1, -3, -1, -3, -3, -3, 2, 2, 2, -3, 2, 1, -2, -1, -1],
            "at": 12,
            "lhs": [3, -2, -2, -2, 3, 3, 3, 1, 2],
            "rhs": [-1, 2, 1, -2, -1, -1, -3, -3, -3]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -2, -1, -1, -3, -3, -3, 2, 1, 3, -1, 2, 1, -2, -1, -1, -3, -3, -3, -1, -3, -3, -3, -1, -3, -3, -3, 2, -1, 3, 3, 1, 3, 3, 3, 1, -3, -1, -3, -3, -3, 2, 2, 2, -3, 2, 1, -2, -1, -1],
            "at": 4,
            "lhs": [-1, -1, -3, -3, -3, 2, 1, 3, -1, 2, 1],
            "rhs": [-2, -2, 3, 3, 3, 1, 3, 3, 1, 2, 2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -2, -2, -2, 3, 3, 3, 1, 3, 3, 1, 2, -1, -1, -3, -3, -3, -1, -3, -3, -3, -1, -3, -3, -3, 2, -1, 3, 3, 1, 3, 3, 3, 1, -3, -1, -3, -3, -3, 2, 2, 2, -3, 2, 1, -2, -1, -1],
            "at": 12,
            "lhs": [1, 2, -1, -1, -3, -3, -3, -1, -3, -3, -3, -1, -3],
            "rhs": [-1, -3, -3, -3, 2, 2, 1, 3, -2, -2, -2, 3, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -2, -2, 3, 3, 3, 1, 3, 3, -1, -3, -3, -3, 2, 2, 1, 3, -2, -2, -1, 3, 3, 1, 3, 3, 3, 1, -3, -1, -3, -3, -3, 2, 2, 2, -3, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -2, -2, 3, 3, 3, 1, 3, 3, -1, -3, -3, -3, 2, 2, 1, 3, -2, -2, -1, 3, 3, 1, 3, 3, 3, 1, -3, -1, -3, -3, -3, 2, 2, 2, -3, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -2, -2, 3, 3, 3, 1, 3, 3, -1, -3, -3, -3, 2, 2, 1, 3, -2, -2, -1, 3, 3, 1, 3, 3, 3, 1, -3, -1, -3, -3, -3, 2, 2, 2, -3, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -2, -2, -2, 3, 3, 3, 1, 3, 3, -1, -3, -3, -3, 2, 2, 1, 3, -2, -2, -1, 3, 3, 1, 3, 3, 3, 1, -3, -1, -3, -3, -3, 2, 2, 2, -3, 2, 1, -2, -1, -1, -3, -3]
          },
          {
            "op": "replace",
            "before": [-3, -2, -2, -2, 3, 3, 3, 1, 3, 3, -1, -3, -3, -3, 2, 2, 1, 3, -2, -2, -1, 3, 3, 1, 3, 3, 3, 1, -3, -1, -3, -3, -3, 2, 2, 2, -3, 2, 1, -2, -1, -1, -3, -3],
            "at": 0,
            "lhs": [-3, -2, -2, -2, 3],
            "rhs": [1, -3, -1, -2, -2, 3, 3, 3, 1, -2, -1, -3, -3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, -2, -2, 3, 3, 3, 1, -3, -3, 2, -1, -3, -3, -3, 2, 2, 1, 3, -1, 3, 3, 1, 1, 2, -1, -2, 3, -2, -2, -2, 3, 3, 3, 1, 3, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, -2, -2, 3, 3, 3, 1, -3, -3, 2, -1, -3, -3, -3, 2, 2, 1, 3, -1, 3, 3, 1, 1, 2, -1, -2, 3, -2, -2, -2, 3, 3, 3, 1, 3, -1],
            "at": 19,
            "lhs": [2, -1, -3, -3, -3, 2, 2, 1, 3],
            "rhs": [-1, -3, -3, -3, 2, 2, 2, 3, 1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, -2, -2, 3, 3, 3, 1, -3, -3, -1, -3, -3, -3, 2, 2, 2, 3, 3, 3, 1, 1, 2, -1, -2, 3, -2, -2, -2, 3, 3, 3, 1, 3, -1],
            "at": 25,
            "lhs": [2, 3, 3, 3, 1, 1, 2, -1, -2],
            "rhs": [-1, -3, -3, -3, 2, 2, 2, -3, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, -2, -2, 3, 3, 3, 1, -3, -3, -1, -3, -3, -3, 2, 2, -1, -3, -3, -3, 2, 2, 2, -3, -1, 3, -2, -2, -2, 3, 3, 3, 1, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, -2, -2, 3, 3, 3, 1, -3, -3, -1, -3, -3, -3, 2, 2, -1, -3, -3, -3, 2, 2, 2, -3, -1, 3, -2, -2, -2, 3, 3, 3, 1, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, -2, -2, 3, 3, 3, 1, -3, -3, -1, -3, -3, -3, 2, 2, -1, -3, -3, -3, 2, 2, 2, -3, -1, 3, -2, -2, -2, 3, 3, 3, 1, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [-1, -3, -3, -3, 2, 2, 2, -3, -1, 3, -2, -2, -2, 3, 3, 3, 1, 3, -1, -3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, -2, -2, 3, 3, 3, 1, -3, -3, -1, -3, -3, -3, 2, 2]
          },
          {
            "op": "replace",
            "before": [-1, -3, -3, -3, 2, 2, 2, -3, -1, 3, -2, -2, -2, 3, 3, 3, 1, 3, -1, -3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, -2, -2, 3, 3, 3, 1, -3, -3, -1, -3, -3, -3, 2, 2],
            "at": 0,
            "lhs": [-1, -3, -3, -3, 2],
            "rhs": [2, -1, -3, -3, -3, 2, 2, 1, 3, -1, -3, -2, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, -2, -2, 3, 3, 3, 1, -3, -3, -1, -3, -3, -3, 2, 2, 2, -1, -3, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, 3, -2, -2, -2, 3, 3, 3, 1, 3, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, -2, -2, 3, 3, 3, 1, -3, -3, -1, -3, -3, -3, 2, 2, 2, -1, -3, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, 3, -2, -2, -2, 3, 3, 3, 1, 3, -1],
            "at": 18,
            "lhs": [-3, -1, -3, -3, -3, 2, 2, 2, -1, -3],
            "rhs": [1, 2, 2, -1, -2, 1, 3, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, -2, -2, 3, 3, 3, 1, -3, 1, 2, 2, -1, -2, 1, 2, 2, 1, 3, -1, -3, -3, -1, 3, -2, -2, -2, 3, 3, 3, 1, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, -2, -2, 3, 3, 3, 1, -3, 1, 2, 2, -1, -2, 1, 2, 2, 1, 3, -1, -3, -3, -1, 3, -2, -2, -2, 3, 3, 3, 1, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, -2, -2, 3, 3, 3, 1, -3, 1, 2, 2, -1, -2, 1, 2, 2, 1, 3, -1, -3, -3, -1, 3, -2, -2, -2, 3, 3, 3, 1, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, 1, 2, 2, -1, -2, 1, 2, 2, 1, 3, -1, -3, -3, -1, 3, -2, -2, -2, 3, 3, 3, 1, 3, -1, -3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, -2, -2, 3, 3, 3, 1]
          },
          {
            "op": "replace",
            "before": [-3, 1, 2, 2, -1, -2, 1, 2, 2, 1, 3, -1, -3, -3, -1, 3, -2, -2, -2, 3, 3, 3, 1, 3, -1, -3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, -2, -2, 3, 3, 3, 1],
            "at": 0,
            "lhs": [-3, 1, 2, 2],
            "rhs": [1, 3, 3, 3, 1, 1, -2, 3, 3, 3, 2, 1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, -2, -2, 3, 3, 3, 1, 1, 3, 3, 3, 1, 1, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, -3, -1, 3, -2, -2, -2, 3, 3, 3, 1, 3, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -3, -3, 1, 2, 2, -3, -1, -2, -2, 3, 3, 3, 1, 1, 3, 3, 3, 1, 1, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, -3, -1, 3, -2, -2, -2, 3, 3, 3, 1, 3, -1],
            "at": 8,
            "lhs": [2, -3, -1, -2, -2, 3, 3, 3, 1, 1, 3],
            "rhs": [-1, -1, -3, -3, -3, 2, 1, 3, -1, -3, -3]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -3, -3, 1, 2, -1, -1, -3, -3, -3, 2, 1, 3, 1, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, -3, -1, 3, -2, -2, -2, 3, 3, 3, 1, 3, -1],
            "at": 16,
            "lhs": [1, -2, 3, 3, 3, 1, 2, 2, 1, 3, -1, -3, -3, -1, 3, -2, -2, -2, 3, 3],
            "rhs": [-2, -2, -2, 3, 3, 3, 1, 3, 1, 3, 3, 3, 1, 1, 2, -1, -1, -3, -1, -3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, 1, 2, -1, -1, -3, -3, -3, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, 3, 1, 3, 3, 3, 1, 1, 2, -1, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, 1, 2, -1, -1, -3, -3, -3, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, 3, 1, 3, 3, 3, 1, 1, 2, -1, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, 1, 2, -1, -1, -3, -3, -3, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, 3, 1, 3, 3, 3, 1, 1, 2, -1, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [3, 3, 3, 1, 1, 2, -1, -1, -1, -3, -3, -3, -1, -3, -3, 1, 2, -1, -1, -3, -3, -3, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, 3, 1]
          },
          {
            "op": "replace",
            "before": [3, 3, 3, 1, 1, 2, -1, -1, -1, -3, -3, -3, -1, -3, -3, 1, 2, -1, -1, -3, -3, -3, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, 3, 1],
            "at": 0,
            "lhs": [3, 3, 3, 1, 1],
            "rhs": [-2, -1, -3, -3, -3, 2, 2, 2, -3, -1, 2, 1, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, 1, 2, -1, -1, -3, -3, -3, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, 3, 1, -2, -1, -3, -3, -3, 2, 2, 2, -3, -1, 2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -3, -3, 1, 2, -1, -1, -3, -3, -3, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, 3, 1, -2, -1, -3, -3, -3, 2, 2, 2, -3, -1, 2, -1, -1],
            "at": 23,
            "lhs": [3, 1, -2, -1, -3, -3, -3, 2, 2],
            "rhs": [-3, -3, 2, 2, 1, 3, -1, -3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, 1, 2, -1, -1, -3, -3, -3, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, 2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, 1, 2, -1, -1, -3, -3, -3, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, 2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, 1, 2, -1, -1, -3, -3, -3, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, 2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, 1, 2, -1, -1, -3, -3, -3, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, 2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -3, -3, 1, 2, -1, -1, -3, -3, -3, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, 2, -1, -1],
            "at": 0,
            "lhs": [-3, -3, -3, -1],
            "rhs": [1, 1, -2, 3, 3, 3, 2, 1, -2, -2, -1, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, 3, 3, 3, 1, 1, -2, -1, 3, 1, 2, 2, -1, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, 3, 3, 3, 1, 1, -2, -1, 3, 1, 2, 2, -1, -2]
          },
          {
            "op": "cyclic",
            "after": [3, 1, 2, 2, -1, -2, -3, -3, -3, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, 3, 3, 3, 1, 1, -2, -1]
          },
          {
            "op": "replace",
            "before": [3, 1, 2, 2, -1, -2, -3, -3, -3, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, 3, 3, 3, 1, 1, -2, -1],
            "at": 0,
            "lhs": [3, 1, 2, 2, -1],
            "rhs": [-1, -3, -3, -3, 2, 2, 2, -1, -3, -3, -3, -1, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, -3, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, 3, 3, 3, 1, 1, -2, -1, -1, -3, -3, -3, 2, 2, 2, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -3, -3, -3, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, 3, 3, 3, 1, 1, -2, -1, -1, -3, -3, -3, 2, 2, 2, -1],
            "at": 27,
            "lhs": [3, 3, 3, 1, 1, -2, -1, -1, -3, -3, -3, 2, 2],
            "rhs": [-1, -3, -3, -3, -1, -3, -3, -3, 2, 2, 2, -3, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -3, -3, -3, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, -1, -3, -3, -3, -1, -3, -3, -3, 2, 2, 2, -3, -1, 2, -1],
            "at": 31,
            "lhs": [-1, -3, -3, -3, 2, 2, 2, -3, -1, 2],
            "rhs": [2, 3, 3, 3, 1, 1, 2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, 3, 3, 3, 1, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, 3, 3, 3, 1, 3, 3, 3, 1, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, 3, 3, 3, 1, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, 3, 3, 3, 1, 3, 3, 3, 1, 1, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -2, 3, 3, 3, 1, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, 3, 3, 3, 1, 3, 3, 3, 1, 1, -2, -1, -1],
            "at": 30,
            "lhs": [3, 1, 3, 3, 3, 1, 1, -2],
            "rhs": [1, 2, 2, -1, -2, -3, -3, -3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, 3, 3, 3, 1, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, 3, 3, 1, 2, 2, -1, -2, -3, -3, -3, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, 3, 3, 3, 1, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, 3, 3, 1, 2, 2, -1, -2, -3, -3, -3, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, 3, 3, 3, 1, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, 3, 3, 1, 2, 2, -1, -2, -3, -3, -3, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -1, -3, -3, -3, -2, 3, 3, 3, 1, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, 3, 3, 1, 2, 2, -1, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -1, -3, -3, -3, -2, 3, 3, 3, 1, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, 3, 3, 1, 2, 2, -1, -2],
            "at": 0,
            "lhs": [-3, -3, -3, -1, -1, -3, -3],
            "rhs": [1, -3, -1, -2, 3, 3, 3, 1, 1, 2, -3, -1, -2, -2, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 1, 3, -1, 2, 1, -2, -2, -1, -3, -3, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 1, 3, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 1, 3, -1, 2, 1, -2, -2, -1, -3, -3, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 1, 3, -2, -1, -1],
            "at": 0,
            "lhs": [-3, -3, -3, 2, 1, 3, -1, 2, 1, -2, -2, -1],
            "rhs": [1, 1, -2, -2, 3, 3, 3, 1, 3, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, -3, -1, -2, -2, -2, 3, 3, 3, 1, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, -3, -1, -2, -2, -2, 3, 3, 3, 1, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, -3, -1, -2, -2, -2, 3, 3, 3, 1, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, -3, -1, -2, -2, -2, 3, 3, 3, 1, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 2, 2, -3, -1, -2, -2, -2, 3, 3, 3, 1, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, -3, -3, 2, 2, 1, 3, -1, -3, -3, -1, -1],
            "at": 0,
            "lhs": [-3, -3, -3, 2, 2, 2],
            "rhs": [-2, -1, -3, -3, -3, 2, 2, 2, 1, -3, -1, 2, 1, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 1, 3, -1, -2, -2, -2, 3, 3, 3, 1, 2, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 2, 1, 3, -1, -2, -2, -2, 3, 3, 3, 1, 2, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, -1],
            "at": 0,
            "lhs": [-3, -3, -3, 2, 2, 1, 3, -1, -2, -2, -2, 3, 3],
            "rhs": [1, 1, 3, -1, 2, 1, -2, -2, -1, -1, -3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, -3, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, -3, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 2, 2, -3, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1],
            "at": 0,
            "lhs": [-3, -3, -3, 2, 2, 2, -3, -1, -2, 1, 3],
            "rhs": [-2, -1, -3, -3, -3, 2, 2, 2, 1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -2, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -2, -1],
            "at": 0,
            "lhs": [-3, -3, -3, 2, 2],
            "rhs": [1, 2, -1, -3, -3, -3, 2, 2, 1, 3, -1, -3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 1, 3, -1, -3, 2, 1, -2, -2, -1, 2, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 1, 3, -1, -3, 2, 1, -2, -2, -1, 2, 1, 1, 3, 3, 1, -3, -1, -2, -2, 3, 3, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [3, 1, -3, -1, -2, -2, 3, 3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -1, -3, 2, 1, -2, -2, -1, 2, 1, 1, 3]
          },
          {
            "op": "replace",
            "before": [3, 1, -3, -1, -2, -2, 3, 3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -1, -3, 2, 1, -2, -2, -1, 2, 1, 1, 3],
            "at": 0,
            "lhs": [3, 1, -3, -1, -2],
            "rhs": [-2, -2, -2, 3, 3, 3, 1, 2, -1, -3, -3, -3, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 1, 3, -1, -3, 2, 1, -2, -2, -1, 2, 1, 1, 3, -2, -2, -2, 3, 3, 3, 1, 2, -1, -3, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 2, 1, 3, -1, -3, 2, 1, -2, -2, -1, 2, 1, 1, 3, -2, -2, -2, 3, 3, 3, 1, 2, -1, -3, -1, -1],
            "at": 17,
            "lhs": [3, -2, -2, -2, 3, 3, 3, 1, 2],
            "rhs": [-1, 2, 1, -2, -1, -1, -3, -3, -3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -1, -3, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -1, -3, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -1, -3, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -1, -1],
            "at": 6,
            "lhs": [-1, -3, -3, -3, 2, 2, 1, 3, -1],
            "rhs": [-2, -1, -3, -3, -3, 2, 2, 2, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 2, 1, -2, -1, -1],
            "at": 0,
            "lhs": [-3, -3, -3, -1],
            "rhs": [1, 1, -2, 3, 3, 3, 2, 1, -2, -2, -1, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, -1, -2, -1, -2, 1, 2, 2, -1, -2, -2, -2, -2, 3, 3, 3, 1, 2, 1, 1, 2, 2, -1, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, -1, -2, -1, -2, 1, 2, 2, -1, -2, -2, -2, -2, 3, 3, 3, 1, 2, 1, 1, 2, 2, -1, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, -1, -2, -1, -2, 1, 2, 2, -1, -2, -2, -2, -2, 3, 3, 3, 1, 2, 1, 1, 2, 2, -1, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 2, -1, -2, -1, -2, 1, 2, 2, -1, -2, -2, -2, -2, 3, 3, 3, 1, 2, 1, 1, 2, 2, -1, -2],
            "at": 0,
            "lhs": [-3, -3, -3, 2, 2],
            "rhs": [1, 2, 3, 3, 3, 1, 1, 2, -1, -2, 1, 3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -1, 2, 1, -2, -2, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -1, 2, 1, -2, -2, -1, -1, -2, -1, -3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-2, -1, -3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1, -3, -3, -3, -2, -1, 2, 1, -2, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-2, -1, -3, -3, -3, 2, 2, 2, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1, -3, -3, -3, -2, -1, 2, 1, -2, -2, -1, -1],
            "at": 0,
            "lhs": [-2, -1, -3, -3, -3, 2],
            "rhs": [-3, -3, -3, 2, 2, 2, -3, -1, -2, 1, 3, -1, -2, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -1, 2, 1, -2, -2, -1, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -2, -1, 2, 1, -2, -2, -1, -1, -3, -3, -3, 2, 2, 2, -3, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1],
            "at": 4,
            "lhs": [-1, 2, 1, -2, -2, -1, -1, -3, -3, -3, 2, 2],
            "rhs": [-3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -1, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -2, -3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -1, -2, 2, -3, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1],
            "at": 6,
            "lhs": [-1, -3, -3, -3, 2, 2, 1, 3, -1],
            "rhs": [-2, -1, -3, -3, -3, 2, 2, 2, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, -1, -2, 1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1, -3, -3, -3, -2, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, -1, -2]
          },
          {
            "op": "replace",
            "before": [1, 3, -1, 2, 1, -2, -2, -1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1, -3, -3, -3, -2, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, -1, -2],
            "at": 0,
            "lhs": [1, 3, -1, 2, 1, -2, -2, -1],
            "rhs": [-1, -3, -3, -3, 2, 2, 1, 3, -1, -2, -2, -2, 3, 3, 3, 1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, -1, -2, -1, -3, -3, -3, 2, 2, 1, 3, -1, -2, -2, -2, 3, 3, 3, 1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -2, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, -1, -2, -1, -3, -3, -3, 2, 2, 1, 3, -1, -2, -2, -2, 3, 3, 3, 1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1],
            "at": 4,
            "lhs": [-3, -1, -2, -1, -3, -3, -3, 2, 2, 2, -1, -2, -1, -3, -3, -3, 2, 2],
            "rhs": [-1, -3, -3, -3, 2, 2, -1, 3, 3, 3, 1, 1, 2, -1, -2, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -2, -1, -3, -3, -3, 2, 2, -1, 3, 3, 3, 1, 1, 2, -1, -2, -2, 1, 3, -1, -2, -2, -2, 3, 3, 3, 1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1],
            "at": 0,
            "lhs": [-3, -3, -3, -2, -1, -3, -3, -3, 2, 2],
            "rhs": [1, 1, 2, -1, -2, 1, 3, -2]
          },
          {
            "op": "replace",
            "before": [1, 1, 2, -1, -2, 1, 3, -2, -1, 3, 3, 3, 1, 1, 2, -1, -2, -2, 1, 3, -1, -2, -2, -2, 3, 3, 3, 1, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1],
            "at": 17,
            "lhs": [-2, 1, 3, -1, -2, -2, -2, 3, 3, 3, 1],
            "rhs": [1, 3, -2, -2, -2, 3, 3, 3, -2]
          },
          {
            "op": "replace",
            "before": [1, 1, 2, -1, -2, 1, 3, -2, -1, 3, 3, 3, 1, 1, 2, -1, -2, 1, 3, -2, -2, -2, 3, 3, 3, -2, 2, 1, 2, 1, 2, -3, -1, 2, 1, -2, -1, -1],
            "at": 9,
            "lhs": [3, 3, 3, 1, 1, 2, -1, -2, 1],
            "rhs": [-2, -1, -3, -3, -3, 2, 2, 2, -3]
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          }
        ]
      },
      {
        "relator_index": 12,
        "steps": [
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, -3, -1, -2, 1, 3, 3, 3, 1, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, -3, -3, -1, 2, 1, -2, -1, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, -1, -3, 1, -3, -1, 2, 1, 3, 3, 1, -3, -1, -2, -2, -1, -1, -3, -3, -3, 2, 2, 1, 3, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -3, -3, -3, -1, -2, 1, 3, 3, 3, 1, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, -3, -3, -1, 2, 1, -2, -1, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, -1, -3, 1, -3, -1, 2, 1, 3, 3, 1, -3, -1, -2, -2, -1, -1, -3, -3, -3, 2, 2, 1, 3, -1, -1],
            "at": 60,
            "lhs": [-1, -3, -3, -3, 2, 2, 1, 3, -1],
            "rhs": [-2, -1, -3, -3, -3, 2, 2, 2, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, -3, -1, -2, 1, 3, 3, 3, 1, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, -3, -3, -1, 2, 1, -2, -1, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, -1, -3, 1, -3, -1, 2, 1, 3, 3, 1, -3, -1, -2, -2, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, -3, -1, -2, 1, 3, 3, 3, 1, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, -3, -3, -1, 2, 1, -2, -1, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, -1, -3, 1, -3, -1, 2, 1, 3, 3, 1, -3, -1, -2, -2, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, -3, -1, -2, 1, 3, 3, 3, 1, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, -3, -3, -1, 2, 1, -2, -1, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, -1, -3, 1, -3, -1, 2, 1, 3, 3, 1, -3, -1, -2, -2, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [1, -3, -1, 2, 1, 3, 3, 1, -3, -1, -2, -2, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, -1, -3, -3, -3, -1, -3, -3, -3, -1, -2, 1, 3, 3, 3, 1, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, -3, -3, -1, 2, 1, -2, -1, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, -1, -3]
          },
          {
            "op": "replace",
            "before": [1, -3, -1, 2, 1, 3, 3, 1, -3, -1, -2, -2, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, -1, -3, -3, -3, -1, -3, -3, -3, -1, -2, 1, 3, 3, 3, 1, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, -3, -3, -1, 2, 1, -2, -1, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, -1, -3],
            "at": 0,
            "lhs": [1, -3, -1, 2, 1, 3],
            "rhs": [-2, -2, -2, 3, 3, 3, 1, 2, -3, -3, -3, 2, 2, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, -3, -1, -2, 1, 3, 3, 3, 1, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, -3, -3, -1, 2, 1, -2, -1, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, -1, -3, -2, -2, -2, 3, 3, 3, 1, 2, -3, -3, -3, 2, 2, 2, 3, 1, -3, -1, -2, -2, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -3, -3, -3, -1, -2, 1, 3, 3, 3, 1, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, -3, -3, -1, 2, 1, -2, -1, -2, 1, 3, 3, 1, -3, -1, 2, 1, 3, -1, -3, -2, -2, -2, 3, 3, 3, 1, 2, -3, -3, -3, 2, 2, 2, 3, 1, -3, -1, -2, -2, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, -1],
            "at": 42,
            "lhs": [2, 1, 3, -1, -3, -2, -2, -2, 3],
            "rhs": [-2, 3, 3, 3, 1, -2, -1, -3, -3]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -3, -3, -3, -1, -2, 1, 3, 3, 3, 1, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, -3, -3, -1, 2, 1, -2, -1, -2, 1, 3, 3, 1, -3, -1, -2, 3, 3, 3, 1, -3, -3, -3, 2, 2, 2, 3, 1, -3, -1, -2, -2, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, -1],
            "at": 47,
            "lhs": [-3, -3, -3, 2, 2, 2, 3, 1, -3, -1],
            "rhs": [1, 2, -1, -3, -3, -3, 2, 2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -3, -3, -3, -1, -2, 1, 3, 3, 3, 1, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, -3, -3, -1, 2, 1, -2, -1, -2, 1, 3, 3, 1, -3, -1, -2, 3, 3, 3, 1, 1, 2, -1, -3, -3, -3, 2, 2, -2, -2, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, -1],
            "at": 37,
            "lhs": [3, 3, 1, -3, -1, -2, 3, 3, 3, 1, 1],
            "rhs": [-3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -3, -3, -3, -1, -2, 1, 3, 3, 3, 1, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, -3, -3, -1, 2, 1, -2, -1, -2, 1, -3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -2, 2, -1, -3, -3, -3, 2, 2, -2, -2, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, -1],
            "at": 34,
            "lhs": [-1, -2, 1, -3, -1, -1, -3, -3, -3, 2, 2, 1],
            "rhs": [-2, -2, -1, -1, -3, -3, -3, 2, 2, 2, 1, -3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, -3, -1, -2, 1, 3, 3, 3, 1, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, -3, -3, -1, 2, 1, -2, -2, -2, -1, -1, -3, -3, -3, 2, 2, 2, -3, -3, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, -3, -1, -2, 1, 3, 3, 3, 1, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, -3, -3, -1, 2, 1, -2, -2, -2, -1, -1, -3, -3, -3, 2, 2, 2, -3, -3, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, -3, -1, -2, 1, 3, 3, 3, 1, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, -3, -3, -1, 2, 1, -2, -2, -2, -1, -1, -3, -3, -3, 2, 2, 2, -3, -3, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -3, -3, -3, -1, -2, 1, 3, 3, 3, 1, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, -3, -3, -1, 2, 1, -2, -2, -2, -1, -1, -3, -3, -3, 2, 2, 2, -3, -3, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -3, -3, -3, -1, -2, 1, 3, 3, 3, 1, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, -3, -3, -1, 2, 1, -2, -2, -2, -1, -1, -3, -3, -3, 2, 2, 2, -3, -3, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, -1],
            "at": 0,
            "lhs": [-3, -3, -3, -1],
            "rhs": [1, 1, -2, 3, 3, 3, 2, 1, -2, -2, -1, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, 1, -2, 3, 3, 3, 2, 1, -2, -2, -1, -3, -3, -1, -2, 1, 3, 3, 3, 1, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, -3, -3, -1, 2, 1, -2, -2, -2, -1, -1, -3, -3, -3, 2, 2, 2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, 3, 1, -2, 3, 3, 3, 2, 1, -2, -2, -1, -3, -3, -1, -2, 1, 3, 3, 3, 1, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, -3, -3, -1, 2, 1, -2, -2, -2, -1, -1, -3, -3, -3, 2, 2, 2],
            "at": 4,
            "lhs": [-2, -1, -3, -3, -3, 2, 2, 2, 3, 1],
            "rhs": [-1, -3, -3, -3, 2, 2, 1, 3]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -1, -1, -3, -3, -3, 2, 2, 1, 3, -2, 3, 3, 3, 2, 1, -2, -2, -1, -3, -3, -1, -2, 1, 3, 3, 3, 1, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, -3, -3, -1, 2, 1, -2, -2, -2, -1, -1, -3, -3, -3, 2, 2, 2],
            "at": 0,
            "lhs": [-3, -3, -3, -1, -1, -3, -3, -3, 2, 2, 1, 3],
            "rhs": [1, -3, -1, -2, 3, 3, 3, 1, 1, 2]
          },
          {
            "op": "replace",
            "before": [1, -3, -1, -2, 3, 3, 3, 1, 1, 3, 3, 3, 2, 1, -2, -2, -1, -3, -3, -1, -2, 1, 3, 3, 3, 1, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, -3, -3, -1, 2, 1, -2, -2, -2, -1, -1, -3, -3, -3, 2, 2, 2],
            "at": 9,
            "lhs": [3, 3, 3, 2, 1, -2, -2, -1],
            "rhs": [2, -1, -1, -3, -3, -3, -1, -3]
          },
          {
            "op": "replace",
            "before": [1, -3, -1, -2, 3, 3, 3, 1, 1, 2, -1, -1, -3, -3, -3, -1, -3, -3, -3, -1, -2, 1, 3, 3, 3, 1, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, -3, -3, -1, 2, 1, -2, -2, -2, -1, -1, -3, -3, -3, 2, 2, 2],
            "at": 4,
            "lhs": [3, 3, 3, 1, 1, 2, -1, -1, -3, -3, -3, -1, -3],
            "rhs": [2, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, 3, 3]
          },
          {
            "op": "replace",
            "before": [1, -3, -1, 2, 1, 3, -2, -2, -2, 3, 3, 3, 1, 3, 3, -3, -3, -1, -2, 1, 3, 3, 3, 1, 3, 3, -1, -3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, -3, -3, -1, 2, 1, -2, -2, -2, -1, -1, -3, -3, -3, 2, 2, 2],
            "at": 0,
            "lhs": [1, -3, -1, 2, 1, 3, -2, -2, -2, 3],
            "rhs": [-2, -2, -2, 3, 3, 3, 1, 2, -3, -3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, -3, -3, -1, 2, 1, -2, -2, -2, 3, 3, 3, 1, 3, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, -3, -3, -1, 2, 1, -2, -2, -2, 3, 3, 3, 1, 3, 3, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, -3, -3, -1, 2, 1, -2, -2, -2, 3, 3, 3, 1, 3, 3, -1],
            "at": 15,
            "lhs": [1, -2, -2, -2, 3, 3, 3, 1, 3],
            "rhs": [-3, -3, -3, -1, 2, 1, -2, -2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, 2, 1, -2, -2, -1, 3, -1, -3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, -3, -3, -1, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, 2, 1, -2, -2, -1, 3, -1, -3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, -3, -3, -1, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -1, 2, 1, -2, -2, -1, 3, -1, -3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, -3, -3, -1, 2]
          },
          {
            "op": "cyclic",
            "after": [-1, -3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, -3, -3, -1, 2, -3, -3, -3, -1, 2, 1, -2, -2, -1, 3]
          },
          {
            "op": "replace",
            "before": [-1, -3, -3, -3, 2, 2, 2, -3, -2, 1, 3, -1, -3, -3, -1, 2, -3, -3, -3, -1, 2, 1, -2, -2, -1, 3],
            "at": 0,
            "lhs": [-1, -3, -3, -3, 2],
            "rhs": [2, 3, 3, 3, 1, 1, 2, -1, -2, 1, 3, -2, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -3, 1, 2, 2, -1, -2, 1, 3, 3, 3, -2, 1, 3, 3, 1, -3, -1, 2, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -2, -3, 1, 2, 2, -1, -2, 1, 3, 3, 3, -2, 1, 3, 3, 1, -3, -1, 2, -1, 2, 1, -2, -1, -1],
            "at": 5,
            "lhs": [1, 2, 2, -1, -2, 1, 3, 3, 3],
            "rhs": [-3, -1, -3, -3, -3, 2, 2, 2, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -3, -3, -1, -3, -3, -3, 2, 2, 2, -1, -2, 1, 3, 3, 1, -3, -1, 2, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -3, -3, -1, -3, -3, -3, 2, 2, 2, -1, -2, 1, 3, 3, 1, -3, -1, 2, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -3, -3, -1, -3, -3, -3, 2, 2, 2, -1, -2, 1, 3, 3, 1, -3, -1, 2, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [2, -1, -2, 1, 3, 3, 1, -3, -1, 2, -1, 2, 1, -2, -1, -1, -3, -3, -3, -2, -3, -3, -1, -3, -3, -3, 2, 2]
          },
          {
            "op": "replace",
            "before": [2, -1, -2, 1, 3, 3, 1, -3, -1, 2, -1, 2, 1, -2, -1, -1, -3, -3, -3, -2, -3, -3, -1, -3, -3, -3, 2, 2],
            "at": 0,
            "lhs": [2, -1, -2, 1, 3],
            "rhs": [-1, -1, -3, -3, -3, -2, -1, -3, -3, -3, 2, 2, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -3, -3, -1, -3, -3, -3, 2, 2, -1, -1, -3, -3, -3, -2, -1, -3, -3, -3, 2, 2, 2, 3, 1, -3, -1, 2, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -2, -3, -3, -1, -3, -3, -3, 2, 2, -1, -1, -3, -3, -3, -2, -1, -3, -3, -3, 2, 2, 2, 3, 1, -3, -1, 2, -1, 2, 1, -2, -1, -1],
            "at": 4,
            "lhs": [-3, -3, -1, -3, -3, -3, 2, 2, -1, -1, -3, -3],
            "rhs": [1, 2, 2, -1, -2, 1, -3, -1, -2, 3]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -2, 1, 2, 2, -1, -2, 1, -3, -1, -2, -2, -1, -3, -3, -3, 2, 2, 2, 3, 1, -3, -1, 2, -1, 2, 1, -2, -1, -1],
            "at": 13,
            "lhs": [-2, -1, -3, -3, -3, 2, 2, 2, 3, 1],
            "rhs": [-1, -3, -3, -3, 2, 2, 1, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, 1, 2, 2, -1, -2, 1, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, 1, 2, 2, -1, -2, 1, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, 1, 2, 2, -1, -2, 1, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [1, 2, 2, -1, -2, 1, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, -1, 2, 1, -2, -1, -1, -3, -3, -3, -2]
          },
          {
            "op": "replace",
            "before": [1, 2, 2, -1, -2, 1, -3, -1, -2, -1, -3, -3, -3, 2, 2, 2, -1, 2, 1, -2, -1, -1, -3, -3, -3, -2],
            "at": 0,
            "lhs": [1, 2, 2, -1, -2, 1, -3, -1],
            "rhs": [-1, -3, -3, -3, 2, 2, 2, 1, -3, -1, -2, -2, 3, 3, 3, 1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, -2, -1, -3, -3, -3, 2, 2, 2, 1, -3, -1, -2, -2, 3, 3, 3, 1, -2, -1, -3, -3, -3, 2, 2, 2, -1, 2, 1, -2, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, -2, -1, -3, -3, -3, 2, 2, 2, 1, -3, -1, -2, -2, 3, 3, 3, 1, -2, -1, -3, -3, -3, 2, 2, 2, -1, 2, 1, -2, -1, -1],
            "at": 0,
            "lhs": [-3, -3, -3, -2, -1, -3, -3, -3, 2, 2],
            "rhs": [1, 1, 2, -1, -2, 1, 3, -2]
          },
          {
            "op": "replace",
            "before": [1, 1, 2, -1, -2, 1, 3, 1, -3, -1, -2, -2, 3, 3, 3, 1, -2, -1, -3, -3, -3, 2, 2, 2, -1, 2, 1, -2, -1, -1],
            "at": 6,
            "lhs": [3, 1, -3, -1, -2, -2, 3, 3, 3],
            "rhs": [-2, -2, -2, 3, 3, 3, 1, 2, -1]
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          }
        ]
      }
    ],
    "inverse_proofs": [
      {
        "relator_index": 2,
        "allowed_relator_count": 13,
        "steps": [
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -3, 1, 2, 3, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 3, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -3, 1, 2, 3, -2],
            "at": 6,
            "lhs": [3, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2],
            "rhs": [1, 1, 1, 3, 2, 2, 2, -3, 1, -2, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 1, 1, 1, 3, 2, 2, 2, -3, 1, -2, -1, -3, 1, 2, 3, -2],
            "at": 6,
            "lhs": [1, 1, 1, 3, 2, 2, 2, -3, 1, -2, -1],
            "rhs": [-3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 3]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 3, -3, 1, 2, 3, -2],
            "at": 0,
            "lhs": [-3, -3, -3, 1, 1, 1, -3, 1, 1, 1, 3],
            "rhs": [2, -3, -2, -1, -1, 3, 1, -2, -2]
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          }
        ]
      },
      {
        "relator_index": 3,
        "allowed_relator_count": 13,
        "steps": [
          {
            "op": "cyclic",
            "after": [-3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 3, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 3, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 3, 2]
          },
          {
            "op": "replace",
            "before": [-3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 3, 2],
            "at": 0,
            "lhs": [-3, -3, 1, 1, 1, 3, 2, 2],
            "rhs": [-1, -1, -1, 3, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, -3, 1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 2, -1, -3, 1, 1, 1, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -3, -1, 3, 3, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 3, 2, -1, -3, 1, 1, 1, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -3, -1, 3, 3, -2],
            "at": 0,
            "lhs": [-3, -3, -3, 1, 1, 1, 3, 2, -1, -3, 1, 1, 1],
            "rhs": [2, -3, 1, -2, -2, -3, -1, -1, -1, 3, 3]
          },
          {
            "op": "replace",
            "before": [2, -3, 1, -2, -2, -3, -1, -1, -1, 3, 3, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -3, -1, 3, 3, -2],
            "at": 10,
            "lhs": [3, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2],
            "rhs": [1, 1, 1, 3, 2, 2, 2, -3, 1, -2, -1]
          },
          {
            "op": "replace",
            "before": [2, -3, 1, -2, -2, -3, -1, -1, -1, 3, 1, 1, 1, 3, 2, 2, 2, -3, 1, -2, -1, -3, -1, 3, 3, -2],
            "at": 2,
            "lhs": [1, -2, -2, -3, -1, -1, -1, 3, 1, 1, 1],
            "rhs": [-3, 1, 3, 1, 2, -1, 3, -2, -2, -2, -3]
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          }
        ]
      },
      {
        "relator_index": 4,
        "allowed_relator_count": 13,
        "steps": [
          {
            "op": "cyclic",
            "after": [-3, -3, 1, 1, 1, 3, 2, 2, 2, 1, 2, -1, 3, -2, -2, -2, -3, -1, -1, -1, 3, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, 1, 1, 1, 3, 2, 2, 2, 1, 2, -1, 3, -2, -2, -2, -3, -1, -1, -1, 3, -2],
            "at": 0,
            "lhs": [-3, -3, 1, 1, 1, 3, 2, 2, 2, 1, 2, -1],
            "rhs": [2, -3, 1, 1, 1, 3, 2, 2, 2, -3]
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          }
        ]
      },
      {
        "relator_index": 6,
        "allowed_relator_count": 13,
        "steps": [
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 2, -1, -3, 1, 1, 1, -3, -3, 1, 1, 1, 3, 2, 2, -1, 3, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 3, 2, -1, -3, 1, 1, 1, -3, -3, 1, 1, 1, 3, 2, 2, -1, 3, -2],
            "at": 0,
            "lhs": [-3, -3, -3, 1, 1, 1, 3, 2, -1, -3, 1, 1, 1],
            "rhs": [2, -3, 1, -2, -2, -3, -1, -1, -1, 3, 3]
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          }
        ]
      },
      {
        "relator_index": 9,
        "allowed_relator_count": 13,
        "steps": [
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 3, -2, -2, -3, -1, -1, -1, 3, 1, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -3, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, 2, 3, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 3, 3, -2, -2, -3, -1, -1, -1, 3, 1, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -3, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, 2, 3, -2],
            "at": 15,
            "lhs": [1, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -3, -2, -3, -3, 1, 1, 1, 3, 2, 2],
            "rhs": [-1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -3, 1, 1, 1, 1, 2, -1, -3, 1, 1, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 3, -2, -2, -3, -1, -1, -1, 3, -1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -3, 1, 1, 1, 1, 2, -1, -3, 1, 1, 2, 3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 3, -2, -2, -3, -1, -1, -1, 3, -1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -3, 1, 1, 1, 1, 2, -1, -3, 1, 1, 2, 3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 3, -2, -2, -3, -1, -1, -1, 3, -1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -3, 1, 1, 1, 1, 2, -1, -3, 1, 1, 2, 3, -2]
          },
          {
            "op": "cyclic",
            "after": [-2, -2, -3, -1, -1, -1, 3, -1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -3, 1, 1, 1, 1, 2, -1, -3, 1, 1, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3, 3]
          },
          {
            "op": "replace",
            "before": [-2, -2, -3, -1, -1, -1, 3, -1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -3, 1, 1, 1, 1, 2, -1, -3, 1, 1, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3, 3],
            "at": 0,
            "lhs": [-2, -2, -3, -1, -1, -1, 3, -1, -3, 1, 1, 1],
            "rhs": [2, -3, -3, 1, 3, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, -3, -2, -2, -2, -3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 1, 2, -1, -3, 1, 1, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3, 3, 2, -3, -3, 1, 3, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 1, 2, -1, -3, 1, 1, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3, 3, 2, -3, -3, 1, 3, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2],
            "at": 7,
            "lhs": [2, -1, -3, 1, 1, 2, 3, -2, -3, -3],
            "rhs": [-2, -3, -1, -1, -1, 3, -1, -1, -1, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, -3, -3, 1, 3, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, -3, -3, 1, 3, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, -3, -3, 1, 3, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2]
          },
          {
            "op": "cyclic",
            "after": [3, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, -3, -3, -3, 1, 1, 1, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, -3, -3, 1]
          },
          {
            "op": "replace",
            "before": [3, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, -3, -3, -3, 1, 1, 1, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, -3, -3, 1],
            "at": 0,
            "lhs": [3, 1, -2, -3, -1, -1, -1, 3],
            "rhs": [1, 1, 1, -3, -3, 1, 1, 1, 3, 2, 2, -1, 3, -2, -3, -3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 2, -1, -1, -1, -1, 3, 3, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, -1, -1, -1, 3, 3, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 3, 2, -1, -1, -1, -1, 3, 3, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, -1, -1, -1, 3, 3, -2],
            "at": 8,
            "lhs": [-1, -1, -1, -1, 3, 3, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1],
            "rhs": [2, -1, -3, 1, 3, 1, 2, -1, -1, 3, 1, -2, -2, -3]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 3, 1, 2, -1, -1, 3, 1, -2, -2, -3, -1, -1, -1, 3, 3, -2],
            "at": 2,
            "lhs": [-3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 3, 1],
            "rhs": [1, 1, 1, 3, 2, 2, 2, -3, 1, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 3, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 3, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 3, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 3, 2]
          },
          {
            "op": "replace",
            "before": [-3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 3, 2],
            "at": 0,
            "lhs": [-3, -3, 1, 1, 1, 3, 2, 2],
            "rhs": [-1, -1, -1, 3, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, -3, 1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 2, -1, -3, 1, 1, 1, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -3, -1, 3, 3, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 3, 2, -1, -3, 1, 1, 1, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -3, -1, 3, 3, -2],
            "at": 0,
            "lhs": [-3, -3, -3, 1, 1, 1, 3, 2, -1, -3, 1, 1, 1],
            "rhs": [2, -3, 1, -2, -2, -3, -1, -1, -1, 3, 3]
          },
          {
            "op": "replace",
            "before": [2, -3, 1, -2, -2, -3, -1, -1, -1, 3, 3, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -3, -1, 3, 3, -2],
            "at": 10,
            "lhs": [3, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2],
            "rhs": [1, 1, 1, 3, 2, 2, 2, -3, 1, -2, -1]
          },
          {
            "op": "replace",
            "before": [2, -3, 1, -2, -2, -3, -1, -1, -1, 3, 1, 1, 1, 3, 2, 2, 2, -3, 1, -2, -1, -3, -1, 3, 3, -2],
            "at": 2,
            "lhs": [1, -2, -2, -3, -1, -1, -1, 3, 1, 1, 1],
            "rhs": [-3, 1, 3, 1, 2, -1, 3, -2, -2, -2, -3]
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          }
        ]
      },
      {
        "relator_index": 7,
        "allowed_relator_count": 18,
        "steps": [
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 2, 2, 2, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, 2, 3, -2, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 2, 2, 2, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, 2, 3, -2, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, 1, 1, 1, 3, 2, 2, 2, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, 2, 3, -2, -2, -3, -3]
          },
          {
            "op": "replace",
            "before": [-3, 1, 1, 1, 3, 2, 2, 2, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, 2, 3, -2, -2, -3, -3],
            "at": 0,
            "lhs": [-3, 1, 1, 1, 3, 2, 2, 2],
            "rhs": [1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -3, 1, 3, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, -3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 2, -1, -3, -1, 3, 3, -2, -2, -2, -3, -1, -1, -1, 3, -1, 3, 3, 2, 2, -3, -2, 1, -3, -3, 1, 1, 1, 3, 2, 2, -1, 3, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 3, 2, -1, -3, -1, 3, 3, -2, -2, -2, -3, -1, -1, -1, 3, -1, 3, 3, 2, 2, -3, -2, 1, -3, -3, 1, 1, 1, 3, 2, 2, -1, 3, -2],
            "at": 0,
            "lhs": [-3, -3, -3, 1, 1, 1, 3, 2, -1, -3, -1, 3, 3, -2, -2, -2, -3],
            "rhs": [2, -3, -2, -2, -2, -3, -1, -1, -1, 3, 1, -3, 1, 1, 1]
          },
          {
            "op": "replace",
            "before": [2, -3, -2, -2, -2, -3, -1, -1, -1, 3, 3, 3, 2, 2, -3, -2, 1, -3, -3, 1, 1, 1, 3, 2, 2, -1, 3, -2],
            "at": 16,
            "lhs": [1, -3, -3, 1, 1, 1, 3, 2, 2, -1, 3, -2],
            "rhs": [-1, -1, 3, 1, -2, -3, -1, -1, -1, 3, 3, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 2, -1, -3, 1, 1, 2, 3, -2, -2, -3, -3, -3, 1, 1, 1, 3, 2, 2, 2, 3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 2, -1, -3, 1, 1, 2, 3, -2, -2, -3, -3, -3, 1, 1, 1, 3, 2, 2, 2, 3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 2, -1, -3, 1, 1, 2, 3, -2, -2, -3, -3, -3, 1, 1, 1, 3, 2, 2, 2, 3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 2, -1, -3, 1, 1, 2, 3, -2, -2, -3, -3, -3, 1, 1, 1, 3, 2, 2, 2, 3, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 3, 2, -1, -3, 1, 1, 2, 3, -2, -2, -3, -3, -3, 1, 1, 1, 3, 2, 2, 2, 3, -2],
            "at": 0,
            "lhs": [-3, -3, -3],
            "rhs": [2, -3, -2, -1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 3, 2, -3, -1, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 2, 2, -1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 3, 2, 2, -1, -3, 1, 1, 2, 3, -2, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 3, 2, 2, -1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 3, 2, 2, -1, -3, 1, 1, 2, 3, -2, -2],
            "at": 8,
            "lhs": [2, -1, 3, -2, -2, -2, -3, -1, -1, -1, 3],
            "rhs": [-1, -2, -2, -2, -3, -1, -1, -1, 3, 3, 2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 3, 2, -1, -2, -2, -2, -3, -1, -1, -1, 3, 3, 2, 3, 2, 2, -1, -3, 1, 1, 2, 3, -2, -2],
            "at": 19,
            "lhs": [3, 2, 2, -1, -3, 1, 1, 2, 3, -2],
            "rhs": [-1, -1, -1, 3, -1, -1, -1, 3, 3, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, -3, 1, 1, 1, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, -3, 1, 1, 1, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, -3, 1, 1, 1, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2],
            "at": 10,
            "lhs": [-2, -3, -3, 1, 1, 1, 3, 2, 2, 2, 1],
            "rhs": [-3, 1, 1, 1, 3, 2, 2, 2, -3, 1, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, -3, 1, 1, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, 1, -2, -2, -3, -1, -1, -1, 3, 3, 3, 2],
            "at": 6,
            "lhs": [-3, 1, 1, 1, -3, 1, 1, 1, 3, 2, 2],
            "rhs": [3, 3, 2, -3, -2, -1, -1, 3, 1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 2, 2, -1, 3, -2, -1, -3, 1, 1, 2, 3, -2, -3, -3, -1, -1, -1, 3, 3, 3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 2, 2, -1, 3, -2, -1, -3, 1, 1, 2, 3, -2, -3, -3, -1, -1, -1, 3, 3, 3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 2, 2, -1, 3, -2, -1, -3, 1, 1, 2, 3, -2, -3, -3, -1, -1, -1, 3, 3, 3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, 1, 1, 1, 3, 2, 2, -1, 3, -2, -1, -3, 1, 1, 2, 3, -2, -3, -3, -1, -1, -1, 3, 3, 3, -2, -3]
          },
          {
            "op": "replace",
            "before": [-3, -3, 1, 1, 1, 3, 2, 2, -1, 3, -2, -1, -3, 1, 1, 2, 3, -2, -3, -3, -1, -1, -1, 3, 3, 3, -2, -3],
            "at": 0,
            "lhs": [-3, -3, 1],
            "rhs": [2, -3, -1, -1, -1, 3, 3, 3, 2, -3, -2, -1, 3, -2, -2, -2, -3, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, -2, 3, 2, -3, -3, -3, 1, 1, 1, 3, 3, 2, -3, -2, -1, -1, 3, 1, 2, -3, 1, 2, -3, 1, 2, 3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, -2, 3, 2, -3, -3, -3, 1, 1, 1, 3, 3, 2, -3, -2, -1, -1, 3, 1, 2, -3, 1, 2, -3, 1, 2, 3, -2]
          },
          {
            "op": "cyclic",
            "after": [2, -3, 1, 2, -3, 1, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3, -2, 3, 2, -3, -3, -3, 1, 1, 1, 3, 3, 2, -3, -2, -1, -1, 3, 1]
          },
          {
            "op": "replace",
            "before": [2, -3, 1, 2, -3, 1, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3, -2, 3, 2, -3, -3, -3, 1, 1, 1, 3, 3, 2, -3, -2, -1, -1, 3, 1],
            "at": 0,
            "lhs": [2, -3, 1],
            "rhs": [-2, -2, -3, -1, -1, -1, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 3, 1, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, -2, 3, 2, -3, -3, -3, 1, 1, 1, 3, 3, 2, -3, -2, -1, -1, 3, 1, -2, -2, -3, -1, -1, -1, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 3, 1, 2, 2, -3, 1, 2, 3, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 3, -2, 3, 2, -3, -3, -3, 1, 1, 1, 3, 3, 2, -3, -2, -1, -1, 3, 1, -2, -2, -3, -1, -1, -1, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 3, 1, 2, 2, -3, 1, 2, 3, -2],
            "at": 16,
            "lhs": [3, 3, 2, -3, -2, -1, -1, 3, 1, -2],
            "rhs": [-3, 1, 1, 1, -3, 1, 1, 1, 3, 2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 3, -2, 3, 2, -3, -3, -3, 1, 1, 1, -3, 1, 1, 1, -3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 3, 1, 2, 2, -3, 1, 2, 3, -2],
            "at": 16,
            "lhs": [-3, 1, 1, 1, -3, -3, 1, 1, 1, 3, 2, 2, -1],
            "rhs": [1, -2, -3, -1, -1, -1, 3, 3, 3, 2, -3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, -3, -3, 1, 3, 1, 2, 2, -3, 1, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3, -2, 3, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, -3, -3, 1, 3, 1, 2, 2, -3, 1, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3, -2, 3, 2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, -3, -3, 1, 3, 1, 2, 2, -3, 1, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3, -2, 3, 2],
            "at": 21,
            "lhs": [2, 2, -3, 1, 2, 3, -2, -3, -3, -3, 1],
            "rhs": [-2, -3, -1, -1, -1, 3, 3, 2, -3, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, -3, -3, 1, 3, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, -3, -3, 1, 3, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, -3, -3, 1, 3, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, 1, 1, 1, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, -3, -3, 1, 3, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, -3, -3]
          },
          {
            "op": "replace",
            "before": [-3, 1, 1, 1, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, -3, -3, 1, 3, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, -3, -3],
            "at": 0,
            "lhs": [-3, 1, 1],
            "rhs": [1, -2, -2, -3, -1, -1, -1, 3, -1, -1, -1, 3, 3, 3, 2, -3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, -3, 1, 1, 1, 3, 2, 2, -1, 3, 3, -2, -3, -3, -3, 1, 1, 1, 3, 2, -1, -3, -1, 3, 3, -2, -3, -3, -3, 1, 1, 1, 3, 2, -1, -1, 2, 3, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, -3, 1, 1, 1, 3, 2, 2, -1, 3, 3, -2, -3, -3, -3, 1, 1, 1, 3, 2, -1, -3, -1, 3, 3, -2, -3, -3, -3, 1, 1, 1, 3, 2, -1, -1, 2, 3, -2],
            "at": 0,
            "lhs": [-3, -3, -3, 1, 1, 1, -3, 1, 1, 1, 3],
            "rhs": [2, -3, -2, -1, -1, 3, 1, -2, -2]
          },
          {
            "op": "replace",
            "before": [2, -3, -2, -1, -1, 3, 3, 3, -2, -3, -3, -3, 1, 1, 1, 3, 2, -1, -3, -1, 3, 3, -2, -3, -3, -3, 1, 1, 1, 3, 2, -1, -1, 2, 3, -2],
            "at": 7,
            "lhs": [3, -2, -3, -3, -3, 1, 1, 1, 3, 2, -1, -3],
            "rhs": [1, -2, -2, -3, -1, -1, -1, 3, 3, -1, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 2, -1, -1, -1, -1, 3, 3, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, -1, -1, -1, 3, 3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 2, -1, -1, -1, -1, 3, 3, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, -1, -1, -1, 3, 3, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 3, 2, -1, -1, -1, -1, 3, 3, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, -1, -1, -1, 3, 3, -2],
            "at": 8,
            "lhs": [-1, -1, -1, -1, 3, 3, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1],
            "rhs": [2, -1, -3, 1, 3, 1, 2, -1, -1, 3, 1, -2, -2, -3]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 3, 1, 2, -1, -1, 3, 1, -2, -2, -3, -1, -1, -1, 3, 3, -2],
            "at": 1,
            "lhs": [-3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 3],
            "rhs": [-2, -3, -3, 1, 1, 1, 3, 2, 2, 2]
          },
          {
            "op": "replace",
            "before": [-3, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, 1, 2, -1, -1, 3, 1, -2, -2, -3, -1, -1, -1, 3, 3, -2],
            "at": 1,
            "lhs": [-2, -3, -3, 1, 1, 1, 3, 2, 2, 2, 1],
            "rhs": [-3, 1, 1, 1, 3, 2, 2, 2, -3, 1, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, 1, 1, 1, 3, 2, 2, 2, -3, -1, 3, 1, -2, -2, -3, -1, -1, -1, 3, 3, -2],
            "at": 0,
            "lhs": [-3, -3, 1, 1, 1, 3, 2, 2, 2, -3, -1, 3],
            "rhs": [2, -3, -3, 1, 1, 1, 3, 2, 2, -1]
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          }
        ]
      },
      {
        "relator_index": 8,
        "allowed_relator_count": 19,
        "steps": [
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, -3, 1, 1, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, 1, -2, -2, -3, -1, -1, -1, 3, 3, 3, 2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, -3, 1, 1, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, 1, -2, -2, -3, -1, -1, -1, 3, 3, 3, 2],
            "at": 6,
            "lhs": [-3, 1, 1, 1, -3, 1, 1, 1, 3, 2, 2],
            "rhs": [3, 3, 2, -3, -2, -1, -1, 3, 1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 2, 2, -1, 3, -2, -1, -3, 1, 1, 2, 3, -2, -3, -3, -1, -1, -1, 3, 3, 3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 2, 2, -1, 3, -2, -1, -3, 1, 1, 2, 3, -2, -3, -3, -1, -1, -1, 3, 3, 3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 2, 2, -1, 3, -2, -1, -3, 1, 1, 2, 3, -2, -3, -3, -1, -1, -1, 3, 3, 3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, 1, 1, 1, 3, 2, 2, -1, 3, -2, -1, -3, 1, 1, 2, 3, -2, -3, -3, -1, -1, -1, 3, 3, 3, -2, -3]
          },
          {
            "op": "replace",
            "before": [-3, -3, 1, 1, 1, 3, 2, 2, -1, 3, -2, -1, -3, 1, 1, 2, 3, -2, -3, -3, -1, -1, -1, 3, 3, 3, -2, -3],
            "at": 0,
            "lhs": [-3, -3, 1],
            "rhs": [2, -3, -1, -1, -1, 3, 3, 3, 2, -3, -2, -1, 3, -2, -2, -2, -3, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, -2, 3, 2, -3, -3, -3, 1, 1, 1, 3, 3, 2, -3, -2, -1, -1, 3, 1, 2, -3, 1, 2, -3, 1, 2, 3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, -2, 3, 2, -3, -3, -3, 1, 1, 1, 3, 3, 2, -3, -2, -1, -1, 3, 1, 2, -3, 1, 2, -3, 1, 2, 3, -2]
          },
          {
            "op": "cyclic",
            "after": [2, -3, 1, 2, -3, 1, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3, -2, 3, 2, -3, -3, -3, 1, 1, 1, 3, 3, 2, -3, -2, -1, -1, 3, 1]
          },
          {
            "op": "replace",
            "before": [2, -3, 1, 2, -3, 1, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3, -2, 3, 2, -3, -3, -3, 1, 1, 1, 3, 3, 2, -3, -2, -1, -1, 3, 1],
            "at": 0,
            "lhs": [2, -3, 1],
            "rhs": [-2, -2, -3, -1, -1, -1, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 3, 1, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, -2, 3, 2, -3, -3, -3, 1, 1, 1, 3, 3, 2, -3, -2, -1, -1, 3, 1, -2, -2, -3, -1, -1, -1, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 3, 1, 2, 2, -3, 1, 2, 3, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 3, -2, 3, 2, -3, -3, -3, 1, 1, 1, 3, 3, 2, -3, -2, -1, -1, 3, 1, -2, -2, -3, -1, -1, -1, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 3, 1, 2, 2, -3, 1, 2, 3, -2],
            "at": 16,
            "lhs": [3, 3, 2, -3, -2, -1, -1, 3, 1, -2],
            "rhs": [-3, 1, 1, 1, -3, 1, 1, 1, 3, 2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 3, -2, 3, 2, -3, -3, -3, 1, 1, 1, -3, 1, 1, 1, -3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 3, 1, 2, 2, -3, 1, 2, 3, -2],
            "at": 16,
            "lhs": [-3, 1, 1, 1, -3, -3, 1, 1, 1, 3, 2, 2, -1],
            "rhs": [1, -2, -3, -1, -1, -1, 3, 3, 3, 2, -3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, -3, -3, 1, 3, 1, 2, 2, -3, 1, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3, -2, 3, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, -3, -3, 1, 3, 1, 2, 2, -3, 1, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3, -2, 3, 2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, -3, -3, 1, 3, 1, 2, 2, -3, 1, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3, -2, 3, 2],
            "at": 21,
            "lhs": [2, 2, -3, 1, 2, 3, -2, -3, -3, -3, 1],
            "rhs": [-2, -3, -1, -1, -1, 3, 3, 2, -3, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, -3, -3, 1, 3, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, -3, -3, 1, 3, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, -3, -3, 1, 3, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, 1, 1, 1, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, -3, -3, 1, 3, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, -3, -3]
          },
          {
            "op": "replace",
            "before": [-3, 1, 1, 1, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, -3, -3, 1, 3, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, -3, -3],
            "at": 0,
            "lhs": [-3, 1, 1],
            "rhs": [1, -2, -2, -3, -1, -1, -1, 3, -1, -1, -1, 3, 3, 3, 2, -3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, -3, 1, 1, 1, 3, 2, 2, -1, 3, 3, -2, -3, -3, -3, 1, 1, 1, 3, 2, -1, -3, -1, 3, 3, -2, -3, -3, -3, 1, 1, 1, 3, 2, -1, -1, 2, 3, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, -3, 1, 1, 1, 3, 2, 2, -1, 3, 3, -2, -3, -3, -3, 1, 1, 1, 3, 2, -1, -3, -1, 3, 3, -2, -3, -3, -3, 1, 1, 1, 3, 2, -1, -1, 2, 3, -2],
            "at": 0,
            "lhs": [-3, -3, -3, 1, 1, 1, -3, 1, 1, 1, 3],
            "rhs": [2, -3, -2, -1, -1, 3, 1, -2, -2]
          },
          {
            "op": "replace",
            "before": [2, -3, -2, -1, -1, 3, 3, 3, -2, -3, -3, -3, 1, 1, 1, 3, 2, -1, -3, -1, 3, 3, -2, -3, -3, -3, 1, 1, 1, 3, 2, -1, -1, 2, 3, -2],
            "at": 7,
            "lhs": [3, -2, -3, -3, -3, 1, 1, 1, 3, 2, -1, -3],
            "rhs": [1, -2, -2, -3, -1, -1, -1, 3, 3, -1, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 2, -1, -1, -1, -1, 3, 3, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, -1, -1, -1, 3, 3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 2, -1, -1, -1, -1, 3, 3, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, -1, -1, -1, 3, 3, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 3, 2, -1, -1, -1, -1, 3, 3, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, -1, -1, -1, 3, 3, -2],
            "at": 8,
            "lhs": [-1, -1, -1, -1, 3, 3, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1],
            "rhs": [2, -1, -3, 1, 3, 1, 2, -1, -1, 3, 1, -2, -2, -3]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 3, 1, 2, -1, -1, 3, 1, -2, -2, -3, -1, -1, -1, 3, 3, -2],
            "at": 1,
            "lhs": [-3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 3],
            "rhs": [-2, -3, -3, 1, 1, 1, 3, 2, 2, 2]
          },
          {
            "op": "replace",
            "before": [-3, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, 1, 2, -1, -1, 3, 1, -2, -2, -3, -1, -1, -1, 3, 3, -2],
            "at": 1,
            "lhs": [-2, -3, -3, 1, 1, 1, 3, 2, 2, 2, 1],
            "rhs": [-3, 1, 1, 1, 3, 2, 2, 2, -3, 1, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, 1, 1, 1, 3, 2, 2, 2, -3, -1, 3, 1, -2, -2, -3, -1, -1, -1, 3, 3, -2],
            "at": 0,
            "lhs": [-3, -3, 1, 1, 1, 3, 2, 2, 2, -3, -1, 3],
            "rhs": [2, -3, -3, 1, 1, 1, 3, 2, 2, -1]
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          }
        ]
      },
      {
        "relator_index": 12,
        "allowed_relator_count": 20,
        "steps": [
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, 1, 3, -2, -3, -3, -3, 1, 1, 1, -3, 1, 1, 1, 3, 2, 2, 2, -1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 3, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, 1, 3, -2, -3, -3, -3, 1, 1, 1, -3, 1, 1, 1, 3, 2, 2, 2, -1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 3, -2],
            "at": 28,
            "lhs": [3, -2, -3, -3, -3, 1, 1, 1, -3, 1],
            "rhs": [-2, -1, -1, 3, 1, -2, -2, -3, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, 1, -2, -1, -1, 3, 1, -2, -2, -3, -1, -1, 1, 1, 3, 2, 2, 2, -1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 3, -2],
            "at": 19,
            "lhs": [1, 1, 1, 3, 2, 2, 2, -3, 1, -2, -1],
            "rhs": [-3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 3]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, 1, -3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 3, -1, 3, 1, -2, -2, -3, -1, -1, 1, 1, 3, 2, 2, 2, -1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 3, -2],
            "at": 18,
            "lhs": [-3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 3],
            "rhs": [-2, -3, -3, 1, 1, 1, 3, 2, 2, 2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, 1, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -1, 3, 1, 2, -1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 3, -2],
            "at": 29,
            "lhs": [3, 1, 2, -1, 3, -2, -2, -2, -3, -1, -1],
            "rhs": [-1, 3, 1, -2, -2, -3, -1, -1, -1, 3, 1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, 1, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -1, -1, 3, 1, -2, -2, -3, -1, -1, -1, 3, 1, -1, 3, 3, -2],
            "at": 28,
            "lhs": [-1, -1, 3, 1, -2, -2, -3, -1, -1, -1, 3],
            "rhs": [2, 3, -2, -3, -3, -3, 1, 1, 1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, 1, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3, 3, -2],
            "at": 18,
            "lhs": [-2, -3, -3, 1, 1, 1, 3, 2, 2, 2, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3, 3],
            "rhs": [3, -2, -2, -2, -3, -1, -1, -1, 3, 3, 2, -1, -3, 1, 1, 1, 3, 2, 2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, 1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 3, 2, -1, -3, 1, 1, 1, 3, 2, 2, -2],
            "at": 16,
            "lhs": [-3, 1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 3],
            "rhs": [1, -2, -2, -3, -1, -1, -1, 3, 3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, -3, 1, 1, 1, 3, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, -3, 1, 1, 1, 3, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, -3, 1, 1, 1, 3, 2]
          },
          {
            "op": "cyclic",
            "after": [1, -2, -2, -3, -1, -1, -1, 3, 3, -1, -3, 1, 1, 1, 3, 2, -3, -3, -3, 1, 1, 1, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2]
          },
          {
            "op": "replace",
            "before": [1, -2, -2, -3, -1, -1, -1, 3, 3, -1, -3, 1, 1, 1, 3, 2, -3, -3, -3, 1, 1, 1, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2],
            "at": 0,
            "lhs": [1, -2, -2, -3],
            "rhs": [3, -2, -3, -3, -3, 1, 1, 1, 3, 2, -1, -3, 1, 1, 1, -3, -3, 1, 1, 1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3, 2, -1, -3, 1, 1, -3, 1, 1, 1, 3, 2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3, 2, -1, -3, 1, 1, -3, 1, 1, 1, 3, 2],
            "at": 8,
            "lhs": [-3, 1, 1, 1, 3, 2, 2, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3],
            "rhs": [1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -3, 1, 3, 1, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, -3, 1, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -3, 1, 1, 1, -3, 1, 1, 1, 3, 2],
            "at": 17,
            "lhs": [-3, -3, 1, 1, 1, -3, 1, 1, 1, 3, 2],
            "rhs": [3, 2, -3, -2, -1, -1, 3, 1, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, -3, 1, 1, -3, 1, 1, 1, 3, 2, 2, 2, 3, 2, -3, -2, -1, -1, 3, 1, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, -3, 1, 1, -3, 1, 1, 1, 3, 2, 2, 2, 3, 2, -3, -2, -1, -1, 3, 1, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, -3, 1, 1, -3, 1, 1, 1, 3, 2, 2, 2, 3, 2, -3, -2, -1, -1, 3, 1, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, 1, 1, 1, 3, 2, 2, 2, 3, 2, -3, -2, -1, -1, 3, 1, -2, -3, -3, -3, 1, 1, 1, -3, 1, 1]
          },
          {
            "op": "replace",
            "before": [-3, 1, 1, 1, 3, 2, 2, 2, 3, 2, -3, -2, -1, -1, 3, 1, -2, -3, -3, -3, 1, 1, 1, -3, 1, 1],
            "at": 0,
            "lhs": [-3, 1, 1, 1, 3, 2, 2, 2],
            "rhs": [1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -3, 1, 3, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, -3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, -3, 1, 1, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -3, 1, 3, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, 2, -3, -2, -1, -1, 3, 1, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, -3, 1, 1, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -3, 1, 3, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, 2, -3, -2, -1, -1, 3, 1, -2],
            "at": 0,
            "lhs": [-3, -3, -3, 1, 1, 1, -3, 1, 1, 1, -3, 1, 1, 1, 3, 2],
            "rhs": [-2, -3, -3, -3, 1, 1, 1, 3, 2, 2, -1, 3, -2, -2]
          },
          {
            "op": "replace",
            "before": [-2, -3, -3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 3, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, 2, -3, -2, -1, -1, 3, 1, -2],
            "at": 2,
            "lhs": [-3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 3],
            "rhs": [-2, -3, -3, 1, 1, 1, 3, 2, 2, 2]
          },
          {
            "op": "replace",
            "before": [-2, -3, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, 1, -2, -3, -1, -1, -1, 3, 3, 3, 2, 2, -3, -2, -1, -1, 3, 1, -2],
            "at": 2,
            "lhs": [-2, -3, -3, 1, 1, 1, 3, 2, 2, 2, 1],
            "rhs": [-3, 1, 1, 1, 3, 2, 2, 2, -3, 1, -2]
          },
          {
            "op": "replace",
            "before": [-2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -3, 1, -2, -2, -3, -1, -1, -1, 3, 3, 3, 2, 2, -3, -2, -1, -1, 3, 1, -2],
            "at": 0,
            "lhs": [-2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -3],
            "rhs": [-3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1]
          },
          {
            "op": "replace",
            "before": [-3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 1, -2, -2, -3, -1, -1, -1, 3, 3, 3, 2, 2, -3, -2, -1, -1, 3, 1, -2],
            "at": 1,
            "lhs": [-3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 1],
            "rhs": [-1, -1, -1, 3, 3, 3, 2, -3, -2]
          },
          {
            "op": "replace",
            "before": [-3, -1, -1, -1, 3, 3, 3, 2, -3, -2, -2, -2, -3, -1, -1, -1, 3, 3, 3, 2, 2, -3, -2, -1, -1, 3, 1, -2],
            "at": 0,
            "lhs": [-3, -1, -1, -1, 3, 3, 3, 2, -3, -2, -2, -2, -3, -1, -1, -1, 3],
            "rhs": [2, -1, -3, -1, 3, 3, -2, -2, -2, -3, -1, -1, -1, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -3, 1, 1, 1, 2, 3, -2, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -3, 1, 1, 1, 2, 3, -2, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -3, 1, 1, 1, 2, 3, -2, -2]
          },
          {
            "op": "cyclic",
            "after": [1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -3, 1, 1, 1, 2, 3, -2, -2, -3, -3]
          },
          {
            "op": "replace",
            "before": [1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -3, 1, 1, 1, 2, 3, -2, -2, -3, -3],
            "at": 0,
            "lhs": [1, -3, 1, 1, 1, 3, 2, 2],
            "rhs": [-3, 1, 1, 1, 3, 2, 2, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3, 2, -1, -3, -1, 3, 3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 2, -1, -3, 1, 1, 2, 3, -2, -2, -3, -3, -3, 1, 1, 1, 3, 2, 2, 2, 3, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 3, 2, -1, -3, 1, 1, 2, 3, -2, -2, -3, -3, -3, 1, 1, 1, 3, 2, 2, 2, 3, -2],
            "at": 12,
            "lhs": [2, 3, -2, -2, -3, -3, -3, 1, 1, 1, 3, 2, 2],
            "rhs": [1, -3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 3, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 3, 2, -1, -3, 1, 1, 1, -3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 3, -2, 2, 3, -2],
            "at": 0,
            "lhs": [-3, -3, -3, 1, 1, 1, 3, 2, -1, -3, 1, 1, 1],
            "rhs": [2, -3, 1, -2, -2, -3, -1, -1, -1, 3, 3]
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          }
        ]
      },
      {
        "relator_index": 0,
        "allowed_relator_count": 21,
        "steps": [
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, -3, 1, 3, 3, 2, 2, -3, -2, -3, 1, 1, 1, 3, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, -3, 1, 3, 3, 2, 2, -3, -2, -3, 1, 1, 1, 3, 2]
          },
          {
            "op": "cyclic",
            "after": [3, 3, 2, 2, -3, -2, -3, 1, 1, 1, 3, 2, -3, -3, -3, 1, 1, 1, -3, 1]
          },
          {
            "op": "replace",
            "before": [3, 3, 2, 2, -3, -2, -3, 1, 1, 1, 3, 2, -3, -3, -3, 1, 1, 1, -3, 1],
            "at": 0,
            "lhs": [3, 3, 2],
            "rhs": [-3, 1, 1, 1, 3, 2, 2, 2, -3, 3, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, 2, 3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, -3, 1, 1, 1, 3, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, -3, 1, 1, 1, 3, 2]
          },
          {
            "op": "cyclic",
            "after": [1, -2, -2, -3, -1, -1, -1, 3, 3, -1, -3, 1, 1, 1, 3, 2, -3, -3, -3, 1, 1, 1, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2]
          },
          {
            "op": "replace",
            "before": [1, -2, -2, -3, -1, -1, -1, 3, 3, -1, -3, 1, 1, 1, 3, 2, -3, -3, -3, 1, 1, 1, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2],
            "at": 0,
            "lhs": [1, -2, -2],
            "rhs": [3, -2, -3, -3, -3, 1, 1, 1, 3, 2, -1, -3, 1, 1, 1, -3, -3, 1, 1, 1, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3, 2, -1, -3, 1, 1, -3, 1, 1, 1, 3, 2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3, 2, -1, -3, 1, 1, -3, 1, 1, 1, 3, 2],
            "at": 8,
            "lhs": [-3, 1, 1, 1, 3, 2, 2, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3],
            "rhs": [1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -3, 1, 3, 1, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, -3, 1, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -3, 1, 1, 1, -3, 1, 1, 1, 3, 2],
            "at": 17,
            "lhs": [-3, -3, 1, 1, 1, -3, 1, 1, 1, 3, 2],
            "rhs": [3, 2, -3, -2, -1, -1, 3, 1, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, -3, 1, 1, -3, 1, 1, 1, 3, 2, 2, 2, 3, 2, -3, -2, -1, -1, 3, 1, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, -3, 1, 1, -3, 1, 1, 1, 3, 2, 2, 2, 3, 2, -3, -2, -1, -1, 3, 1, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, -3, 1, 1, -3, 1, 1, 1, 3, 2, 2, 2, 3, 2, -3, -2, -1, -1, 3, 1, -2]
          },
          {
            "op": "cyclic",
            "after": [2, -3, -2, -1, -1, 3, 1, -2, -3, -3, -3, 1, 1, 1, -3, 1, 1, -3, 1, 1, 1, 3, 2, 2, 2, 3]
          },
          {
            "op": "replace",
            "before": [2, -3, -2, -1, -1, 3, 1, -2, -3, -3, -3, 1, 1, 1, -3, 1, 1, -3, 1, 1, 1, 3, 2, 2, 2, 3],
            "at": 0,
            "lhs": [2, -3, -2],
            "rhs": [-2, -3, -3, -3, 1, 1, 1, 3, 2, 2, 2, -3, 3, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, -3, 1, 1, -3, 1, 1, 1, 3, 2, 2, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3, 2, 2, 2, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, -1, -1, 3, 1, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, -3, 1, 1, -3, 1, 1, 1, 3, 2, 2, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3, 2, 2, 2, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, -1, -1, 3, 1, -2],
            "at": 9,
            "lhs": [-3, 1, 1, 1, 3, 2, 2, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3],
            "rhs": [1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -3, 1, 3, 1, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, -3, 1, 1, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -3, 1, 3, 1, -2, 2, 2, 2, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, -1, -1, 3, 1, -2],
            "at": 0,
            "lhs": [-3, -3, -3, 1, 1, 1, -3, 1, 1, 1, -3, 1, 1, 1, 3, 2],
            "rhs": [-2, -3, -3, -3, 1, 1, 1, 3, 2, 2, -1, 3, -2, -2]
          },
          {
            "op": "replace",
            "before": [-2, -3, -3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 3, 1, -2, 2, 2, 2, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, -1, -1, 3, 1, -2],
            "at": 2,
            "lhs": [-3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 3],
            "rhs": [-2, -3, -3, 1, 1, 1, 3, 2, 2, 2]
          },
          {
            "op": "replace",
            "before": [-2, -3, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, 1, -2, 2, 2, 2, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, -1, -1, 3, 1, -2],
            "at": 2,
            "lhs": [-2, -3, -3, 1, 1, 1, 3, 2, 2, 2, 1],
            "rhs": [-3, 1, 1, 1, 3, 2, 2, 2, -3, 1, -2]
          },
          {
            "op": "replace",
            "before": [-2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -3, 1, -2, -2, 2, 2, 2, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, -1, -1, 3, 1, -2],
            "at": 0,
            "lhs": [-2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -3],
            "rhs": [-3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1]
          },
          {
            "op": "replace",
            "before": [-3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 1, -2, -2, 2, 2, 2, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, -1, -1, 3, 1, -2],
            "at": 1,
            "lhs": [-3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 1],
            "rhs": [-1, -1, -1, 3, 3, 3, 2, -3, -2]
          },
          {
            "op": "replace",
            "before": [-3, -1, -1, -1, 3, 3, 3, 2, -3, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, -1, -1, 3, 1, -2],
            "at": 0,
            "lhs": [-3, -1, -1, -1, 3, 3, 3, 2, -3, 1, -2, -2, -3],
            "rhs": [2, -1, -3, 1, 1, 1, -3, -3, 1, 1, 1]
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          }
        ]
      },
      {
        "relator_index": 1,
        "allowed_relator_count": 22,
        "steps": [
          {
            "op": "cyclic",
            "after": [-3, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -3, 1, 1, 1, 2, 3, -2, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -3, 1, 1, 1, 2, 3, -2, -2]
          },
          {
            "op": "cyclic",
            "after": [1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -3, 1, 1, 1, 2, 3, -2, -2, -3, -3]
          },
          {
            "op": "replace",
            "before": [1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -3, 1, 1, 1, 2, 3, -2, -2, -3, -3],
            "at": 0,
            "lhs": [1, -3, 1, 1, 1, 3],
            "rhs": [-3, 1, 1, 1, 3, 2, 2, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3, 2, -1, -3, -1, 3, 3, -2, -2, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 2, -1, -3, 1, 1, 2, 3, -2, -2, -3, -3, -3, 1, 1, 1, 3, 2, 2, 2, 3, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 3, 2, -1, -3, 1, 1, 2, 3, -2, -2, -3, -3, -3, 1, 1, 1, 3, 2, 2, 2, 3, -2],
            "at": 12,
            "lhs": [2, 3, -2, -2, -3, -3, -3, 1, 1, 1, 3, 2, 2],
            "rhs": [1, -3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 3, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 3, 2, -1, -3, 1, 1, 1, -3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 3, -2, 2, 3, -2],
            "at": 0,
            "lhs": [-3, -3, -3, 1, 1, 1, 3, 2, -1, -3, 1, 1, 1],
            "rhs": [2, -3, 1, -2, -2, -3, -1, -1, -1, 3, 3]
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          }
        ]
      },
      {
        "relator_index": 5,
        "allowed_relator_count": 23,
        "steps": [
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 2, -1, 2, 3, -2, -2, -3, -3, 1, 1, -3, 1, 1, 1, 3, 2, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 2, -1, 2, 3, -2, -2, -3, -3, 1, 1, -3, 1, 1, 1, 3, 2, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 2, -1, 2, 3, -2, -2, -3, -3, 1, 1, -3, 1, 1, 1, 3, 2, 2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 3, 2, -1, 2, 3, -2, -2, -3, -3, 1, 1, -3, 1, 1, 1, 3, 2, 2],
            "at": 0,
            "lhs": [-3, -3, -3],
            "rhs": [2, -3, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, -1, -1, 3, 1, -2, -3, -1, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, 1, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, -1, -1, 3, 2, 3, -2, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, 1, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, -1, -1, 3, 2, 3, -2, -2],
            "at": 2,
            "lhs": [1, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, 1, -2, -2, -3],
            "rhs": [-1, 3, -1, -1, -1, 3, 3, 3, -2, -3, -3, -3, 1, 1, 1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -1, 3, -1, -1, -1, 3, 3, 3, -2, -3, -3, -3, 1, 1, 1, -1, -1, -1, 3, 3, -1, -1, -1, 3, 2, 3, -2, -2],
            "at": 0,
            "lhs": [-3, -3, -1, 3, -1, -1, -1, 3, 3, 3, -2],
            "rhs": [2, 2, -3, -2, -3, 1, 1, 1, 3]
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          }
        ]
      },
      {
        "relator_index": 10,
        "allowed_relator_count": 24,
        "steps": [
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 3, -2, -3, -3, 2, 3, -2, -2, -3, -3, -1, 3, 3, -1, 2, 3, -2, -2, -3, 2, -3, -3, 1, 1, 1, 3, 2, -3, -3, 1, 1, 1, 3, 2, 2, 2, 2, 3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 3, -2, -3, -3, 2, 3, -2, -2, -3, -3, -1, 3, 3, -1, 2, 3, -2, -2, -3, 2, -3, -3, 1, 1, 1, 3, 2, -3, -3, 1, 1, 1, 3, 2, 2, 2, 2, 3, -2]
          },
          {
            "op": "cyclic",
            "after": [2, 3, -2, -2, -3, -3, -1, 3, 3, -1, 2, 3, -2, -2, -3, 2, -3, -3, 1, 1, 1, 3, 2, -3, -3, 1, 1, 1, 3, 2, 2, 2, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3, 3, -2, -3, -3]
          },
          {
            "op": "replace",
            "before": [2, 3, -2, -2, -3, -3, -1, 3, 3, -1, 2, 3, -2, -2, -3, 2, -3, -3, 1, 1, 1, 3, 2, -3, -3, 1, 1, 1, 3, 2, 2, 2, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3, 3, -2, -3, -3],
            "at": 0,
            "lhs": [2, 3, -2],
            "rhs": [-3, 1, 1, 1, 3, 2, -3, -3, -3, 1, 1, 1, -3, 1, 3, 3, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, -1, 2, 3, -2, -2, -3, 2, -3, -3, 1, 1, 1, 3, 2, -3, -3, 1, 1, 1, 3, 2, 2, 2, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3, 3, -2, -3, -3, -3, 1, 1, 1, 3, 2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 3, -1, 2, 3, -2, -2, -3, 2, -3, -3, 1, 1, 1, 3, 2, -3, -3, 1, 1, 1, 3, 2, 2, 2, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3, 3, -2, -3, -3, -3, 1, 1, 1, 3, 2],
            "at": 21,
            "lhs": [-3, -3, 1, 1, 1, 3, 2, 2, 2, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3, 3, -2],
            "rhs": [2, 3, -2, -2, -2, -3, -1, -1, -1, 3, 3, 2, -1, -3, 1, 1, 1, 3, 2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 3, -1, 2, 3, -2, -2, -3, 2, -3, -3, 1, 1, 1, 3, 2, 2, 3, -2, -2, -2, -3, -1, -1, -1, 3, 3, 2, -1, -3, 1, 1, 1, 3, 2, -3, -3, -3, 1, 1, 1, 3, 2],
            "at": 22,
            "lhs": [3, -2, -2, -2, -3, -1, -1, -1, 3, 3, 2],
            "rhs": [-1, 3, 1, -2, -2, -3, -1, -1, -1, 3, 3]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 3, -1, 2, 3, -2, -2, -3, 2, -3, -3, 1, 1, 1, 3, 2, 2, -1, 3, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, -3, 1, 1, 1, 3, 2, -3, -3, -3, 1, 1, 1, 3, 2],
            "at": 34,
            "lhs": [-3, 1, 1, 1, 3, 2, -3, -3, -3, 1, 1],
            "rhs": [2, 3, -2, -2, -3, -3, -1, 3, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 3, -1, 2, 3, -2, -2, -3, 2, -3, -3, 1, 1, 1, 3, 2, 2, -1, 3, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, 2, 3, -2, -2, -3, -3, -1, 3, -1, 1, 3, 2],
            "at": 23,
            "lhs": [3, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, 2, 3],
            "rhs": [3, -2, -2, -2, -3, -1, -1, -1, 3, 3, 3, 2, 2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 3, -1, 2, 3, -2, -2, -3, 2, -3, -3, 1, 1, 1, 3, 2, 2, -1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 3, 3, 2, 2, -2, -2, -3, -3, -1, 3, -1, 1, 3, 2],
            "at": 14,
            "lhs": [-3, -3, 1, 1, 1, 3, 2, 2, -1, 3, -2, -2, -2, -3, -1, -1],
            "rhs": [3, 2, -3, -3, -3, 1, 1, 1, -3, 1, 1, 1, -3, 1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 3, -1, 2, 3, -2, -2, -3, 2, 3, 2, -3, -3, -3, 1, 1, 1, -3, 1, 1, 1, -3, 1, -1, 3, 3, 3, 2, 2, -2, -2, -3, -3, -1, 3, -1, 1, 3, 2],
            "at": 14,
            "lhs": [3, 2, -3, -3, -3, 1, 1, 1, -3, 1],
            "rhs": [-1, -1, -1, 3, 2, 3, -2, -2, -3, -3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, -1, 2, 3, -2, -2, -3, 2, -1, -1, -1, 3, 2, 3, -2, -2, -3, -3, 1, 3, 3, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, -1, 2, 3, -2, -2, -3, 2, -1, -1, -1, 3, 2, 3, -2, -2, -3, -3, 1, 3, 3, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, -1, 2, 3, -2, -2, -3, 2, -1, -1, -1, 3, 2, 3, -2, -2, -3, -3, 1, 3, 3, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, -1, 2, 3, -2, -2, -3, 2, -1, -1, -1, 3, 2, 3, -2, -2, -3, -3, 1, 3, 3, 2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 3, -1, 2, 3, -2, -2, -3, 2, -1, -1, -1, 3, 2, 3, -2, -2, -3, -3, 1, 3, 3, 2],
            "at": 0,
            "lhs": [-3, -3, -3],
            "rhs": [2, -3, -2, -1, -1, 3, 1, -2, -2, -3, -1, -1, -1, 3, -1, -1, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -1, 3, 3, 2, 2, -3, -2, -3, 1, 1, 1, -2, 3, 2, 2, -3, -2, 1, -3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 1, 2, 3, -2, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -1, 3, 3, 2, 2, -3, -2, -3, 1, 1, 1, -2, 3, 2, 2, -3, -2, 1, -3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 1, 2, 3, -2, -2],
            "at": 3,
            "lhs": [3, 3, 2, 2, -3, -2, -3, 1, 1, 1],
            "rhs": [-1, 3, -1, -1, -1, 3, 3, 3, -2, -3]
          },
          {
            "op": "replace",
            "before": [-3, -3, -1, -1, 3, -1, -1, -1, 3, 3, 3, -2, -3, -2, 3, 2, 2, -3, -2, 1, -3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 1, 2, 3, -2, -2],
            "at": 14,
            "lhs": [3, 2, 2, -3, -2, 1, -3, -3, 1, 1, 1, 3, 2],
            "rhs": [-3, -3, 1, 1, 1, 3, 2, 2, 2, -3, 3, 1, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -1, -1, 3, -1, -1, -1, 3, 3, 3, -2, -3, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -3, 3, 1, -2, 2, -1, -3, 1, 1, 2, 3, -2, -2],
            "at": 13,
            "lhs": [-2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -3],
            "rhs": [-3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -1, -1, 3, -1, -1, -1, 3, 3, 3, -2, -3, -3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 1, 3, 1, -2, 2, -1, -3, 1, 1, 2, 3, -2, -2],
            "at": 2,
            "lhs": [-1, -1, 3, -1, -1, -1, 3, 3, 3, -2, -3, -3, -3, 1, 1, 1],
            "rhs": [1, -3, 1, 1, 1, 3, 2, 2, 2, -3, 1, -2, -2, -3]
          },
          {
            "op": "replace",
            "before": [-3, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, 1, -2, -2, -3, 3, 2, 2, -1, -3, 1, 3, 1, -2, 2, -1, -3, 1, 1, 2, 3, -2, -2],
            "at": 0,
            "lhs": [-3, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2],
            "rhs": [2, 2, -3, -2, -1, -1, -1, 3, 3]
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          }
        ]
      },
      {
        "relator_index": 11,
        "allowed_relator_count": 25,
        "steps": [
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, 1, 3, -1, -1, 3, 1, -2, -2, -3, -3, 1, 1, 1, 3, 2, -3, -2, -2, -2, -3, -1, -1, -1, 3, -1, 3, -1, -1, -1, 3, 3, 3, 2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, 1, 3, -1, -1, 3, 1, -2, -2, -3, -3, 1, 1, 1, 3, 2, -3, -2, -2, -2, -3, -1, -1, -1, 3, -1, 3, -1, -1, -1, 3, 3, 3, 2],
            "at": 1,
            "lhs": [-3, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2],
            "rhs": [2, 2, -3, -2, -1, -1, -1, 3, 3]
          },
          {
            "op": "replace",
            "before": [-3, 2, 2, -3, -2, -1, -1, -1, 3, 1, 3, -1, -1, 3, 1, -2, -2, -3, -3, 1, 1, 1, 3, 2, -3, -2, -2, -2, -3, -1, -1, -1, 3, -1, 3, -1, -1, -1, 3, 3, 3, 2],
            "at": 25,
            "lhs": [-2, -2, -2, -3, -1, -1, -1, 3, -1, 3],
            "rhs": [-3, -3, 1, 1, 1, 2, 3, -2, -2, -3]
          },
          {
            "op": "replace",
            "before": [-3, 2, 2, -3, -2, -1, -1, -1, 3, 1, 3, -1, -1, 3, 1, -2, -2, -3, -3, 1, 1, 1, 3, 2, -3, -3, -3, 1, 1, 1, 2, 3, -2, -2, -3, -1, -1, -1, 3, 3, 3, 2],
            "at": 18,
            "lhs": [-3, 1, 1, 1, 3, 2, -3, -3, -3, 1, 1],
            "rhs": [2, 3, -2, -2, -3, -3, -1, 3, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 2, 2, -3, -2, -3, 1, 3, 3, 2, 2, -3, -2, 3, 2, 2, -1, -3, 1, 1, -3, -1, -3, 1, 1, 1, 2, 3, -2, -2, 3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 2, 2, -3, -2, -3, 1, 3, 3, 2, 2, -3, -2, 3, 2, 2, -1, -3, 1, 1, -3, -1, -3, 1, 1, 1, 2, 3, -2, -2, 3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 2, 2, -3, -2, -3, 1, 3, 3, 2, 2, -3, -2, 3, 2, 2, -1, -3, 1, 1, -3, -1, -3, 1, 1, 1, 2, 3, -2, -2, 3, -2]
          },
          {
            "op": "cyclic",
            "after": [3, 2, 2, -1, -3, 1, 1, -3, -1, -3, 1, 1, 1, 2, 3, -2, -2, 3, -2, -3, -3, -3, 1, 1, 1, 3, 2, 2, -3, -2, -3, 1, 3, 3, 2, 2, -3, -2]
          },
          {
            "op": "replace",
            "before": [3, 2, 2, -1, -3, 1, 1, -3, -1, -3, 1, 1, 1, 2, 3, -2, -2, 3, -2, -3, -3, -3, 1, 1, 1, 3, 2, 2, -3, -2, -3, 1, 3, 3, 2, 2, -3, -2],
            "at": 0,
            "lhs": [3, 2, 2, -1, -3, 1, 1],
            "rhs": [-3, 1, 1, 1, -3, -3, 1, 1, 1, 3, 2, -1, -3, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -1, 3, 1, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, 3, 2, 2, -3, -2, -3, 1, 3, 3, 2, 2, -3, -2, -3, 1, 1, 1, -3, -3, 1, 1, 1, 3, 2, -1, -3, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -1, 3, 1, 2, -3, -1, -3, 1, 1, 1, 2, 3, -2, -2, 3, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 3, 2, 2, -3, -2, -3, 1, 3, 3, 2, 2, -3, -2, -3, 1, 1, 1, -3, -3, 1, 1, 1, 3, 2, -1, -3, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -1, 3, 1, 2, -3, -1, -3, 1, 1, 1, 2, 3, -2, -2, 3, -2],
            "at": 11,
            "lhs": [-3, 1, 3, 3, 2, 2, -3, -2, -3, 1, 1],
            "rhs": [-1, -1, -1, 3, 3, 3, -2, -3, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, 3, 2, 2, -3, -2, -1, -1, -1, 3, 3, 3, -2, -3, -1, 1, -3, -3, 1, 1, 1, 3, 2, -1, -3, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -1, 3, 1, 2, -3, -1, -3, 1, 1, 1, 2, 3, -2, -2, 3, -2],
            "at": 6,
            "lhs": [3, 2, 2, -3, -2, -1, -1, -1, 3, 3],
            "rhs": [-3, 1, -3, 1, 1, 1, 3, 2, 2, 2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3, 2, -1, -3, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -1, 3, 1, 2, -3, -1, -3, 1, 1, 1, 2, 3, -2, -2, 3, -2],
            "at": 8,
            "lhs": [-3, 1, 1, 1, 3, 2, 2, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3],
            "rhs": [1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -3, 1, 3, 1, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, -3, 1, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -3, 1, 3, 1, -2, 2, -1, -3, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -1, 3, 1, 2, -3, -1, -3, 1, 1, 1, 2, 3, -2, -2, 3, -2],
            "at": 8,
            "lhs": [1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -3],
            "rhs": [3, 3, 2, 2, -3, -2, -1, -1, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, -3, 1, 3, 3, 2, 2, -3, -2, -1, -1, -1, 1, 3, 1, -2, 2, -1, -3, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -1, 3, 1, 2, -3, -1, -3, 1, 1, 1, 2, 3, -2, -2, 3, -2],
            "at": 0,
            "lhs": [-3, -3, -3, 1, 1, 1, -3, 1, 3, 3, 2],
            "rhs": [-2, -3, -1, -1, -1, 3, 2, 3, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, 1, 1, 1, 3, 2, 2, 2, -1, 3, 1, 2, -3, -1, -3, 1, 1, 1, 2, 3, -2, -2, 3, -2, -2, -3, -1, -1, -1, 3, -1, -1, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, 1, 1, 1, 3, 2, 2, 2, -1, 3, 1, 2, -3, -1, -3, 1, 1, 1, 2, 3, -2, -2, 3, -2, -2, -3, -1, -1, -1, 3, -1, -1, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, 1, 1, 1, 3, 2, 2, 2, -1, 3, 1, 2, -3, -1, -3, 1, 1, 1, 2, 3, -2, -2, 3, -2, -2, -3, -1, -1, -1, 3, -1, -1, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, 1, 1, 1, 2, 3, -2, -2, 3, -2, -2, -3, -1, -1, -1, 3, -1, -1, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -1, 3, 1, 2, -3, -1]
          },
          {
            "op": "replace",
            "before": [-3, 1, 1, 1, 2, 3, -2, -2, 3, -2, -2, -3, -1, -1, -1, 3, -1, -1, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -1, 3, 1, 2, -3, -1],
            "at": 0,
            "lhs": [-3, 1, 1],
            "rhs": [3, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -3, -1, 3, 1, -2, -2, -3, -1]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, 1, 1, 1, 3, 2, 2, 2, -3, -1, 3, 1, -2, -2, -3, 2, 3, -2, -2, 3, -2, -2, -3, -1, -1, -1, 3, -1, -1, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -1, 3, 1, 2, -3, -1, 3, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, 1, 1, 1, 3, 2, 2, 2, -3, -1, 3, 1, -2, -2, -3, 2, 3, -2, -2, 3, -2, -2, -3, -1, -1, -1, 3, -1, -1, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -1, 3, 1, 2, -3, -1, 3, -2],
            "at": 0,
            "lhs": [-3, -3, 1, 1, 1, 3, 2, 2, 2, -3, -1, 3],
            "rhs": [2, -3, -3, 1, 1, 1, 3, 2, 2, -1]
          },
          {
            "op": "replace",
            "before": [2, -3, -3, 1, 1, 1, 2, 3, -2, -2, 3, -2, -2, -3, -1, -1, -1, 3, -1, -1, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -1, 3, 1, 2, -3, -1, 3, -2],
            "at": 0,
            "lhs": [2, -3, -3, 1, 1, 1, 2, 3, -2, -2],
            "rhs": [-2, -2, -3, -1, -1, -1, 3, -1, 3, 3]
          },
          {
            "op": "replace",
            "before": [-2, -2, -3, -1, -1, -1, 3, -1, 3, 3, 3, -2, -2, -3, -1, -1, -1, 3, -1, -1, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -1, 3, 1, 2, -3, -1, 3, -2],
            "at": 8,
            "lhs": [3, 3, 3, -2, -2, -3, -1, -1, -1, 3, -1, -1],
            "rhs": [1, 1, 1, 3, 2, -1, 2, 3, -2, -2, -3, -3]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -1, 3, 1, 2, -3, -1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 1, 1, 3, 2, -1, 2, 3, -2, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -1, 3, 1, 2, -3, -1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 1, 1, 3, 2, -1, 2, 3, -2, -2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -1, 3, 1, 2, -3, -1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 1, 1, 3, 2, -1, 2, 3, -2, -2]
          },
          {
            "op": "cyclic",
            "after": [-1, 3, 1, 2, -3, -1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 1, 1, 3, 2, -1, 2, 3, -2, -2, -3, -3, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2]
          },
          {
            "op": "replace",
            "before": [-1, 3, 1, 2, -3, -1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 1, 1, 3, 2, -1, 2, 3, -2, -2, -3, -3, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2],
            "at": 0,
            "lhs": [-1, 3, 1],
            "rhs": [1, 2, 3, -2, -3, -3, -3, 1, 1, 1, -3, 1, 1, 1, 3, 2, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, -3, 1, 1, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 1, 1, 3, 2, -1, 2, 3, -2, -2, -3, -3, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, 1, 2, 3, -2]
          },
          {
            "op": "replace",
            "before": [-3, -3, -3, 1, 1, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 1, 1, 3, 2, -1, 2, 3, -2, -2, -3, -3, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, 1, 2, 3, -2],
            "at": 0,
            "lhs": [-3, -3, -3, 1, 1, 1, -3, 1, 1, 1, 3],
            "rhs": [2, -3, -2, -1, -1, 3, 1, -2, -2]
          },
          {
            "op": "replace",
            "before": [2, -3, -2, -1, -1, 3, 1, 2, -3, -1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 1, 1, 3, 2, -1, 2, 3, -2, -2, -3, -3, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, 1, 2, 3, -2],
            "at": 30,
            "lhs": [-2, -3, -3, 1, 1, 1, 3, 2, 2, 2, 1],
            "rhs": [-3, 1, 1, 1, 3, 2, 2, 2, -3, 1, -2]
          },
          {
            "op": "replace",
            "before": [2, -3, -2, -1, -1, 3, 1, 2, -3, -1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 1, 1, 3, 2, -1, 2, 3, -2, -2, -3, -3, -3, 1, 1, 1, 3, 2, 2, 2, -3, 1, -2, 2, 3, -2],
            "at": 23,
            "lhs": [-1, 2, 3, -2, -2, -3, -3, -3, 1, 1, 1, 3, 2],
            "rhs": [-3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 3, -2, -2]
          },
          {
            "op": "replace",
            "before": [2, -3, -2, -1, -1, 3, 1, 2, -3, -1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 1, 1, 3, 2, -3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 3, -2, -2, 2, 2, -3, 1, -2, 2, 3, -2],
            "at": 21,
            "lhs": [3, 2, -3, -3, 1, 1, 1, 3, 2, 2, -1],
            "rhs": [-3, 1, 1, 1, 3, 2, 2, 2, -3, -1, 3]
          },
          {
            "op": "cyclic",
            "after": [-3, -2, -1, -1, 3, 1, 2, -3, -1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 1, 1, -3, 1, 1, 1, 3, 2, 2, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -2, -1, -1, 3, 1, 2, -3, -1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 1, 1, -3, 1, 1, 1, 3, 2, 2, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -2, -1, -1, 3, 1, 2, -3, -1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 1, 1, -3, 1, 1, 1, 3, 2, 2, 2]
          },
          {
            "op": "cyclic",
            "after": [-1, 3, 1, 2, -3, -1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 1, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -2, -1]
          },
          {
            "op": "replace",
            "before": [-1, 3, 1, 2, -3, -1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 1, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -2, -1],
            "at": 0,
            "lhs": [-1, 3, 1],
            "rhs": [3, -2, -2, -2, -3, -1, -1, -1, 3, 3, 2, -3, -3, 1, 1, 1, 3, 2, 2]
          },
          {
            "op": "cyclic",
            "after": [-3, -3, 1, 1, 1, 3, 2, 2, 2, -3, -1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 1, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -2, -1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 3, 2]
          },
          {
            "op": "replace",
            "before": [-3, -3, 1, 1, 1, 3, 2, 2, 2, -3, -1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 1, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -2, -1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 3, 2],
            "at": 0,
            "lhs": [-3, -3, 1, 1, 1, 3, 2, 2, 2, -3, -1, 3],
            "rhs": [2, -3, -3, 1, 1, 1, 3, 2, 2, -1]
          },
          {
            "op": "replace",
            "before": [2, -3, -3, 1, 1, 1, 3, 2, 2, -1, -2, -2, -2, -3, -1, -1, -1, 3, 1, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -2, -1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 3, 2],
            "at": 27,
            "lhs": [2, -3, -2, -1, 3, -2, -2, -2, -3, -1, -1],
            "rhs": [-3, -3, -3, 1, 1, 1, 3, -2, -3, -3, 1]
          },
          {
            "op": "replace",
            "before": [2, -3, -3, 1, 1, 1, 3, 2, 2, -1, -2, -2, -2, -3, -1, -1, -1, 3, 1, 1, -3, 1, 1, 1, 3, 2, 2, -3, -3, -3, 1, 1, 1, 3, -2, -3, -3, 1, -1, 3, 3, 2],
            "at": 19,
            "lhs": [1, -3, 1, 1, 1, 3, 2, 2, -3, -3, -3, 1],
            "rhs": [-1, 3, 3, 2, 2, -3, -2, 1, -2, -3, -1, -1]
          },
          {
            "op": "replace",
            "before": [2, -3, -3, 1, 1, 1, 3, 2, 2, -1, -2, -2, -2, -3, -1, -1, -1, 3, 3, 3, 2, 2, -3, -2, 1, -2, -3, -1, -1, 1, 1, 3, -2, -3, -3, 1, -1, 3, 3, 2],
            "at": 10,
            "lhs": [-2, -2, -2, -3, -1, -1, -1, 3, 3, 3, 2, 2, -3],
            "rhs": [-3, 3, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, 2]
          },
          {
            "op": "replace",
            "before": [2, -3, -3, 1, 1, 1, 3, 2, 2, -1, -3, 3, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, 2, -2, 1, -2, -3, -1, -1, 1, 1, 3, -2, -3, -3, 1, -1, 3, 3, 2],
            "at": 0,
            "lhs": [2, -3, -3, 1, 1, 1, 3, 2, 2, -1, -3],
            "rhs": [-3, -3, 1, 1, 1, 3, 2, 2, 2, -3, -1]
          },
          {
            "op": "replace",
            "before": [-3, -3, 1, 1, 1, 3, 2, 2, 2, -3, -1, 3, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, 2, -2, 1, -2, -3, -1, -1, 1, 1, 3, -2, -3, -3, 1, -1, 3, 3, 2],
            "at": 0,
            "lhs": [-3, -3, 1, 1, 1, 3, 2, 2, 2, -3, -1, 3],
            "rhs": [2, -3, -3, 1, 1, 1, 3, 2, 2, -1]
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          },
          {
            "op": "cyclic",
            "after": []
          }
        ]
      }
    ],
    "proof_operations": "Free reduction; cyclic conjugation or inversion; replacement lhs by rhs when lhs*rhs^-1 is conjugate to a defining relator or a previously verified lemma."
  },
  "orbifold": {
    "generator_count": 41,
    "relators": [
      [-37, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37, -11, -18, -38, 5, -36, 38, 16, 9, 23, 12, -28, -32, 7, -14, -30, -34, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -2, -3, 4, -13, 17, 22],
      [18, 32, 28],
      [39, 1, -39, -37, -32, -25, 5, -3, 20, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
      [39, 2, -39, -37, -32, -25, 5, -3, 20, 1, -36, 10, 18, -19, -29, 13, -4, 3, -5, 25, 32, 37],
      [39, 3, -39, -37, -32, -25, 5, -3, 4, -13, 22],
      [39, 4, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, -31, 33, -26, -15, 10, 18, -19, -29, 22],
      [39, 5, -39, -37, -32, -25, 5, -3, 4, -13, -30, 22],
      [39, 6, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 12, -28, -32, 11, 15, 19, -21, -27, -5, 25, 32, 37],
      [39, 7, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 12, 18, 14, -20, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
      [39, 8, -39, -37, -32, -25, 5, -3, 20, -7, 11, 15, 19, -21, -27, -5, 25, 32, 37],
      [39, 9, -39, -37, -32, -25, 5, 2, -8, -9, -12, -24, 26, -33, 3, -5, 25, 32, 37],
      [39, 10, -39, -37, -32, -25, 5, -3, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 27, 21, -13, -30, 22],
      [39, 11, -39, -22, 30, 13, 14, -20, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
      [39, 12, -39, -37, -32, -25, 5, -3, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 8, -2, -3, 4, -13, 17, 22, -37, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
      [39, 13, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, -31, 33, -26, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
      [39, 14, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, -24, 26, -33, 31, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
      [39, 15, -39, -37, -32, -25, 5, 27, 21, -13, -30, 22],
      [39, 16, -39, -37, -32, -25, 5, -3, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
      [39, 17, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, -36, 15, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
      [39, 18, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, -31, 33, -21, 3, -5, 25, 32, 37],
      [39, 19, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, -31, 33, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 19, -21, -27, -5, 25, 32, 37],
      [39, 20, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 37],
      [39, 21, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, -31, 33, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 22],
      [39, 22, -39, -11, -18, -38, 5, -36, 38, 16, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
      [39, 23, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 37, -22, -17, 13, -4, 3, -5, 25, 32, 37],
      [39, 24, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 37, -22, -17, 13, -4, 3, 2, -16, 11, 25, 32, 37],
      [39, 25, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 20, -14, -30, 22],
      [39, 26, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, -31, 33, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -32, 11, 25, 32, 37],
      [39, 27, -39, -22, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 13, -4, 3, -5, 25, 32, 37],
      [39, 28, -39, -37, -32, -25, 5, -3, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, -9, 18, 16, -2, -3, 4, -13, 17, 22, -37, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
      [39, 29, -39, -37, -32, -25, 5, 27, 21, -19, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
      [39, 30, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 34, 30, 14, -7, 32, 28, -12, -23, -9, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
      [39, 31, -39, -37, -32, -25, 31, 34, 22],
      [39, 32, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 37, -22, -17, 13, -4, 3, 2, -16, 14, -20, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
      [39, 33, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, -31, 33, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -32, -25, 31, 34, 22],
      [39, 34, -39, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 9, 23, 12, -28, -32, 7, -14, -30, -34, -31, 25, 32, 37],
      [39, 35, -39, -37, -32, -25, 5, -3, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, -9, -38, 15, 19, -21, -27, -5, 25, 32, 37],
      [39, 36, -39, -37, -32, -25, 5, -3, 20, -23, 27, 21, -13, -30, 22],
      [39, 37, -39, -11, -18, -38, 5, -36, 38, 16, -2, -3, 4, -13, 17, 22, -37, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37],
      [39, 38, -39, -37, -32, -25, 5, -3, 21, -13, -30, 22],
      [39, 39, 39],
      [40, 1, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, 1, -36, 15, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 2, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, 1, -36, 15, 23, -11, -18, -38, 5, -36, 38, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 3, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -38, 36, -5, 38, 18, 11, -37, -32, -25, 5, -3, 33, -26, 24, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 4, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, -9, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -30, 22, -37, -32, -25, 5, -3, 33, -26, 24, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 5, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -38, 36, -5, 38, 18, 11, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 37, -22, -17, 13, -4, 3, 2, -8, -9, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 6, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -36, 38, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 7, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 9, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 8, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, 1, -36, 15, -36, 38, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 9, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -38, 36, -5, 38, 18, 16, -8, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 10, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, 8, -16, -18, -38, 36, -16, -38, 36, -5, 38, 18, 11, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 37, -22, -17, 13, -4, 3, 2, -8, -9, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 11, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 9, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, 9, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 12, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, 8, -16, -18, -38, 25, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 13, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, -9, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 29, 19, -18, 9, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 14, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, 9, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 15, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -38, 36, -16, -38, 36, -5, 38, 18, 11, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 37, -22, -17, 13, -4, 3, 2, -8, -9, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 16, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, 1, -36, 10, 9, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 17, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, -9, 18, -19, -29, 13, -33, 31, 20, -14, -13, 29, 19, -18, 9, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 18, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, -9, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 16, -8, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 19, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, -9, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 14, -7, 32, 28, -12, -23, -9, -36, 38, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 20, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, -25, 33, -26, 24, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 21, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, -9, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -30, -34, 20, -23, 27, 33, -26, 24, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 22, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, 37, -22, -17, 29, 19, -18, 9, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 23, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, -25, -11, -18, -38, 5, -36, 38, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 24, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, -25, 5, 27, 21, -33, 31, 20, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 25, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, -9, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, 26, -21, 33, -26, 24, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 26, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, -9, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -30, -34, 20, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 27, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -24, 26, -33, -27, 23, -20, -11, -18, -38, 5, -36, 38, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 28, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, 8, -16, -18, -38, 15, 19, -21, -27, -5, 25, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 29, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -38, 36, 9, 23, 12, -28, -32, 7, -14, -13, 29, 19, -18, 9, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 30, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, -9, 18, -19, -29, -17, 29, 19, -18, 9, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 31, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -24, 26, -21, 33, -26, 24, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 32, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, -25, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 9, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 33, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, -9, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -30, -34, -31, 33, -21, 33, -26, 24, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 34, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, -9, 18, -19, 35, -28, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 35, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, 8, -16, -18, -38, 15, 19, -33, 31, 20, -7, 32, 28, -12, -23, -9, -36, 38, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 36, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, 1, -16, -38, 36, -5, 38, 18, 11, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 37, -22, -17, 13, -4, 3, 2, -8, -9, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 37, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, 37, -22, -17, 13, -4, 3, -5, 25, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 38, -40, -38, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 7, -6, 8, -16, -38, 36, -5, 38, 18, 11, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 37, -22, -17, 13, -4, 3, 2, -8, -9, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [40, 40, 40, -11, -18, -38, 5, -36, 38, 16, -8, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38, -11, -18, -38, 5, -36, 38, 16, -8, 6, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      [41, 1, -41, 18, -13, -30, 22, -37, -32, -25, -11, -18],
      [41, 2, -41, 18, -13, -30, 22, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 37, -22, -17, 13, -4, 3, 2, -16, 13, -18],
      [41, 3, -41, 18, -13, 16, -8, -15, 38],
      [41, 4, -41, 18, 11, 5, -3, 4, -33, 31, 20, -14, -13, -30, 22, -7, 32, 28, 9, -15, 38],
      [41, 5, -41, 18, -13, 16, -8, 6, -7, 11, 38],
      [41, 6, -41, -38, 5, -36, 38, 13, -18],
      [41, 7, -41, -38, 5, -36, 38, -22, 30, 13, 14, -20, -31, 33, -4, 3, -5, -11, -18],
      [41, 8, -41, 18, -13, -30, 22, -11, -18, -38, 5, -36, 38, 13, -18],
      [41, 9, -41, 18, -13, 16, 9, 23, 12, -28, -32, 7, -14, -18],
      [41, 10, -41, 18, -30, -34, -31, 25, 32, 37, -22, -34, -31, 25, 16, -8, 6, -7, 11, 38],
      [41, 11, -41, -38, -11, 7, -22, 30, 13, 14, -20, -31, 33, -4, 3, -5, -11, -18],
      [41, 12, -41, 18, -30, -34, -5, 38],
      [41, 13, -41, 18, 11, 5, -3, 4, -33, 31, 20, -14, -13, -30, 22, -7, 32, 28, -12, -22, 30, 13, 14, -20, -31, 33, -4, 3, -5, -11, -18],
      [41, 14, -41, -38, 5, -36, 38, 9, 23, 12, -28, -32, 7, -22, 30, 13, 14, -20, -31, 33, -4, 3, -5, -11, -18],
      [41, 15, -41, 18, -13, -34, -31, 25, 16, -8, 6, -7, 11, 38],
      [41, 16, -41, 18, 14, -20, -31, 33, -4, 3, -5, -11, -18],
      [41, 17, -41, 18, 11, 5, -3, 20, -23, 27, 33, -26, 24, -22, 30, 13, 14, -20, -31, 33, -4, 3, -5, -11, -18],
      [41, 18, -41, 18, 11, 5, -3, 4, -33, 31, 20, -14, -13, -30, 22, -7, -25, 31, 34, 30, -18],
      [41, 19, -41, 18, 11, 5, -3, 4, -33, 31, 20, -14, -13, -30, 22, -7, 32, 28, -10, 36, -1, -6, 8, -16, -25, 31, 34, 13, -18],
      [41, 20, -41, -38, 5, -36, 38],
      [41, 21, -41, 18, 11, 5, -3, 4, -33, 31, 20, -14, -13, -30, 22, -7, 32, 28, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, -15, 38],
      [41, 22, -41, -38, 5, 23, -20, 3, -5, -11, -18],
      [41, 23, -41, -38, 5, -16, 13, -18],
      [41, 24, -41, -38, 5, 24, 28, -35, -29, 13, -18],
      [41, 25, -41, 18, 11, 5, -3, 4, -33, 31, 20, -14, -13, -30, 22, -31, 33, -19, -15, 38],
      [41, 26, -41, 18, 11, 5, -3, 4, -33, 31, 20, -14, -13, -30, 22, -7, 32, 28, 18, -19, -29, 13, -18],
      [41, 27, -41, -38, 15, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 36, -16, 13, -18],
      [41, 28, -41, 18, -30, -34, -31, 33, -26, -5, 38],
      [41, 29, -41, 18, -13, -34, -31, 25, 16, -8, 6, 1, -36, 10, -28, -22, 30, 13, 14, -20, -31, 33, -4, 3, -5, -11, -18],
      [41, 30, -41, 18, 11, 5, -3, 4, -33, 31, 20, -14, -13, -30, 22, -20, 3, -5, -11, -18],
      [41, 31, -41, 18, -19, -15, 38],
      [41, 32, -41, -38, 5, 26, -33, 31, -22, 30, 13, 14, -20, -31, 33, -4, 3, -5, -11, -18],
      [41, 33, -41, 18, 11, 5, -3, 4, -33, 31, 20, -14, -13, -30, 22, -7, 32, 28, 18, -19, -15, 38],
      [41, 34, -41, 18, 11, 5, -3, -31, 33, -18],
      [41, 35, -41, 18, -30, -34, -31, 33, -26, 24, 28, -10, 36, -1, -6, 8, -16, -25, 31, 34, 13, -18],
      [41, 36, -41, 18, -13, -30, -34, -31, 25, 16, -8, 6, -7, 11, 38],
      [41, 37, -41, -38, 5, 27, 21, -26, -5, 38],
      [41, 38, -41, 18, -30, -34, -31, 25, 16, -8, 6, -7, 11, 38],
      [41, 41, 41, 20, -7, -25, 31, 34, 30, -18],
      [39, 40, 41, 20, -7, 16, -8, -5, -11, -19, -29, 13, -21, 3, -5, 25, 32, 37]
    ]
  },
  "orbifold_simplified": {
    "generator_count": 3,
    "relators": [
      [1, 1, 1],
      [-3, -1, -3, -1, -3, -1],
      [-2, 3, -1, -2, 3, -1, -2, 3, -1],
      [3, 1, 2, -3, -1, -3, 2, 1, 3, 1, 2, 1],
      [-2, -3, 1, -2, -3, 2, 1, -3, -2, -3, 2, 3],
      [3, -1, -2, 3, 3, -1, -2, 3, 3, -1, -2, 3],
      [1, -3, -2, -2, 3, 2, -3, -2, 3, 3, 2, -1, 2, -3],
      [2, -1, 3, -2, 1, -2, -2, -2, 1, -2, -3, 2, -1, 2, 1],
      [-2, 3, 2, 2, -1, 2, -3, 1, -2, 1, 3, -2, 1, -2, -3],
      [-2, 1, -2, -3, 2, -1, -3, 2, 2, 2, -1, 2, 1, 3, 1, 2, 3]
    ],
    "images_old_generators": [
      [1, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 2, 1, -3, 2, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -1],
      [1, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 1, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -1],
      [1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 3, -2, 1, -3, 2, 1, -3, 2, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -1],
      [1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 3, -2, 1, -2, 3, -2, 1, -3, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -1],
      [1, -3, 1, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -1],
      [1, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 3, -1],
      [1, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 3, -1, 3, -2, 3, -1],
      [1, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -1],
      [1, -2, 1, -3, 2, 1, -3, 2, -1, 2, -3, 2, -3, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -1],
      [1, -3, 1, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -1, 3, -2, 3, -1, -2, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -1],
      [1, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 3, -1, 2, -3, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -1, 3, -1],
      [1, -3, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -1, -2, 3, -1, 2, -1],
      [1, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -1],
      [1, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -1],
      [1, -3, 1, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -1],
      [1, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -1],
      [1, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 3, -2, 1, -3, 2, 1, -3, 2, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 2, 1, -3, 2, -3, 1, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -1],
      [1, -2, 1, -3, 2, 1, -3, 1, -3, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -1],
      [1, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 3, -2, 1, -3, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -1],
      [1, -2, 3, -1, -2, 3, -1, 3, -1],
      [1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -2, 1, -3, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -1],
      [1, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -1, 3, -1],
      [1, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 3, -2, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 3, -1],
      [1, -3, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -1, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 3, -1],
      [1, -3, 1, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -1],
      [1, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -2, 1, -3, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -1],
      [1, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1],
      [1, -3, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, -2, 3, -1, 2, -1],
      [1, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -1],
      [1, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -1],
      [1, -3, 1, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 3, -1],
      [1, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 3, -1, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 3, -1],
      [1, -3, 1, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 3, -2, 3, -2, 1, -3, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -1],
      [-2, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -1],
      [1, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, -2, 3, -1, 2, -1],
      [1, -3, 1, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -1, 3, -2, 3, -1, -2, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -1],
      [1, -3, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 1, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1],
      [1, -3, 1, -2, 3, -1, -2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -1, 3, -2, 3, -1, -2, 3, -1, 2, -1],
      [1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -1, 3, -1],
      [1, -2, 1, -3, 2, 1, -3, 1, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, 2, -3, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 1, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, -3, 2, 1, -3, 2, 1, -3, 2, -1, 2, -1, 2, -3, 2, -3, 2, 3, -1, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, -2, 3, -2, 3, -2, 1, -2, 1, -2, 3, -1, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -2, 3, -1, -2, 3, -1, 3, -2, 1, -3, 2, 1, -3, 2, -1, 3, -1],
      [1, -2, 1, -3, 2, 1, -3, 2, -1]
    ],
    "preimages_new_generators": [
      [41, 20, 37, 39, 20, 7, -20, -41, -20, 41, 20],
      [37, 39, 20, 7, -20, -41, 37, 39, 20, 7, -20, -41, -20, 41, 20],
      [37, 39, 20, 7, 37, 39, 20, 7, -20, -41, -20, 41, 20]
    ],
    "accepted_substitutions": [
      [1, 1, 0],
      [1, 1, 1],
      [1, 2, 0],
      [1, 2, 1],
      [1, 4, 1],
      [1, 4, 2],
      [1, 6, 1],
      [1, 6, 2],
      [1, 7, 2],
      [2, 1, 0],
      [2, 1, 1],
      [2, 5, 0],
      [3, 1, 0],
      [3, 1, 1],
      [3, 2, 0],
      [3, 2, 1],
      [3, 2, 2],
      [3, 3, 1]
    ]
  },
  "schreier": {
    "generator_count": 7,
    "schreier_generators": [
      [0, 1],
      [0, 3],
      [1, 1],
      [1, 3],
      [2, 1],
      [2, 2],
      [2, 3]
    ],
    "relators": [
      [1, 5, 3],
      [3, 1, 5],
      [5, 3, 1],
      [-4, -5, -2, -3, -7, -1],
      [-7, -1, -4, -5, -2, -3],
      [-2, -3, -7, -1, -4, -5],
      [-6, 7, -5, 4, -3, 2, -1],
      [2, -1, -6, 7, -5, 4, -3],
      [4, -3, 2, -1, -6, 7, -5],
      [2, 5, -2, -3, -7, 6, 1, 7, 3, 3],
      [4, 1, 6, -4, -5, -2, 3, 2, 5, 5],
      [7, 3, -7, -1, -4, 5, 4, 1, 6, 1],
      [-6, -2, 1, -7, 6, 1, -2, -6, -2, 4],
      [-4, 3, -6, -2, 3, -4, -4, 7],
      [-7, 5, -4, 5, -7, -7, 6, 2],
      [2, -1, -6, 7, 4, -3, 2, 7, -5, 4],
      [4, -3, 2, 7, -5, 4, 2, -1, -6, 7],
      [7, -5, 4, 2, -1, -6, 7, 4, -3, 2],
      [1, -2, -6, 4, -7, 4, 2, 6, -3, -2],
      [3, -4, -6, 7, -2, -6, 7, 4, -5, 6, -4],
      [5, -7, 2, 6, -4, 2, 7, -1, -7],
      [-5, 7, 1, -6, 5, -4, -1, 3],
      [-1, 2, 3, -6, 1, -7, 6, -3, 5],
      [6, -3, 4, -6, 5, -6, 3, -6, -2, -5, 6, 1],
      [-6, 7, 6, -3, -2, 1, 3, 2, 3, -6, -2],
      [2, 6, -5, 6, -4, 3, -6, 5, 4, -6, 5, -4],
      [4, -1, -7, 5, 1, 7, 1, -7],
      [-6, 5, -4, -1, -4, 6, -5, 6, 1, 7, 3, 4],
      [1, -7, 6, -3, -7, 6, -1, 3, 2, 5, 7],
      [3, -6, -2, -5, -2, 6, -3, 5, 4, 1, 6, 2]
    ],
    "parent_generator_grades": [2, 1, 2],
    "transversal_generator": 2
  },
  "kernel_simplified": {
    "generator_count": 3,
    "relators": [
      [2, -3, -2, -1, -1, 3, 1, -2, -2, -3, -1, -1, -1, 3, -1, -1, -1, 3, 3, 3],
      [-1, -1, -1, 3, 1, 1, 1, 3, 2, 2, 2, -3, 1, -2, -1, -3, -1, 3, 1, -2, -2, -3],
      [-1, 3, 3, 2, -3, 1, 1, 1, 3, 2, 2, 2, -3, 1, -2, -1, -2, -2, -2, -3, -1, -1],
      [2, -1, -3, 1, 1, 1, -3, -3, 1, 1, 1, 3, 2, 2, -1, 3, -2, -3, -3, -3, 1, 1, 1, 3],
      [-1, -1, -1, 3, 3, 2, 3, -2, -1, -3, -1, 3, 1, -2, -1, 2, -3, -1, -1, -1, 3, 3, 3, 2, -3, -2, 1, -2, -2, -3],
      [1, 2, -1, -3, 1, 3, 1, 2, -1, -1, 3, 1, -2, -2, -3, 1, -3, -3, 1, 1, 1, 3, 2, 2, -1, -3, -3, 1, 1, 1],
      [2, -1, -3, -1, 3, 3, -2, -2, -2, -3, -1, -1, -1, 3, -1, -3, 1, 1, 1, 3, 2, 2, 2, 3, -2, -3, -3, -3, 1, 1, 1, 3],
      [2, -1, -1, 3, 1, -2, -2, -3, -3, 1, 1, 1, -3, -3, 1, 1, 1, 3, 2, -1, -3, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -1, 3, 1],
      [-2, -3, 1, -3, 1, 1, 1, 3, 2, 2, 2, -3, -3, 1, 1, 1, 1, 2, 3, -2, -1, -3, 1, 1, 2, 1, 2, 1, -2, -2, -3, -1, -1, -1, 3, 3, -1, -3],
      [2, -1, -1, 3, 1, -2, -1, -1, -1, -1, 3, 3, -2, -2, -2, -3, -1, -1, -1, 3, 1, 1, -2, -3, -3, 1, 1, 1, 3, 2, 2, 2, -3, -2, -3, -3, 1, 1, 1, 3, 2, 2],
      [3, 1, 2, -1, -3, 1, 1, 1, 2, -1, -1, -1, 3, 3, 3, 2, -3, -2, -2, -1, -3, 1, -2, -1, -3, 1, 1, 2, 1, 2, -3, 1, -2, -2, -2, -3, -1, -1, -1, 3, 3, 2],
      [2, -1, -3, 1, 1, -2, -1, -3, 1, 1, 2, 1, 2, -3, 1, 1, -2, -2, -3, -1, -1, -1, 3, 3, 2, 3, -1, -1, -1, 3, 3, -2, -2, -2, -3, -1, -1, -1, 3, -1, 3, -1, -1, -1, 3, 1],
      [-1, -1, -1, 3, -1, -1, -1, 3, 3, 1, -2, -2, -3, -1, -1, -1, 3, 3, 3, 2, 2, -1, -3, 1, 1, -2, -1, -3, -1, 3, 1, -2, -1, -3, 1, 1, 2, 3, 2, -3, -2, -1, -1, 3, 1, 2, -3, -1, 3, -2, -2, -2, -3, -1, -1, -1, 3, 1, 1, -3, 1, 1, 1, 2]
    ],
    "images_old_generators": [
      [-1, -1, -1, 3, 1, -2, -1, -3, 1, 1],
      [-1, -1, -1, 3, 1, -2, -1],
      [-1, -1, -1, 3, 1, 2, -1, -3, 1, 1, 1],
      [1, 3, 2, 2, -1, -3, 1, 1, -2, -1, -3, -1, 3, 1, -2, -1, -3, 1, 1, 1, 2, 2, -1, -3, 1, 1, 1],
      [1],
      [-1, -1, 3, 1, 2, -1, -3, 1, 3, 1, 2, -1, -1, 3, 1, -2, -2, -3, -1, 3, 2, 2, -1, -3, 1, 1, -2, -1, -3, -1, 3, 1, -2, -1, -3, 1, 1, 1, -2, -1, -1, -1, 3, 1, 2, -1, -3, 1, 1, 1],
      [-1, -1, 3, 1, -2, -1, -1, -1, 3, 1, 2, -1, -3, 1, 3, 1, 2, -1, -1, 3, 1, -2, -2, -3, -1, -1, -3, 1, 1, 1]
    ],
    "preimages_new_generators": [
      [5],
      [-5, -2, 3, 2, 5],
      [5, 5, 5, 3, 2]
    ],
    "accepted_substitutions": [
      [1, 1, 0],
      [1, 1, 1],
      [1, 2, 0],
      [2, 1, 0],
      [2, 1, 2],
      [3, 1, 2],
      [4, 1, 0]
    ]
  }
}


==> anc/groups.py <==
"""Task 3: total-space presentations, the kernel and the CS group comparison.

Input: groups.json. check_presentations builds the orbifold presentation and
Schreier presentation and checks the exact inputs of the two GAP programs.
check_kernel_eliminations performs the seven elementary eliminations.
check_cs_isomorphism replays the 918 substitutions for the final comparison.
This Python task does not run the intervening GAP reductions; use verify.py gap.
"""
from __future__ import annotations

from pathlib import Path
from surface import load_data, canonical, rewrite_relators, sub, inv
HERE = Path(__file__).resolve().parent
from pathlib import Path
import json

def inverse(w):return [-a for a in w[::-1]]
def gap_word(w):return '*'.join('f.%d'%abs(a)+('^-1' if a<0 else '') for a in w) or 'One(f)'

def gap_script(n,rels,limit,target):
    s='f:=FreeGroup(%d);;\nrels:=[\n'%n+',\n'.join(gap_word(r) for r in rels)+'\n];;\nH:=f/rels;;\n'
    s+='''pres:=PresentationFpGroup(H,0);;
TzInitGeneratorImages(pres);;
TzOptions(pres).printLevel:=0;;
'''+f'TzOptions(pres).eliminationsLimit:={limit};;\n'+'''TzGoGo(pres);;
best:=pres;; trace:=[];;
for step in [1..15] do
 improved:=false;
 for k in [1..10] do
  for elim in [0,1,2] do
   pr:=StructuralCopy(best);
   TzSubstitute(pr,k,elim); TzGoGo(pr);
   if pr!.tietze[TZ_TOTAL]<best!.tietze[TZ_TOTAL] then
    best:=pr; improved:=true; Add(trace,[step,k,elim]);
   fi;
  od;
 od;
 if not improved then break; fi;
od;
pres:=best;;
fg:=FreeGroup(Length(GeneratorsOfPresentation(pres)));;
newgens:=GeneratorsOfPresentation(pres);;
oldgens:=OldGeneratorsOfPresentation(pres);;
ims:=List(TzImagesOldGens(pres),w->LetterRepAssocWord(MappedWord(w,newgens,GeneratorsOfGroup(fg))));;
pre:=List(TzPreImagesNewGens(pres),w->LetterRepAssocWord(MappedWord(w,oldgens,GeneratorsOfGroup(f))));;
'''
    s+=f'PrintTo("{target}","{{\\"generator_count\\":",Length(newgens),",\\"relators\\":",pres!.tietze[TZ_RELATORS],",\\"images_old_generators\\":",ims,",\\"preimages_new_generators\\":",pre,",\\"accepted_substitutions\\":",trace,"}}\\n");\n'
    s+='TzPrintStatus(pres);\nQUIT;\n'
    return s

def schreier(data):
    n=data['generator_count']
    grade=[sum((1 if a>0 else -1) for a in w if abs(a)>38)%3 for w in data['preimages_new_generators']]
    pivot=grade.index(1)+1
    pairs=[(s,k) for s in range(3) for k in range(1,n+1) if not(k==pivot and s<2)]
    index={v:i+1 for i,v in enumerate(pairs)};rels=[]
    for r in data['relators']:
        for start in range(3):
            state=start;w=[]
            for a in r:
                k=abs(a);g=grade[k-1]
                if a>0:key=(state,k);state=(state+g)%3;sgn=1
                else:state=(state-g)%3;key=(state,k);sgn=-1
                if key in index:w.append(sgn*index[key])
            assert state==start
            rels.append(w)
    return {'generator_count':len(pairs),'schreier_generators':pairs,'relators':rels,'parent_generator_grades':grade,'transversal_generator':pivot}

def check_presentations():
    base = load_data('groups', 'monodromy')
    rels = [base['surface_relator'], base['vanishing_cycle']]
    for name, j in [('P',39), ('Q',40), ('R',41)]:
        rels += [[j,i,-j]+inverse(w) for i,w in enumerate(base['maps'][name],1)]
        rels += [[j,j,j]+inverse(base['inner_witnesses'][name+'_cubed'])]
    rels += [[39,40,41]+inverse(base['inner_witnesses']['t_c_PQR'])]
    stored = load_data('groups', 'orbifold')
    assert stored == {'generator_count':41, 'relators':rels}
    assert (HERE/'genus19_orbifold_simplify.g').read_text() == gap_script(
        41, rels, 2, 'genus19_orbifold_simplified.json')
    reduced = load_data('groups', 'orbifold_simplified')
    kernel = schreier(reduced)
    assert json.loads(json.dumps(kernel)) == load_data('groups', 'schreier')
    assert (HERE/'genus19_kernel_simplify.g').read_text() == gap_script(
        kernel['generator_count'], kernel['relators'], 1, 'genus19_pi1_simplified.json')
    print('The 41-generator presentation is reconstructed from the monodromy.')
    print('The Schreier presentation and both GAP input scripts agree with these presentations.')
    print('This checks the GAP inputs, not the GAP reductions.')


def check_kernel_eliminations():
    """Recompute the seven stated kernel-generator eliminations."""
    from pathlib import Path
    from collections import Counter
    import json
    import sys


    EXPECTED = [
     (5, (8,)),
     (1, (-3,-8)),
     (2, (-3,-8,-8,-8,10)),
     (6, (8,3,-4,-8,-9,4)),
     (7, (8,3,-4,-8,-10,8,8,8)),
     (3, (-4,-8,-8,10,8,9,-10,8,4)),
     (4, (9,-8,-8,-8,10,10,10,9,-10,-9,-9,-8,-10,8,8)),
    ]

    def require(condition, message):
        if not condition:
            raise ValueError(message)

    def main():
        orb = load_data('groups', 'orbifold_simplified')
        recorded = load_data('groups', 'schreier')
        generated = schreier(orb)
        require(json.loads(json.dumps(generated)) == recorded, 'Schreier presentation mismatch')
        require(recorded['parent_generator_grades'] == [2,1,2], 'Character mismatch')
        target = load_data('groups', 'kernel_simplified')
        require(target['preimages_new_generators'] == [[5],[-5,-2,3,2,5],[5,5,5,3,2]],
                'Kernel generator definitions mismatch')
        rels = {canonical(tuple(w)) for w in generated['relators']}
        for j, word in enumerate(target['preimages_new_generators'], 8):
            rels.add(canonical((j,) + inv(tuple(word))))
        eliminations = []
        while len(eliminations) < 7:
            before = rels
            rels = rewrite_relators(rels)
            total = Counter(abs(x) for w in rels for x in w)
            choices = []
            for w in rels:
                for x, count in Counter(map(abs,w)).items():
                    if x < 8 and count == 1:
                        choices.append(((total[x]*(len(w)-2),len(w),x,w),w,x))
            if not choices:
                require(rels != before, 'Elimination has stopped too early')
                continue
            _, word, x = min(choices)
            i = next(i for i,z in enumerate(word) if abs(z) == x)
            rhs = word[i+1:] + word[:i]
            if word[i] > 0:
                rhs = inv(rhs)
            require((x,rhs) == EXPECTED[len(eliminations)], 'Printed substitution mismatch')
            rels.remove(word)
            rels = set(filter(None,(canonical(sub(w,{x:rhs})) for w in rels)))
            eliminations.append((x,rhs))
        require({abs(x) for w in rels for x in w} == {8,9,10}, 'Old generators remain')
        result = {'schreier_relators':len(generated['relators']),
                  'kernel_generator_eliminations':len(eliminations),
                  'remaining_relators':len(rels),
                  'all_printed_eliminations_verified':True,
                  'scope':'Seven-generator kernel to three generators only; preliminary GAP and final relator reductions are separate.'}
        print(json.dumps(result,indent=2))
        return result
    main()


def check_cs_isomorphism():
    """Replay all elementary substitutions giving the final CS isomorphism."""
    import json
    from pathlib import Path

    def require(condition,message):
     if not condition:raise ValueError(message)
    def inverse(word):return [-x for x in reversed(word)]
    def cancel(word):
     word=list(word)
     while True:
      for i in range(len(word)-1):
       if word[i]==-word[i+1]:
        del word[i:i+2]
        break
      else:return word

    def conjugacy_key(word):
     word=cancel(word)
     while len(word)>1 and word[0]==-word[-1]:word=word[1:-1]
     if not word:return ()
     choices=[]
     for v in (word,inverse(word)):
      doubled=v+v
      choices.extend(tuple(doubled[i:i+len(v)]) for i in range(len(v)))
     return min(choices)
    def image(word,images):
     out=[]
     for x in word:out.extend(images[abs(x)-1] if x>0 else inverse(images[abs(x)-1]))
     return cancel(out)
    def verify_proof(goal,steps,allowed):
     allowed_keys={conjugacy_key(w) for w in allowed}
     current=list(goal)
     for step in steps:
      if step['op']=='cyclic':
       nxt=step['after']
       require(conjugacy_key(current)==conjugacy_key(nxt),'Invalid free conjugation/inversion')
       current=nxt
      elif step['op']=='replace':
       before=step['before'];i=step['at'];lhs=step['lhs'];rhs=step['rhs']
       require(cancel(current)==cancel(before),'Incorrect intermediate free word')
       require(0<=i<=len(before) and before[i:i+len(lhs)]==lhs,'Incorrect replacement position')
       require(conjugacy_key(lhs+inverse(rhs)) in allowed_keys,'Replacement not justified by a known relator')
       current=before[:i]+rhs+before[i+len(lhs):]
      else:raise ValueError('Unknown proof operation')
     require(not cancel(current),'Proof does not end at the identity')
     return len(steps)

    def main():
     cert=load_data('groups', 'cs_substitutions')
     source=load_data('groups', 'kernel_simplified')['relators']
     target=load_data('groups', 'cs_reference')['relators']
     require(source==cert['source_relators'] and target==cert['target_relators'],'Presentation mismatch')
     forward=cert['forward_images'];back=cert['inverse_images'];checks=0
     require(sorted(p['relator_index'] for p in cert['forward_proofs'])==list(range(len(source))),'Incomplete forward proof list')
     require(sorted(p['relator_index'] for p in cert['inverse_proofs'])==list(range(len(target))),'Incomplete inverse proof list')
     for proof in cert['forward_proofs']:
      goal=image(source[proof['relator_index']],forward)
      checks+=verify_proof(goal,proof['steps'],target)
     allowed=list(source)
     for proof in cert['inverse_proofs']:
      n=proof['allowed_relator_count']
      require(len(source)<=n<=len(allowed),'Circular or missing dependency')
      goal=image(target[proof['relator_index']],back)
      checks+=verify_proof(goal,proof['steps'],allowed[:n])
      allowed.append(goal)
     for i in range(3):
      require(image(forward[i],back)==[i+1],'Inverse composition fails on source generator')
      require(image(back[i],forward)==[i+1],'Inverse composition fails on target generator')
     result={'isomorphism_verified':True,'source_relators_checked':len(source),'target_relators_checked':len(target),'inverse_compositions_checked':6,'elementary_proof_steps_checked':checks,'forward_images':forward,'inverse_images':back,'uses_GAP':False,'uses_numeric_geometry':False}
     print(json.dumps(result,indent=2))
    main()


def run():
    check_presentations()
    check_kernel_eliminations()
    check_cs_isomorphism()


if __name__ == "__main__":
    if not __debug__:
        raise RuntimeError("Run without -O: the mathematical checks use assertions.")
    run()


==> anc/homology.json <==
{
  "integral": {
    "basis": "[g_1],...,[g_38] in paper_relator coordinates",
    "handle_maps_article": {
      "A": "Q R^-1",
      "B": "R^-1 Q"
    },
    "input_keys": {
      "Q": "Q",
      "R_inverse": "rho"
    },
    "ell_mod_2": [1, 1, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 0, 1, 0, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1],
    "ell_support_1_based": [1, 2, 4, 6, 7, 8, 11, 14, 17, 18, 19, 24, 25, 27, 29, 30, 32, 34, 35, 36, 38],
    "w_abelianization": [1, -2, 0, 1, 0, 2, 4, -1, 0, -4, 1, -1, 1, 2, 1, -1, 1, 1, 0, 0, -1, 0, 1, 1, 0, 1, -3, 1, -1, 0, 1, 0, 0, 2, 1, 0, 0, 1],
    "ell_w_integer": 11,
    "ell_w_mod_2": 1,
    "det_I_minus_A": 16,
    "smith_before": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 2],
    "smith_after": [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]
  },
  "handle": {
    "character": [0, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 1, 0, 1, 1, 1, 1, 0, 0, 0, 0, 1, 1],
    "finite_orbit_basis": [
      [0, -1],
      [-1, 1],
      [0, -1],
      [-1, 0],
      [-1, 0],
      [0, 0],
      [0, 0],
      [2, -2],
      [-1, 1],
      [1, 0],
      [-1, 0],
      [0, -1],
      [0, 0],
      [-1, 2],
      [1, 0],
      [0, 1],
      [0, 1],
      [0, 0],
      [-1, 1],
      [0, 0],
      [0, 0],
      [0, 2],
      [1, 0],
      [-1, 1],
      [-1, 0],
      [-1, 2],
      [2, -1],
      [-1, -1],
      [0, 0],
      [0, 0],
      [0, 0],
      [1, -2],
      [0, 0],
      [0, 1],
      [0, -1],
      [0, -1],
      [1, 0],
      [0, 1]
    ],
    "ordinary_factor": [1, -2, 2, -2, 1, 0, 2, -1, 0, -2, 2, -1, -1, 3, 1, -2, 0, 1],
    "anti_invariant_polynomial": [1, 0, -1, -1, -2, 4, 5, 1, -4, -9, 0, 7, 1, 15, -7, -31, 12, 6, -14, 6, 12, -31, -7, 15, 1, 7, 0, -9, -4, 1, 5, 4, -2, -1, -1, 0, 1],
    "modular_factors": {
      "ordinary_factor": {
        "13": [
          [1, 12, 7, 12, 10],
          [1, 12, 7, 0, 6, 10, 4, 4, 4, 8, 11, 9, 3, 4]
        ],
        "19": [
          [1, 16, 5],
          [1, 1, 0, 12, 18, 13, 8, 15, 5, 14, 0, 5, 14, 1, 10, 4]
        ]
      },
      "anti_invariant_polynomial": {
        "17": [
          [1, 4, 12, 16, 11, 16, 1, 4, 8, 4, 1, 16, 11, 16, 12, 4, 1],
          [1, 13, 3, 2, 7, 0, 4, 7, 3, 5, 2, 5, 3, 7, 4, 0, 7, 2, 3, 13, 1]
        ],
        "37": [
          [1, 0, 27, 4],
          [1, 16, 0, 28],
          [1, 21, 6, 19, 10, 34, 14, 27, 35, 26, 16, 26, 17, 22, 36, 28, 36, 22, 17, 26, 16, 26, 35, 27, 14, 34, 10, 19, 6, 21, 1]
        ]
      }
    }
  }
}


==> anc/homology.py <==
"""Task 6: integral genus-19 homology and the pseudo-Anosov homology tests.

Inputs: homology.json and the based actions generated by geometry.py.
check_integral uses the class-two action to recover the base-relation correction,
then computes the mod-2 functional and the two Smith forms.
check_handle computes the ordinary and unramified double-cover actions.
The deduction of pseudo-Anosov type is given in Section 5 and Appendix D.
"""
from __future__ import annotations

from surface import load_data
from geometry import geometry_actions

def check_integral():
    """Compute the based correction, quotient functional and both integral Smith forms."""
    from fractions import Fraction

    import numpy as np
    from sympy import Matrix, eye

    N = 38
    FAILURES = []


    def check(label, ok):
        print(f"  [{'PASS' if ok else 'FAIL'}] {label}")
        if not ok:
            FAILURES.append(label)


    # ------------------------------------------------------------------ words
    def free(w):
        st = []
        for a in w:
            if st and st[-1] == -a:
                st.pop()
            else:
                st.append(a)
        return tuple(st)


    def inv(w):
        return tuple(-a for a in reversed(w))


    def mul(*ws):
        return free(a for w in ws for a in w)


    def sub(w, im):
        return free(b for a in w for b in (im[a - 1] if a > 0 else inv(im[-a - 1])))


    def ab(w):
        c = [0] * N
        for a in w:
            c[abs(a) - 1] += 1 if a > 0 else -1
        return c


    def hom(images):
        cols = [ab(w) for w in images]
        return Matrix(N, N, lambda i, j: cols[j][i])


    def magnus2(w):
        a = [0] * N
        M = [[0] * N for _ in range(N)]
        for x in w:
            k, e = abs(x) - 1, (1 if x > 0 else -1)
            for j in range(N):
                if a[j]:
                    M[j][k] += e * a[j]
            if e == -1:
                M[k][k] += 1
            a[k] += e
        return a, M


    # ------------------------------------------------------------------- data
    DATA = geometry_actions()
    surface_relator = tuple(DATA["paper_relator"])
    MAPS = {k: tuple(map(tuple, v)) for k, v in DATA["global_comparison_maps"].items()}
    t_c_words = tuple(map(tuple, DATA["paper_actions"]["t_c"]))
    DELTA = tuple(DATA["nodal_word_paper"])

    rho, C, Q = hom(MAPS["rho"]), hom(MAPS["C"]), hom(MAPS["Q"])
    I = eye(N)
    P, R = C * rho * C, rho.inv()
    d = Matrix(ab(DELTA))
    OMEGA_LIST = magnus2(surface_relator)[1]
    eps = [P ** i * d for i in range(3)]

    # The handle and peripheral words on the punctured base.
    print("1. The Schreier generators")


    def rewrite(word):
        s, out = 0, []
        for ch in word.replace("d", "QGP"):
            x, e = ch.lower(), (1 if ch.islower() else -1)
            if e == 1:
                src, s = s, (s + 1) % 3
            else:
                s = (s - 1) % 3
                src = s
            if x == "p":
                continue
            L = "a" if x == "g" else "b"
            if src == 2:
                out += [(L + "1", -1), (L + "0", -1)] if e == 1 else [(L + "0", 1), (L + "1", 1)]
            else:
                out.append((L + str(src), e))
        assert s == 0
        red = []
        for t in out:
            if red and red[-1][0] == t[0] and red[-1][1] == -t[1]:
                red.pop()
            else:
                red.append(t)
        return red


    def parse(t):
        return [(x.rstrip("'"), -1 if x.endswith("'") else 1) for x in t.split()]


    winv = lambda w: "".join(ch.swapcase() for ch in reversed(w))
    A_W, B_W, E_W = "gQ", "Qg", ["d", "pdP", "ppdPP"]
    check("the printed words for a, b and the e_i are correct",
          rewrite(A_W) == parse("a0 b0'") and rewrite(B_W) == parse("b0 b1 a1' a0'")
          and [rewrite(e) for e in E_W] == [parse("b0 b1 a1'"), parse("b0' a0 a1"),
                                            parse("b1' a0'")])
    check("[a,b] e0 e1 e2 rewrites to the empty word",
          rewrite(A_W + B_W + winv(A_W) + winv(B_W) + "".join(E_W)) == [])


    def folds_to_rose(words):
        edges, nv = set(), 1
        for w in words:
            cur = 0
            for k, (g, e) in enumerate(w):
                nxt = 0 if k == len(w) - 1 else nv
                if k != len(w) - 1:
                    nv += 1
                edges.add((cur, g, nxt) if e == 1 else (nxt, g, cur))
                cur = nxt
        parent = list(range(nv))

        def find(x):
            while parent[x] != x:
                parent[x] = parent[parent[x]]
                x = parent[x]
            return x

        changed = True
        while changed:
            changed = False
            edges = {(find(a), g, find(b)) for a, g, b in edges}
            out, inn = {}, {}
            for a, g, b in edges:
                for key, other, table in (((a, g), b, out), ((b, g), a, inn)):
                    if key in table and find(table[key]) != find(other):
                        parent[find(other)] = find(table[key])
                        changed = True
                    table.setdefault(key, other)
        return len({find(x) for x in range(nv)}) == 1 and \
            len({(find(a), g, find(b)) for a, g, b in edges}) == 4


    check("a, b, e_0, e_1 form a basis of pi_1(E^o)",
          folds_to_rose([rewrite(w) for w in (A_W, B_W, E_W[0], E_W[1])]))

    # The integral homology and the class of the lifted base relation.
    print("2. The integral homology and base-relation correction")


    A_h, B_h = Q * R.inv(), R.inv() * Q
    cols = ([(A_h - I).col(j) for j in range(N)] + [(B_h - I).col(j) for j in range(N)]
            + [eps[0], eps[1], eps[2]])

    LR = len(surface_relator)
    CONJ = [tuple(r[k:] + r[:k]) for r in (surface_relator, inv(surface_relator)) for k in range(LR)]
    PAIR = {}
    for idx, r in enumerate(CONJ):
        assert (r[0], r[1]) not in PAIR, "relator has a piece of length two"
        PAIR[(r[0], r[1])] = idx


    def dehn(w):
        w, changed = list(free(w)), True
        while changed:
            changed = False
            for i in range(len(w) - 1):
                idx = PAIR.get((w[i], w[i + 1]))
                if idx is None:
                    continue
                r, m = CONJ[idx], 0
                while i + m < len(w) and m < LR and w[i + m] == r[m]:
                    m += 1
                if 2 * m > LR:
                    w = list(free(tuple(w[:i]) + inv(r[m:]) + tuple(w[i + m:])))
                    changed = True
                    break
        return tuple(w)


    check("the based twist fixes the based nodal loop exactly (Dehn's algorithm)",
          dehn(mul(sub(DELTA, t_c_words), inv(DELTA))) == ())

    OM = np.array(OMEGA_LIST, dtype=object)
    PIV = next((i, j) for i in range(N) for j in range(N) if abs(OM[i, j]) == 1)
    ZERO = np.zeros((N, N), dtype=object)


    def reduce_mod_omega(M):
        i, j = PIV
        return M - (M[i, j] * OM[i, j]) * OM


    def exact_inverse(A):
        m = [[Fraction(int(A[i, j])) for j in range(N)] + [Fraction(int(i == j)) for j in range(N)]
             for i in range(N)]
        for col in range(N):
            pv = next(r for r in range(col, N) if m[r][col] != 0)
            m[col], m[pv] = m[pv], m[col]
            piv = m[col][col]
            m[col] = [x / piv for x in m[col]]
            for r in range(N):
                if r != col and m[r][col] != 0:
                    f = m[r][col]
                    m[r] = [x - f * y for x, y in zip(m[r], m[col])]
        return np.array([[int(m[i][N + j]) for j in range(N)] for i in range(N)], dtype=object)


    class Aut2:
        def __init__(self, A, Ms):
            self.A = A
            self.Ms = [reduce_mod_omega(M) for M in Ms]

        @staticmethod
        def of(images):
            data = [magnus2(w) for w in images]
            A = np.array([[data[k][0][i] for k in range(N)] for i in range(N)], dtype=object)
            return Aut2(A, [np.array(dm[1], dtype=object) for dm in data])

        def _apply_sum(self, b):
            S = ZERO.copy()
            for j in range(N):
                if b[j]:
                    S = S + b[j] * self.Ms[j]
            return S

        def __matmul__(self, other):
            return Aut2(self.A.dot(other.A),
                        [self._apply_sum(other.A[:, k]) + self.A.dot(other.Ms[k]).dot(self.A.T)
                         for k in range(N)])

        def inverse(self):
            Ai = exact_inverse(self.A)
            return Aut2(Ai, [-Ai.dot(self._apply_sum(Ai[:, k])).dot(Ai.T) for k in range(N)])

        def power(self, e):
            out = Aut2(np.identity(N, dtype=object), [ZERO.copy() for _ in range(N)])
            base = self if e >= 0 else self.inverse()
            for _ in range(abs(e)):
                out = base @ out
            return out


    def inner_class(phi):
        if not (phi.A == np.identity(N, dtype=object)).all():
            return None
        h = [None] * N
        for k in range(N):
            i0, j0 = next((i, j) for i in range(N) for j in range(N)
                          if i != k and j != k and OM[i, j] != 0)
            Rk = phi.Ms[k] - (phi.Ms[k][i0, j0] * OM[i0, j0]) * OM
            for i in range(N):
                if i != k:
                    if h[i] is None:
                        h[i] = Rk[i, k]
                    elif h[i] != Rk[i, k]:
                        return None
        hv = np.array(h, dtype=object)
        for k in range(N):
            e = np.zeros(N, dtype=object)
            e[k] = 1
            if (reduce_mod_omega(np.outer(hv, e) - np.outer(e, hv)) != phi.Ms[k]).any():
                return None
        return [int(v) for v in hv]


    rho2, C2, Q2, t_c2 = (Aut2.of(MAPS["rho"]), Aut2.of(MAPS["C"]),
                           Aut2.of(MAPS["Q"]), Aut2.of(t_c_words))

    P2 = C2 @ rho2 @ C2
    A2, B2 = Q2 @ rho2, rho2 @ Q2
    Phi = A2 @ B2 @ A2.inverse() @ B2.inverse()
    for i in range(3):
        Phi = Phi @ (P2.power(i) @ t_c2 @ P2.power(-i))
    w = inner_class(Phi)
    check("[A,B]T_0T_1T_2 is inner", w is not None)
    if FAILURES:
        raise AssertionError("Integral homology check failed: " + "; ".join(FAILURES))

    from sympy import ZZ
    from sympy.matrices.normalforms import smith_normal_form
    M=Matrix.hstack(*cols)
    # Nullspace of transpose modulo 2 by exact row reduction.
    a=[[int(x)%2 for x in row] for row in M.T.tolist()]
    piv=[]; row=0
    for j in range(M.rows):
     k=next((i for i in range(row,len(a)) if a[i][j]),None)
     if k is None: continue
     a[row],a[k]=a[k],a[row]
     for i in range(len(a)):
      if i!=row and a[i][j]: a[i]=[x^y for x,y in zip(a[i],a[row])]
     piv.append(j); row+=1
    free=[j for j in range(M.rows) if j not in piv]
    assert len(free)==1
    ell=[0]*M.rows;ell[free[0]]=1
    for i,j in reversed(list(enumerate(piv))):
     ell[j]=sum(a[i][k]*ell[k] for k in free)%2
    assert w is not None
    assert all(int(x)%2==0 for x in Matrix([ell])*M)
    assert sum(a*b for a,b in zip(ell,w))%2==1
    snf=smith_normal_form(M,domain=ZZ)
    snf_after=smith_normal_form(M.row_join(Matrix(w)),domain=ZZ)
    assert [abs(int(snf[i,i])) for i in range(38)]==[1]*37+[2]
    assert [abs(int(snf_after[i,i])) for i in range(38)]==[1]*38
    A=A_h;det=int((I-A).det());assert det==16
    out={
     'basis':'[g_1],...,[g_38] in paper_relator coordinates',
     'handle_maps_article':{'A':'Q R^-1','B':'R^-1 Q'},
     'input_keys':{'Q':'Q','R_inverse':'rho'},
     'ell_mod_2':ell,'ell_support_1_based':[i+1 for i,v in enumerate(ell) if v],
     'w_abelianization':w,'ell_w_integer':sum(a*b for a,b in zip(ell,w)),
     'ell_w_mod_2':1,'det_I_minus_A':det,
     'smith_before':[abs(int(snf[i,i])) for i in range(38)],
     'smith_after':[abs(int(snf_after[i,i])) for i in range(38)]
    }
    expected=load_data('homology', 'integral')
    if out != expected:
        raise AssertionError('Computed integral homology differs from homology.json')
    print('Printed quotient functional, correction class, Smith forms, and determinant verified.')
    print('ell([w]) = 1 mod 2; det(I-A_*) = 16')


def check_handle():
    """Check ordinary and double-cover homology for the pseudo-Anosov argument."""
    #!/usr/bin/env python3
    import sympy as sp

    N = 38
    T = sp.Symbol('t')


    def require(test, message):
        if not test:
            raise AssertionError(message)
        print('[PASS] ' + message, flush=True)


    def freely_reduce(word):
        out = []
        for a in word:
            if out and out[-1] == -a:
                out.pop()
            else:
                out.append(a)
        return out


    def compose(left, right):
        inverse = [[-a for a in reversed(w)] for w in left]
        return [freely_reduce([a for b in w for a in
                              (left[b-1] if b > 0 else inverse[-b-1])])
                for w in right]


    def ordinary_matrix(words):
        ans = sp.zeros(N)
        for j, word in enumerate(words):
            for a in word:
                ans[abs(a)-1, j] += 1 if a > 0 else -1
        return ans


    def signed_fox(word, character):
        ans = [0]*N
        sign = 1
        for a in word:
            k = abs(a)-1
            if a > 0:
                ans[k] += sign
                sign *= 1-2*character[k]
            else:
                sign *= 1-2*character[k]
                ans[k] -= sign
        return sp.Matrix(ans)


    def relator_matrix(word):
        linear = sp.zeros(N, 1)
        quadratic = sp.zeros(N)
        for a in word:
            k = abs(a)-1
            if a > 0:
                quadratic[:, k] += linear
                linear[k] += 1
            else:
                quadratic[k, k] += 1
                quadratic[:, k] -= linear
                linear[k] -= 1
        require(linear == sp.zeros(N, 1), 'Surface relator has zero abelianization')
        require(quadratic.T == -quadratic, 'Relator matrix is skew symmetric')
        return quadratic


    def mod2rank(matrix):
        a = [[int(x) % 2 for x in row] for row in matrix.tolist()]
        r = 0
        for c in range(matrix.cols):
            k = next((i for i in range(r, len(a)) if a[i][c]), None)
            if k is None:
                continue
            a[k], a[r] = a[r], a[k]
            for i in range(len(a)):
                if i != r and a[i][c]:
                    a[i] = [u ^ v for u, v in zip(a[i], a[r])]
            r += 1
            if r == len(a):
                break
        return r


    def modular_power(base, exponent, modulus, prime):
        out = sp.Poly(1, T, modulus=prime)
        while exponent:
            if exponent & 1:
                out = (out*base).rem(modulus)
            base = (base*base).rem(modulus)
            exponent >>= 1
        return out


    def prime_divisors(n):
        ans = []
        k = 2
        while k*k <= n:
            if n % k == 0:
                ans.append(k)
                while n % k == 0:
                    n //= k
            k += 1
        if n > 1:
            ans.append(n)
        return ans


    def irreducible_mod_prime(poly, prime):
        d = poly.degree()
        x = sp.Poly(T, T, modulus=prime)
        z = x
        indices = {d//q for q in prime_divisors(d)}
        for k in range(1, d+1):
            z = modular_power(z, prime, poly, prime)
            if k in indices and sp.gcd(poly, z-x).degree() != 0:
                return False
        return (z-x).rem(poly).is_zero


    def check_rational_irreducibility(poly, factorizations):
        possible = set(range(1, poly.degree()))
        for pstr, lists in factorizations.items():
            prime = int(pstr)
            factors = [sp.Poly.from_list(cs, T, modulus=prime) for cs in lists]
            product = sp.Poly(1, T, modulus=prime)
            degrees = {0}
            for factor in factors:
                require(factor.LC() == 1 and irreducible_mod_prime(factor, prime),
                        f'Degree-{factor.degree()} factor irreducible modulo {prime}')
                product *= factor
                degrees |= {d+factor.degree() for d in degrees}
            require(product == sp.Poly(poly, T, modulus=prime),
                    f'Complete factorization modulo {prime}')
            possible &= degrees
        require(not possible, f'No possible proper rational factor degree for degree {poly.degree()}')


    def main():
        actions = geometry_actions()
        data = load_data('homology', 'handle')
        maps = actions['global_comparison_maps']
        a_words = compose(maps['Q'], maps['rho'])
        a = ordinary_matrix(a_words)

        relator = actions['paper_relator']
        omega = -relator_matrix(relator).inv()
        require(all(x.q == 1 for x in omega), 'Integral intersection form')
        require(a.T*omega*a == omega, 'A preserves the intersection form')
        d = sp.zeros(N, 1)
        for letter in actions['nodal_word_paper']:
            d[abs(letter)-1] += 1 if letter > 0 else -1
        twist = ordinary_matrix(actions['paper_actions']['t_c'])
        require(twist == sp.eye(N)+d*(d.T*omega), 'Intersection sign calibrated by the positive twist t_c')

        h = sp.Poly.from_list(data['ordinary_factor'], T)
        reciprocal = sp.Poly.from_list(list(reversed(data['ordinary_factor'])), T)
        actual = a.charpoly(T).as_poly()
        require(actual == sp.Poly((T*T+1)**2, T)*h*reciprocal,
                'Ordinary characteristic polynomial = (t^2+1)^2 h(t) h*(t)')
        check_rational_irreducibility(h, data['modular_factors']['ordinary_factor'])

        basis = sp.Matrix(data['finite_orbit_basis'])
        require(basis.shape == (N, 2) and basis[-2:, :] == sp.eye(2),
                'Integral kernel basis has an identity minor')
        require((a*a+sp.eye(N))*basis == sp.zeros(N, 2), 'Basis lies in ker(A_*^2+I)')
        _, pivots = (a*a+sp.eye(N)).rref()
        require(len(pivots) == 36, 'ker(A_*^2+I) has dimension two')
        require(a*basis == basis*sp.Matrix([[0, 1], [-1, 0]]), 'Order-four action on the saturated kernel lattice')
        require(basis.T*omega*basis == sp.zeros(2), 'Finite-orbit subspace is isotropic')

        character = data['character']
        eta = sp.Matrix([character])
        require(any(character) and all(x in (0, 1) for x in character), 'Nonzero double-cover character')
        require(all(int(x) % 2 == 0 for x in eta*a-eta), 'Character is A-invariant')
        require(all(int(x) % 2 == 0 for x in eta*basis), 'Character vanishes on the periodic integral lattice')
        require(mod2rank(basis.T*omega) == 2 and
                mod2rank((basis.T*omega).col_join(eta)) == 3,
                'Character is outside the Poincare dual of the reduced periodic lattice')

        fox = sp.Matrix.hstack(*[signed_fox(w, character) for w in a_words])
        boundary = -2*eta
        r = signed_fox(relator, character)
        require(boundary*r == sp.zeros(1, 1) and r != sp.zeros(N, 1), 'Twisted cellular boundaries compose to zero')
        require(boundary*fox == boundary and fox*r == r, 'Twisted chain map preserves both boundary terms')

        k = next(i for i in range(N) if character[i])
        j = next(i for i in range(N) if i != k and r[i])
        coordinates = [i for i in range(N) if i not in (j, k)]
        cycles = sp.zeros(N, 36)
        for column, i in enumerate(coordinates):
            cycles[i, column] = 1
            cycles[k, column] = -character[i]
        images = fox*cycles
        images -= r*images[j, :]/r[j]
        quotient = images.extract(coordinates, range(36))
        require(boundary*cycles == sp.zeros(1, 36) and
                images == cycles*quotient, 'Explicit 36-dimensional twisted homology quotient')
        anti = sp.Poly.from_list(data['anti_invariant_polynomial'], T)
        require(quotient.charpoly(T).as_poly() == anti,
                'Degree-36 anti-invariant characteristic polynomial')
        require(anti.eval(1) == -20, 'Anti-invariant polynomial has value -20 at 1')
        check_rational_irreducibility(anti, data['modular_factors']['anti_invariant_polynomial'])
        print('All geometric handle homology checks passed.')
    main()


def run():
    check_integral()
    check_handle()


if __name__ == "__main__":
    if not __debug__:
        raise RuntimeError("Run without -O: the mathematical checks use assertions.")
    run()


==> anc/identifications.json <==
{
  "surface": {
    "generator_count": 38,
    "surface_relator": [-21, 13, -11, -31, 30, 15, 32, -27, -19, 20, -28, 37, -30, -35, 34, 1, 18, 36, -29, -16, 22, -10, -25, -8, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, 38, 3, 19, -14, -6, 7, -15, 24, -17, -22, 21, -38, 25, 5, 23, 29, 9, -36, -12, -34, 26, -24, -5, 4, 28, 6, -2, -32, 33, -3, 11, -4, -9, 8, 12, 31, 10, 16, 35, -23, -1],
    "intersection_form": [
      [0, -1, -1, -1, 0, -1, -1, -1, 0, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 0, -1, -1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1],
      [1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, -1, -1, -1, -1, -1, -1, -1, -1, -1, 0, -1, -1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0],
      [1, -1, 0, -1, 0, -1, -1, -1, 0, 0, -1, 0, -1, 0, -1, -1, -1, -1, 0, 1, -1, 0, -1, -1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0],
      [1, 0, 1, 0, 1, 0, -1, -1, 0, 1, 1, 0, 0, -1, -1, -1, -1, -1, -1, 0, -1, 0, -1, -1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0],
      [0, -1, 0, -1, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0],
      [1, -1, 1, 0, 1, 0, -1, 0, 0, 1, 0, 0, -1, -1, -1, -1, -1, -1, -1, -1, -1, 0, -1, -1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0],
      [1, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, -1, -1, 0, -1, 0, -1, -1, -1, 0, 0, -1, 0, -1, 1, -1, -1, 0, -1, 1, 1, -1, 0, -1, 0, 0],
      [1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0, -1, 0, 0, -1, 0, -1, 0, -1],
      [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0],
      [1, -1, 0, -1, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 1, 0, 1, -1, -1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0],
      [1, 0, 1, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, -1, -1, -1, -1, -1, -1, 0, -1, 0, -1, -1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0],
      [0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, -1, -1, -1, -1, 0, -1, 0, 0, 0, -1, -1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1],
      [0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0],
      [0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, -1, -1, -1, -1, -1, -1, -1, -1, -1, 0, -1, -1, 0],
      [1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, -1, 0, 0, -1, 0, -1, -1, -1, 0, 0, -1, 0, -1, 0, -1, -1, -1, -1, 0, 1, -1, 0, -1, -1, 0],
      [0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, -1, 0, 0, 0, 1, -1, -1, -1, -1, 1, 0, 0, 0, 0, -1, -1, -1, -1, 0, 1, 0, 1, -1, -1, 0],
      [0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, -1, -1, 0, 1, 1, 0, 0, -1, -1, -1, -1, -1, -1, 0, -1, 0, -1, -1, 0],
      [0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, -1, 0, -1, -1, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0],
      [0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, -1, 1, 1, 0, 1, 0, -1, 0, 0, 1, 0, 0, -1, -1, -1, -1, -1, -1, -1, -1, -1, 0, -1, -1, 0],
      [-1, 1, -1, 0, -1, 1, 1, 0, 0, -1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, -1, -1, 0, -1, 0, -1, -1, 0, 0, 0, -1, 0],
      [-1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, -1, 0, 0, 1, 1, -1, 0, -1, -1, -1, -1, -1, -1, 0, 0, 0, -1, -1, -1],
      [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
      [1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, -1, 0, -1, -1, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 1, 0, 1, -1, -1, 0],
      [1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, -1, -1, -1, -1, -1, -1, 0, -1, 0, -1, -1, 0],
      [-1, 0, -1, 0, 0, 0, 0, 1, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1],
      [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0],
      [-1, -1, -1, -1, -1, -1, -1, 0, 0, -1, -1, -1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0],
      [-1, 0, -1, -1, -1, 0, 1, 0, 0, -1, -1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1, 0, 0, -1, 0, -1, -1, 0, 0, 0, -1, 0],
      [-1, 0, -1, -1, -1, 0, 1, 1, 1, -1, -1, -1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, -1, 0, 0, 0, 1, -1, -1, 0, -1, 1, 0, 0],
      [-1, -1, -1, -1, -1, -1, 0, 0, 0, -1, -1, -1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, -1, 0, 0, 1, 1, 0],
      [-1, 0, -1, 0, 0, 0, 1, 1, 0, 0, -1, -1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, -1, 0, -1, 0, -1, -1, 0, -1, -1, 0, 0, 0, 0, 0],
      [-1, -1, -1, -1, -1, -1, -1, 0, 0, -1, -1, -1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, -1, 1, 1, 0, 1, 0, -1, 1, 0, 1, 0, 0],
      [0, -1, -1, -1, 0, -1, -1, 0, 0, 0, -1, -1, -1, 1, -1, -1, 0, -1, 1, 1, 0, 0, -1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0],
      [0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, -1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, -1],
      [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
      [-1, 0, -1, -1, -1, 0, 1, 1, 1, -1, -1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, -1, 0, -1, -1, 0, -1, -1, 0, 0, 0, 0, 0],
      [-1, -1, -1, -1, -1, -1, 0, 0, 0, -1, -1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 0, -1, 0, 0, 0, 0, 0],
      [-1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0]
    ],
    "cover": {
      "vertex_rotation": [1, -10, -14, 4, 13, -7, 12, -1, 7, 6, -11, -12, 5, -5, 11, 10, 2, -9, -4, 8, 9, 3, -8, -3, -2, -13, -6, 14],
      "boundary_words": [
        [-5],
        [-2, -9, 3],
        [-10, 2, -13, -7, 6, 14, 4, 8, -3, -8, 9, -4, 13, -6, -11, 10, -14, 1, 7, 12, 5, 11, -12, -1]
      ],
      "sheet_increments": [1, 0, 1, 1, 1, 1, 1, 1, 2, 2, 0, 1, 1, 1],
      "tree_edges": [14, 28],
      "eliminated_free_generators": [5, 2]
    }
  },
  "maps": {
    "maps": {
      "R": [
        [-22, 16, 29, 10],
        [-22, 16, 29, -36, -18, 17, -19, 12, 36, -9, -29, -35, -16],
        [-22, 16, 29, -36, -18, 17, 27, -30, 31, 11, -13, 21, 2, -11, 10],
        [-22, 16, 29, -36, -18, 17, 27, 15, 26, -14, 12, 36, -9, -29, -35, -16],
        [-22, 16, 29, -36, -18, 17, 27, 15, 26, -24, -5, 10],
        [-22, 16, 29, -36, -18, 17, 27, 1, 23, -35, -16, -10, -31, -12, -8, 9, 4, -11, 3, -33, 32, 2, -6, -28, -4, 5, 24, -26, 34, 12, 36, -9, -29, -35, -16],
        [-22, 16, 29, -36, -18, 17, 27, -21, 13, -11, -31, 30, 15, 32, -27, -19, 20, -28, 37, -30, -35, 34, 1, 24, -17, -22, 13, -11, -31, 36, -9, -29, -35, -16],
        [-22, 16, 29, -36, -18, 17, 27, 15, -7, 2, -13, -3, -38, 37, -30, 36, -9, -29, -35, -16],
        [-22, 16, 29, -36, -18, 17, 27, 15, -7, 2, -13, -3, -38, 28, -20, 14, -26, -15, -27, -17, 18, 36, -29, -16, 22],
        [-22, 16, 29, -36, -18, 17, 27, 15, 33, -3, 10],
        [-22, 16, 29, -36, -18, 17, 27, 15, 32, -27, -19, 12, 36, -9, -29, -35, -16],
        [16, 35, 29, 9, -36, 26, -24, -5, 4, 14, -17, -22, 13, -11, -31, 36, -9, -29, -35, -16],
        [-10, 11, -2, -27, -19, 12, 36, -9, -29, -35, -16],
        [16, 35, -23, -5, -25, 38, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 8, 38, 2, -13, 19, -14, -6, 7, -15, 24, -17, -22, 13, -11, -31, 36, -9, -29, -35, -16],
        [-22, 16, 29, -36, -18, 24, -17, -22, 13, -11, -31, 36, -9, -29, -35, -16],
        [-10, 11, -4, -9, 8, 14, -17, -22, 13, -11, -31, 36, -9, -29, -35, -16],
        [-10, 2, -13, 19, -14, -6, 7, -15, 24, -17, -22, 13, -11, -31, 36, -9, -29, -35, -16],
        [-10, 6, 14, -17, -22, 13, -11, -31, 36, -9, -29, -35, -16],
        [-10, 11, -13, 19, -14, -6, 7, -15, 24, -17, -22, 13, -11, -31, 36, -9, -29, -35, -16],
        [16, 35, -23, -1, -27, -17, 18, 36, -29, -16, 22],
        [-10, 11, -4, -9, -20, 14, -26, -7, 2, -13, -33, 27, -37, 36, -29, -16, 22],
        [-10, 11, -4, -9, 8, 38, 10],
        [-10, 4, -6, -28, 14, -17, -22, 13, -11, -31, 36, -9, -29, -35, -16],
        [-10, -25, 38, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 8, 38, 2, -13, 19, -14, -6, 7, -15, 24, -17, -22, 13, -11, -31, 36, -9, -29, -35, -16],
        [16, 35, 29, 9, -36, 30, -27, -15, -27, -17, 18, 36, -29, -16, 22],
        [16, 35, 29, 9, -36, 31, 11, -13, 22, 17, -24, -5, -25, 38, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 8, 38, 2, -13, 19, -14, -6, 7, -15, 24, -17, -22, 13, -11, -31, 36, -9, -29, -35, -16],
        [16, 35, 29, 9, -36, 31, 11, -13, 22, 17, -24, 15, -7, 6, 14, -17, 18, 36, -29, -16, 22],
        [16, 35, 29, 9, -36, 31, 10, 16, 35, -23, -1, -27, -17, 18, 36, -29, -16, 22],
        [16, 35, 29, 9, -36, 31, 11, -13, 22, 17, -14, 38, 3, 13, -2, 7, -15, -27, -17, 18, 36, -29, -16, 22],
        [16, 35, 29, 9, -36, 31, 11, -13, 22, 17, -14, -4, 5, 24, -26, -16, 22, 18, 36, -29, -16, 22],
        [16, 35, 29, 9, -36, 31, 11, -13, 22, 17, -14, -4, 5, 24, -26, 29, 9, 4, -2, -32, -15, -27, -17, 18, 36, -29, -16, 22],
        [16, 35, 29, 9, -36, 31, 11, -13, 22, 17, -24, 19, -17, 18, 36, -29, -16, 22],
        [16, 35, 29, 9, -36, 31, 11, -13, 22, 17, -24, -34, 35, 30, -37, 28, -20, 19, 27, -32, -15, -30, 31, 11, -13, 21, 2, -11, 10],
        [16, 35, 29, 9, -36, 31, 11, -13, 22, 17, -14, -8, 9, 4, -11, 3, -33, 32, 2, -6, -28, -4, 5, 24, -26, -16],
        [16, 35, 29, 9, -36, 31, 11, -13, 22, 17, -14, -8, 9, 4, -11, 3, -33, 32, 2, -6, -28, 14, -17, -22, 13, -11, -31, 36, -9, -29, -35, -16],
        [16, 35, 29, 9, -36, 31, 11, -13, 22, 17, -14, -6, -20, 14, -26, -15, -27, -17, 18, 36, -29, -16, 22],
        [16, 35, 29, 9, -36, 31, 11, -13, 22, 18, 36, -29, -16, 22],
        [16, 35, 29, 9, -36, 30, -27, -17, 18, 36, -29, -16, 22]
      ],
      "P": [
        [17, -14, -6, 7, -15],
        [-22, 16, 29, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, 38, 3, 19, -14, -6, 7, -15, 24, -17, -22, 21, -38, 37, 2, -13, 19, -17],
        [-22, 16, 29, 9, -36, -18],
        [-22, 16, 29, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, 38, 3, 19, -14, -6, 7, -15, 24, -17, -22, 21, -38, 25, 5, 23, 29, 9, -36, -12, 37, 2, -13, 19, -17],
        [-22, 16, 29, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, 38, 3, 19, -14, -6, 7, -15, 24, -17, -22, 21, -38, 25, 5, 23, 29, 9, -36, -12, 28, -20],
        [-22, 16, 29, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, 38, 3, 19, -14, -6, 7, -15, 24, -17, -22, 21, -38, 25, 11, -13, 19, -17],
        [-22, 16, 29, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, 38, 3, 19, -14, -6, 7, -15, 24, -17, -22, 21, -38, 25, 10, -22, 16, 29, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, 27, -32, 33, 13, -2, 7, 26, -14, 20, 2, -13, 19, -17],
        [-22, 16, 29, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, 38, 3, 19, -14, -6, 7, -15, 24, -17, -22, 21, -38, 25, 5, 23, 29, 9, -36, -35, 26, -24, -5, 4, 28, 6, -2, -32, 33, 13, -2, 7, 26, -14, 20, 2, -13, 19, -17],
        [-22, 16, 29, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, 38, 3, 19, -14, -6, 7, -15, 24, -17, -22, 21, -38, 25, 5, 23, 29, 9, -36, -35, 26, -24, -5, 4, 28, 6, -2, -32, 33, -3, 11, -4, -9, 8, 12, 36, -9, -29, -23, -5, -25, 38, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, -29, -16, 22],
        [-22, 16, 29, 8, 25, 10, -22, 16, 29, -36, -18, -1, -34, 35, 30, -37, 28, -20, 19, 27, -32, -15, -30, 31, 11, -13, 21, 1],
        [-22, 16, 29, 8, 37, 2, -13, 19, -17],
        [17, -19, 13, -2, -20, 14, -26, 33, 13, -2, 7, 26, -14, 20, 2, -13, 19, -17],
        [18, 36, -29, -16, 22, -10, -25, 37, 2, -13, 19, -17],
        [17, -19, 13, -11, 10, 16, 35, 29, 9, -36, 26, -24, -5, 4, -2, -32, 33, 13, -2, 7, 26, -14, 20, 2, -13, 19, -17],
        [-22, 16, 29, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, 27, -32, 33, 13, -2, 7, 26, -14, 20, 2, -13, 19, -17],
        [-1, -34, 35, 30, -37, 28, -20, 19, 27, -32, -15, -37, 28, -20, 19, 27, -32, 33, 13, -2, 7, 26, -14, 20, 2, -13, 19, -17],
        [23, 29, 9, -36, 26, -24, -5, 4, -2, -32, 33, 13, -2, 7, 26, -14, 20, 2, -13, 19, -17],
        [24, -26, 33, 13, -2, 7, 26, -14, 20, 2, -13, 19, -17],
        [18, 26, -24, -5, 4, -2, -32, 33, 13, -2, 7, 26, -14, 20, 2, -13, 19, -17],
        [18, 37, -27, 33, 13, -2, 7, 26, -14, 20, -25, 38, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, -29, -16, 22],
        [-1, -34, 35, 30, -37, 28, -20, 19, 27, -32, -15, -30, 31, 11, -13, 22],
        [-1, -34, 35, 30, -37, 28, -20, 19, 27, -32, -15, -30, 31, 10, 16, 35, -23],
        [-34, 35, 30, -37, 28, -20, 19, 27, -32, 33, 13, -2, 7, 26, -14, 20, 2, -13, 19, -17],
        [13, -11, 10, 16, 35, 29, 9, -36, 26, -24, -5, 4, -2, -32, 33, 13, -2, 7, 26, -14, 20, 2, -13, 19, -17],
        [17, -19, 13, -2, -20, 14, -26, -7, 2, -13, -33, 32, 2, 12, 36, -9, -29, -23, -5, -25, 38, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, -29, -16, 22],
        [17, -19, 13, -2, -20, 14, -26, -7, 2, -13, -33, 32, -27, -19, 13, -11, 10, 16, 35, 29, 9, -36, 26, -24, -5, 4, -2, -32, 33, 13, -2, 7, 26, -14, 20, 2, -13, 19, -17],
        [17, -19, 13, -2, -20, 14, -26, -7, 2, -13, -33, 32, 2, -4, 5, 24, -26, 38, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, -29, -16, 22],
        [17, -19, 13, -2, -25, 38, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, -29, -16, 22],
        [17, -19, 13, -2, -20, 14, -26, -7, 2, -13, -33, 32, -27, -19, 20, -28, 37, -30, 36, -9, -29, -23, -5, -25, 38, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, -29, -16, 22],
        [17, -19, 13, -2, -20, 14, -26, -7, 2, -13, -33, -15, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, -29, -16, 22],
        [17, -19, 13, -2, -20, 14, -26, -7, 2, -13, -33, -15, -21, 13, -11, -31, 30, 15, 32, -27, -19, 20, -28, 37, -30, -35, 34, 1, 18, 36, -29, -16, 22, -10, -25, -8, -29, -16, 22],
        [17, -19, 13, -2, -20, 14, -26, -7, 2, -13, -33, 32, -37, 38, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, -29, -16, 22],
        [17, -19, 13, -2, -20, 14, -26, -7, 2, -13, -33, 32, 2, -4, -36, -18],
        [17, -19, 13, -2, -20, 14, -26, -7, 2, -13, -33, 32, -27, -19, 20, -28, 37, 3, 19, -17],
        [17, -19, 13, -2, -20, 14, -26, -7, 2, -13, -33, 32, -27, -19, 20, -28, 37, 15, 33, 13, -2, 7, 26, -14, 20, 2, -13, 19, -17],
        [17, -19, 13, -2, -20, 14, -26, -7, 2, -13, -33, 26, -14, -34, 26, -24, -5, 4, 28, 6, -2, -32, 33, -3, 11, -4, -9, 8, 12, 36, -9, -29, -23, -5, -25, 38, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, -29, -16, 22],
        [17, -19, 13, -2, -20, 14, -26, -7, 2, -13, -33, 38, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, -29, -16, 22],
        [17, -19, 13, -2, -20, 14, -26, -7, 2, -13, -33, 32, 2, -4, 5, 24, -26, -16, 22]
      ],
      "t_c": [
        [1],
        [-37, 38, 2],
        [-37, 38, 3],
        [-37, 38, 4],
        [-37, 38, 5],
        [-37, 38, 6],
        [-37, 38, 7, 37, -38],
        [-37, 38, 8],
        [-37, 38, 9, -38, 37],
        [-37, 38, 10],
        [-37, 38, 11],
        [12, 37, -38],
        [13],
        [14, 37, -38],
        [15, 37, -38],
        [16, 37, -38],
        [17, 37, -38],
        [18, 37, -38],
        [19, 37, -38],
        [20, -38, 37],
        [21],
        [22],
        [23, 37, -38],
        [24, 37, -38],
        [25, -38, 37],
        [38, -37, 26, 37, -38],
        [38, -37, 27, -38, 37],
        [28, -38, 37],
        [38, -37, 29, -38, 37],
        [38, -37, 30],
        [38, -37, 31, -38, 37],
        [38, -37, 32, -38, 37],
        [38, -37, 33],
        [38, -37, 34],
        [38, -37, 35, 37, -38],
        [38, -37, 36, -38, 37],
        [37],
        [38]
      ],
      "Q": [
        [12],
        [14],
        [15],
        [17],
        [18],
        [19],
        [20, -38],
        [21, -38],
        [22],
        [23],
        [24],
        [25, -38],
        [26],
        [27, -38],
        [28, -38],
        [29, -38],
        [30, -38],
        [31, -38],
        [32, -38],
        [33],
        [34],
        [35],
        [36, -38],
        [37, -38],
        [38, 1],
        [38, -20, 14, -26, -7, 2, -13, -33, 27, -38],
        [38, 2],
        [38, 3],
        [38, -29, -16],
        [38, 4],
        [38, 5],
        [38, 6],
        [38, 7],
        [38, 8],
        [38, 9, -38],
        [38, 10],
        [38, 11],
        [38]
      ],
      "C": [
        [-34, 26, -24, -5, 4, 28, 6, -2, -32, 33, -3, 11, -4, -9, 8, 12, 36, -9, -29, -23, 24, -14],
        [37, -27, -24],
        [38, 3, -33, 26, -14],
        [27, -37, -18, 17, -24],
        [27, -37, -18, 24, -14],
        [33, 13, -2, 7, 26, -14, 20, 6, 14, -24],
        [33, 13, -2, 7, 26, -14, 13, -2],
        [33, 13, -2, 7, 26, -14, 20, -9, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, 38, 3, 19, -14, -6, 7, -15, 24, -17, -22, 21],
        [33, 13, -2, 7, 26, -14, 20, -9, -20, 14, -26, -7, 2, -13, -33],
        [27, -37, 36, -9, -29, 26, -14],
        [-24],
        [-21, 13, -11, -31, 30, 15, 32, -27, -19, 20, -28, 37, -30, -35, 34, 1, 23, -35, -16, -10, 11, -2],
        [14, -26, 37, -27, -24],
        [24, -14, -11],
        [28, -20, 13, -2],
        [14, -26, -35, -16, 22, 13, -2],
        [14, -24, -5, 4, -11],
        [14, -24, -5, 11, -2],
        [14, -26, 32, 2, -11],
        [14, -26, -7, -20, 14, -26, -7, 2, -13, -33],
        [14, -26, -35, 26, -24, -5, 4, 28, 6, -2, -32, 33, -3, 11, -4, -9, 8],
        [14, -26, -35, 26, -14],
        [14, -24, 23, -35, -16, 13, -2],
        [-11],
        [-38, -8, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, 38, 3, 19, -14, -6, 7, -15, 24, -17, -22, 21, -38, 25, 10, -22, 16, 29, -36, 37, -27],
        [2, -13, 24, -14, -11],
        [11, -2, -37],
        [15, -7, -20, 14, -26, -7, 2, -13, -33],
        [2, -13, -22, 16, 29, 9, -20, 14, -26, -7, 2, -13, -33],
        [2, -11, -31, 30, -37],
        [2, -11, -31, 37, -27],
        [2, -13, 19, 27, -37],
        [2, -13, -33, 26, -14],
        [2, -13, -22, 13, -11, -31, 30, 15, 32, -27, -19, 20, -28, 37, -30, -35, 34],
        [2, -13, -22, 13, -2],
        [2, -11, 10, -22, 16, 29, -20, 14, -26, -7, 2, -13, -33],
        [-37],
        [-38]
      ],
      "W2P": [
        [38, -11, 4, -11, -2, -32, 33, -3, -38],
        [38, -11, -9, -29, 26, -24, -5, 4, 28, 6, -2, -32, 33, -3, 11, -4, -9, 8, 33, 13, -2, 7, 26, -14, 20, 6, 11, -4, 11, -38],
        [38, -11, -9, -29, 35, -23, -5, 11, -38],
        [38, -11, -9, -29, 26, -24, -5, 4, 28, 6, -2, -32, 33, -3, 11, -4, -9, 8, 12, 31, 10, 16, 35, -23, -1, 33, 13, -2, 7, 26, -14, 20, 6, 11, -4, 11, -38],
        [38, -11, -9, -29, 26, -24, -5, 4, 28, 6, -2, -32, 33, -3, 11, -4, -9, 8, 12, 31, 10, 16, 35, -23, -1, -11, 15, -7, 11, -38],
        [38, -11, -9, -29, 26, -24, -5, 4, 28, 6, -2, -32, 33, -3, 11, -4, -9, 8, 12, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 11, -4, 11, -38],
        [38, -11, -9, -29, 26, -24, -5, 4, 28, 6, -2, -32, 33, -3, 11, -4, -9, 8, 12, 36, -9, -29, 26, -24, -5, 4, -11, 14, -19, 14, -26, 33, 13, -2, 7, 26, -14, 20, 6, 11, -4, 11, -38],
        [38, -11, -9, -29, 26, -24, -5, 4, 28, 6, -2, -32, 33, -3, 11, -4, -9, 8, 12, 31, 10, 16, 35, -23, -22, 13, -11, -31, 30, 15, 32, -27, -19, 14, -26, 33, 13, -2, 7, 26, -14, 20, 6, 11, -4, 11, -38],
        [38, -11, -9, -29, 26, -24, -5, 4, 28, 6, -2, -32, 33, -3, 11, -4, -9, 8, 12, 31, 10, 16, 35, -23, -22, 13, -11, -31, 30, 15, 32, -27, -19, 20, -28, 37, -30, -35, 34, 1, 23, -35, -16, -10, -31, -12, -8, 9, 4, -11, 3, -33, 32, 2, -6, -28, -4, 5, 24, -26, 29, 9, 11, -38],
        [38, -11, -9, -29, 34, 12, 36, -9, -29, -23, -5, -25, 38, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 8, 25, 11, -38],
        [38, -11, -9, -29, 34, 33, 13, -2, 7, 26, -14, 20, 6, 11, -4, 11, -38],
        [38, -11, 4, -11, -6, -20, 14, -26, -7, 2, -13, -33, -7, 2, -13, 14, -26, 33, 13, -2, 7, 26, -14, 20, 6, 11, -4, 11, -38],
        [38, -11, 5, 23, 29, 9, -36, -12, 33, 13, -2, 7, 26, -14, 20, 6, 11, -4, 11, -38],
        [38, -11, 4, -11, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, 36, -29, -16, 22, 16, 35, -23, 13, -11, -31, 30, -27, -19, 14, -26, 33, 13, -2, 7, 26, -14, 20, 6, 11, -4, 11, -38],
        [38, -11, -9, -29, 26, -24, -5, 4, -11, 14, -19, 14, -26, 33, 13, -2, 7, 26, -14, 20, 6, 11, -4, 11, -38],
        [38, -11, -25, 38, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -24, 15, -7, 6, 14, -19, 14, -26, 33, 13, -2, 7, 26, -14, 20, 6, 11, -4, 11, -38],
        [38, -11, 10, 16, 35, -23, 13, -11, -31, 30, -27, -19, 14, -26, 33, 13, -2, 7, 26, -14, 20, 6, 11, -4, 11, -38],
        [38, -13, 14, -26, 33, 13, -2, 7, 26, -14, 20, 6, 11, -4, 11, -38],
        [38, -11, 5, 13, -11, -31, 30, -27, -19, 14, -26, 33, 13, -2, 7, 26, -14, 20, 6, 11, -4, 11, -38],
        [38, -11, 5, 24, -26, -12, -8, 9, 4, -11, 3, -33, 32, 2, -6, -28, -4, 5, 24, -26, 29, 9, 11, -38],
        [38, -11, -25, 38, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 9, 11, -38],
        [38, -11, -25, 38, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -17, 18, 36, -29, -16, 22, -10, 11, -38],
        [38, -21, 22, 17, -24, 15, -7, 6, 14, -19, 14, -26, 33, 13, -2, 7, 26, -14, 20, 6, 11, -4, 11, -38],
        [38, -11, -20, 14, -26, -7, 2, -13, -33, 27, -37, 36, -29, -16, 22, 16, 35, -23, 13, -11, -31, 30, -27, -19, 14, -26, 33, 13, -2, 7, 26, -14, 20, 6, 11, -4, 11, -38],
        [38, -11, 4, -11, -6, -20, 14, -26, -7, 2, -13, -33, 26, -14, 19, 27, 11, 1, 23, -35, -16, -10, -31, -12, -8, 9, 4, -11, 3, -33, 32, 2, -6, -28, -4, 5, 24, -26, 29, 9, 11, -38],
        [38, -11, 4, -11, -6, -20, 14, -26, -7, 2, -13, -33, 26, -14, 19, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, 36, -29, -16, 22, 16, 35, -23, 13, -11, -31, 30, -27, -19, 14, -26, 33, 13, -2, 7, 26, -14, 20, 6, 11, -4, 11, -38],
        [38, -11, 4, -11, -6, -20, 14, -26, -7, 2, -13, -33, 26, -14, 19, 27, -30, 31, 11, -13, 24, -8, 9, 4, -11, 3, -33, 32, 2, -6, -28, -4, 5, 24, -26, 29, 9, 11, -38],
        [38, -11, 4, -11, -6, -20, 14, -26, -7, 2, -13, -33, -12, -8, 9, 4, -11, 3, -33, 32, 2, -6, -28, -4, 5, 24, -26, 29, 9, 11, -38],
        [38, -11, 4, -11, -6, -20, 14, -26, -7, 2, -13, -33, 26, -14, 19, -14, -6, 7, -15, 24, -17, 23, -35, -16, -10, -31, -12, -8, 9, 4, -11, 3, -33, 32, 2, -6, -28, -4, 5, 24, -26, 29, 9, 11, -38],
        [38, -11, 4, -11, -6, -20, 14, -26, -7, 2, -13, -33, 26, -14, -3, -38, -8, 9, 4, -11, 3, -33, 32, 2, -6, -28, -4, 5, 24, -26, 29, 9, 11, -38],
        [38, -11, 4, -11, -6, -20, 14, -26, -7, 2, -13, -33, 26, -14, -3, -38, -8, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, 38, 3, 19, -14, -6, 7, -15, 24, -17, -22, 21, -38, 25, 5, 23, 29, 9, -36, -12, -34, 29, 9, 11, -38],
        [38, -11, 4, -11, -6, -20, 14, -26, -7, 2, -13, -33, 26, -14, 19, -8, 9, 4, -11, 3, -33, 32, 2, -6, -28, -4, 5, 24, -26, 29, 9, 11, -38],
        [38, -11, 4, -11, -6, -20, 14, -26, -7, 2, -13, -33, 26, -14, 19, 27, -30, -23, -5, 11, -38],
        [38, -11, 4, -11, -6, -20, 14, -26, -7, 2, -13, -33, 26, -14, 19, -14, -6, 7, -15, 11, 28, 6, 11, -4, 11, -38],
        [38, -11, 4, -11, -6, -20, 14, -26, -7, 2, -13, -33, 26, -14, 19, -14, -6, 7, -15, 24, 38, 3, 14, -26, 33, 13, -2, 7, 26, -14, 20, 6, 11, -4, 11, -38],
        [38, -11, 4, -11, -6, -20, 14, -26, -7, 2, -13, -33, 26, -14, 13, -2, 11, -21, 13, -11, -31, 30, 15, 32, -27, -19, 20, -28, 37, -30, -35, 34, 1, 23, -35, -16, -10, -31, -12, -8, 9, 4, -11, 3, -33, 32, 2, -6, -28, -4, 5, 24, -26, 29, 9, 11, -38],
        [38, -11, 4, -11, -6, -20, 14, -26, -7, 2, -13, -33, 26, -14, 24, -8, 9, 4, -11, 3, -33, 32, 2, -6, -28, -4, 5, 24, -26, 29, 9, 11, -38],
        [38, -11, 4, -11, -6, -20, 14, -26, -7, 2, -13, -33, 26, -14, 19, 27, -30, 31, 11, -13, 16, 29, 9, 11, -38]
      ],
      "PWinv": [
        [-22, 16, 26, -24, -5, 4, 12, 36, -9, -29, -23, -5, -25, 32, 2, -4, 5, 24, -26, -16, 22],
        [-22, 16, 26, -24, -5, 4, -2, -32, 38, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, -29, 32, 2, -4, 5, 24, -26, -16, 22],
        [-22, 16, 26, -24, -5, 4, -2, -32, 33, 13, -2, 7, 26, -14, 20, -25, 32, 2, -4, 5, 24, -26, -16, 22],
        [-22, 16, 26, -24, -5, 4, -2, -32, 38, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, -29, 26, -24, -5, 4, -2, -32, -15, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, -29, -16, 22],
        [-22, 16, 26, -24, -5, 4, -2, -32, 38, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, -29, 26, -24, -5, 4, -2, -32, -15, 1, 23, -35, -16, -10, -31, -12, -8, 9, 4, -11, 3, -33, 32, 2, -6, -28, -4, 5, 24, -26, 34, 12, 36, -9, -29, -23, -5, -25, 32, 2, -4, 5, 24, -26, -16, 22],
        [-22, 16, 26, -24, -5, 4, -2, -32, 38, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, -29, 26, -24, -5, 4, -2, -37, 32, 2, -4, 5, 24, -26, -16, 22],
        [-22, 16, 26, -24, -5, 4, -2, -32, 38, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, -29, 26, -24, -5, -36, -18],
        [-22, 16, 26, -24, -5, 4, -2, -32, 38, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, -29, 26, -24, -5, 4, -2, -27, -19, 20, -28, 37, 3, 19, -17],
        [-22, 16, 26, -24, -5, 4, -2, -32, 38, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, -29, 26, -24, -5, 4, -2, -27, -19, 20, -28, 37, 15, 32, 2, -4, 5, 24, -26, 29, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, 38, 3, 19, -14, -6, 7, -15, 24, -17, -22, 21, -38, 32, 2, -4, 5, 24, -26, -16, 22],
        [-22, 16, 26, -24, -5, 4, -2, -32, 38, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, -29, 26, -24, -5, 4, -2, -32, 26, -14, -34, 26, -24, -5, 4, 28, 6, -2, -32, 33, -3, 11, -4, -9, 8, 12, 36, -9, -29, -23, -5, -25, 32, 2, -4, 5, 24, -26, -16, 22],
        [-22, 16, 26, -24, -5, 4, -2, -32, 38, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, -29, -16, 22],
        [17, -14, -6, 7, -15],
        [-22, 16, 26, -24, -5, 4, -2, -32, 25, 5, 24, -26, 32, 2, -4, 5, 24, -26, -16, 22],
        [-22, 16, 26, -24, -5, 4, -2, -32, 37, 2, -13, 19, -17],
        [-22, 16, 26, -24, -5, 4, -2, -32, 38, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 9, -36, -18],
        [-22, 16, 26, -24, -5, 4, -2, -32, 25, 5, 23, 29, 9, -36, 30, 15, 32, -27, -19, 20, -28, 37, -30, -35, 34, 1],
        [-22, 16, 26, -24, -5, 4, -2, -32, 25, 5, 23, 29, 9, -36, -12, 37, 2, -13, 19, -17],
        [-22, 16, 26, -24, -5, 4, -2, -32, 25, 5, 23, 29, 9, -36, -12, 28, -20],
        [-22, 16, 26, -24, -5, 4, -2, -32, 25, 11, -13, 19, -17],
        [-22, 16, 26, -24, -5, 4, -2, -32, 25, 10, -22, 16, 29, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, 27, 2, -4, 5, 24, -26, 29, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, 38, 3, 19, -14, -6, 7, -15, 24, -17, -22, 21, -38, 32, 2, -4, 5, 24, -26, -16, 22],
        [-22, 16, 26, -24, -5, 4, -2, -32, 25, 5, 23, 29, 9, -36, -35, 26, -24, -5, 4, 28, 6, -4, 5, 24, -26, -16, 22],
        [-22, 16, 26, -24, -5, 4, -2, -32, 25, 5, 23, 29, 9, -36, -35, 26, -24, -5, 4, 28, 6, -2, -32, 33, -3, 11, -4, -9, 8, 12, 36, -9, -29, -23, -5, -25, 32, 2, -4, 5, 24, -26, -16, 22],
        [-22, 16, 26, -24, -5, 4, -2, -32, 25, 5, 23, 29, 9, -36, -12, -34, 26, -24, -5, 4, 28, 6, -2, -32, 33, -3, 11, -4, -9, 8, 12, 31, 10, 16, 35, -23],
        [-22, 16, 26, -24, -5, 4, -2, -32, 38, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 8, 37, 2, -13, 19, -17],
        [17, -19, 13, -2, -20, 14, -26, 32, 2, -4, 5, 24, -26, 29, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, 38, 3, 19, -14, -6, 7, -15, 24, -17, -22, 21, -38, 32, 2, -4, 5, 24, -26, -16, 22],
        [18, 36, -29, -16, 22, -10, -25, 37, 2, -13, 19, -17],
        [17, -19, 13, -11, 10, 16, 35, 29, 9, -36, 29, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, 38, 3, 19, -14, -6, 7, -15, 24, -17, -22, 21, -38, 32, 2, -4, 5, 24, -26, -16, 22],
        [-22, 16, 29, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, 27, 2, -4, 5, 24, -26, 29, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, 38, 3, 19, -14, -6, 7, -15, 24, -17, -22, 21, -38, 32, 2, -4, 5, 24, -26, -16, 22],
        [-1, -34, 35, 30, -37, 28, -20, 19, 27, -32, -15, -37, 28, -20, 19, 27, 2, -4, 5, 24, -26, 29, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, 38, 3, 19, -14, -6, 7, -15, 24, -17, -22, 21, -38, 32, 2, -4, 5, 24, -26, -16, 22],
        [23, 29, 9, -36, 29, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, 38, 3, 19, -14, -6, 7, -15, 24, -17, -22, 21, -38, 32, 2, -4, 5, 24, -26, -16, 22],
        [24, -26, 32, 2, -4, 5, 24, -26, 29, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, 38, 3, 19, -14, -6, 7, -15, 24, -17, -22, 21, -38, 32, 2, -4, 5, 24, -26, -16, 22],
        [18, 29, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, 38, 3, 19, -14, -6, 7, -15, 24, -17, -22, 21, -38, 32, 2, -4, 5, 24, -26, -16, 22],
        [18, 37, -27, 33, 13, -2, 7, 26, -14, 20, -25, 32, 2, -4, 5, 24, -26, -16, 22],
        [-1, -34, 35, 30, -37, 28, -20, 19, 27, -32, -15, -30, 31, 11, -13, 22],
        [-1, -34, 35, 30, -37, 28, -20, 19, 27, -32, -15, -30, 31, 10, 16, 35, -23],
        [-34, 35, 30, -37, 28, -20, 19, 27, 2, -4, 5, 24, -26, 29, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, 38, 3, 19, -14, -6, 7, -15, 24, -17, -22, 21, -38, 32, 2, -4, 5, 24, -26, -16, 22],
        [13, -11, 10, 16, 35, 29, 9, -36, 29, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, 38, 3, 19, -14, -6, 7, -15, 24, -17, -22, 21, -38, 32, 2, -4, 5, 24, -26, -16, 22],
        [17, -19, 13, -2, -20, 14, -26, -7, 2, -13, -33, 32, 2, -4, 5, 24, -26, -16, 22]
      ]
    },
    "inner_witnesses": {
      "C_squared": [],
      "CQCQ": [],
      "CPCR": [14, -24, -5, 4, -2, -27, -19, 20, -28, 37, -30, -35, 34],
      "C_t_c_C_t_c": [],
      "Q_cubed": [38],
      "P_cubed": [],
      "R_cubed": [-10, 3, -33, 32, -27, -19, 20, -28, 37, -30, -35, 34],
      "t_c_PQR": [17, -19, 13, -2, -20, 14, -26, -7, 2, -13, -33, 32, -27, -19, 20, -28, 37, -30, -35, 34]
    },
    "curve_words": {
      "c": [38, -37],
      "Q_c": [-11],
      "Q2_c": [-24]
    },
    "boundary_words": [
      [-38],
      [-37, -24, -11],
      [24, 38, 11, 37]
    ]
  },
  "conjugation": {
    "theta": [
      [-5, 6, -17, -15, -6, 5],
      [-5, 6, 34, -27, 7, -23, -8, -9],
      [-5, 6, 34, -27, 7, -23, 10, 31, -11, 2, -4, -19],
      [-5, 6, 34, -27, 7, -23, 10, 31, -11, 37, -24, -9, -4, -26, -37, -21, -8, -9],
      [-5, 6, 34, -27, 7, -23, 10, 31, -11, 37, -24, -6, 5],
      [-5, 6, 34, -27, 7, -23, 10, 27, -9],
      [-5, 6, 34, -27, 7, -23, 10, -4, -26, -14, 32, -19, 8, -28, -9],
      [-5, 6, 34, -27, 7, -23, 10, 31, -15, -20, 18, -3, -34, 29, -23, 10, 31, -11, -30, -24, -38, 32, -19, 8, 12, 3, -16, -26, -14, 32, -19, 8, -28, -9],
      [-5, 6, 34, -27, 7, -23, 10, 31, -15, -20, 18, -3, -34, 29, -23, 10, 31, -11, -30, -24, -38, 32, -19, 8, 12, -36, 21, 37, 26, 4, 9, 24, -37, 11, -31, -10, 23, -7, 27, -34, -6, 5],
      [-5, 6, 34, -27, 7, -23, 10, 31, -11, -15, 5],
      [-5, 6, 34, -27, 7, -23, 10, 31, -11, -8, -9],
      [9, 28, -8, 19, -32, 38, 22, 32, -19, 8, -28, -9],
      [19, -10, -8, -9],
      [9, 18, -16, -26, -14, 32, -19, 8, -28, -9],
      [-5, 6, 34, -27, -4, -26, -14, 32, -19, 8, -28, -9],
      [-5, 22, -14, -22, -25, 10, -19, -5, 22, 33, -1, 12, -13, -7, 27, -34, -17, 25, -38, 14, 26, 16, -3, -36, 2, -28, 8, 21, 37, -14, 32, -19, 8, -28, -9],
      [-5, 6, 15, 35, -16, -27, 31, -15, -20, 18, -16, -26, -14, 32, -19, 8, -28, -9],
      [-5, 6, 15, 35, 32, -19, 8, -28, -9],
      [19, -16, -26, -14, 32, -19, 8, -28, -9],
      [-27, -10, 23, -7, 27, -34, -6, 5],
      [-5, 22, 33, -7, 23, -32, -1, -28, -9, -5, 6, -17, 35, 30, 2, -4, -18, -13, -7, 27, -34, -6, 5],
      [-5, 22, 33, -7, 23, -32, -1, -28, -9, -5, 6, -17, 35, 30, 2, -4, -18, -13, -29, 20, 15, -31, 27, 16, -35, -15, -6, 5],
      [-5, 6, 22, -14, 32, -19, 8, -28, -9],
      [-5, 6, 18, -16, -26, -14, 32, -19, 8, -28, -9],
      [9, 28, -8, 19, -32, 14, 26, 16, -3, 18, 4, -2, -30, -37, 11, -31, -10, 23, -7, 27, -34, -6, 5],
      [9, 28, -8, 19, -32, 14, 26, 4, 9, 18, -16, -26, -14, 32, -19, 8, -28, -9],
      [9, 28, -8, 19, -32, 14, 26, 16, -7, 23, -7, 27, -34, -6, 5],
      [9, 28, -8, -27, -10, 23, -7, 27, -34, -6, 5],
      [9, 28, -8, 19, -32, 14, -37, -11, 37, -24, -9, -4, -26, -37, -21, 36, -12, -8, 19, -32, 38, 24, 30, 11, -31, -10, 23, -29, 34, 3, -18, 20, 15, -31, -10, 23, -7, 27, -34, -6, 5],
      [9, 28, -8, 19, -32, -22, -25, 10, -19, -5, 22, 33, -7, 23, -7, 27, -34, -6, 5],
      [9, 28, -8, 19, -32, -22, -25, 11, -31, -10, 23, -7, 27, -34, -6, 5],
      [9, 28, -8, 19, -32, 14, 26, 4, 23, -7, 27, -34, -6, 5],
      [9, 28, -8, 19, -32, 14, 26, -19],
      [9, 28, -8, 19, -32, 14, -37, -21, -8, 28, -2, 36, 3, -16, -26, -14, 38, -25, 17, 34, -27, 7, 13, -12, -28, -9],
      [9, 28, -8, 19, -32, 14, -37, -21, -8, 28, -2, 36, 3, -16, -26, -14, 38, -25, 17, 34, -27, 7, 13, -12, 1, -33, -22, 5, 19, -10, 25, 22, 32, -19, 8, -28, -9],
      [9, 28, -8, 19, -32, -37, -31, -10, 23, -7, 27, -34, -6, 5],
      [9, 28, -8, 19, -32, -7, 23, -7, 27, -34, -6, 5],
      [9, 28, -8, 19, -32, 14, 26, 16, -3, 18, 4, -2, 11, -31, -10, 23, -7, 27, -34, -6, 5]
    ],
    "inverse": [
      [14, -26, 32, 2, -6, -28, -34, 35, 30, -27, -19, 13, -2, 7, 26, -14],
      [14, -26, 32, 2, -11, 3, -33, 26, -14],
      [20, 6, 14, -19, -3, -38, -19, 13, -2, 7, 26, -14],
      [14, -26, -7, 2, -13, -33, 26, -14],
      [20, 6, 14, -24, 23, -35, -16],
      [20, 6, 14, -24, 23, -35, -16, 24, -14, -6, -20],
      [14, -26, 32, -27, -19, 13, -2, 7, 26, -14],
      [20, 6, -2, -32, 26, -14],
      [-6, -20],
      [14, -26, 32, 7, 26, -14],
      [14, -26, 32, 2, -11, -29, -16, 22, -10, 11, -2, -32, 26, -14],
      [14, -26, 32, 2, -6, -28, 12, 36, -9, -29, -23, -5, -25, 38, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 8, 38, 3, 19, -14, -6, -20],
      [14, -26, -7, 2, -13, 19, 27, -32, -15, -21, 13, -11, -31, 30, 15, 32, -27, -19, 20, -28, 37, -30, -35, 34, 1, 18, 36, -29, -16, 22, -10, -25, 38, 3, 19, -14, -6, -20],
      [14, -26, -7, 2, -13, 19, 27, -37, 29, 9, -36, 37, -27, -19, 13, -2, 7, 26, -14],
      [20, 6, 14, -24, 23, -35, -16, -10, 11, -2, -32, 26, -14],
      [14, -26, -7, 2, -13, -33, -19, 13, -2, 7, 26, -14],
      [14, -26, 32, 2, -11, 10, 16, 35, -23, -1, 24, -14, -6, -20],
      [20, 6, 14, -19, 13, -2, 7, 26, -14],
      [13, -2, 7, 26, -14],
      [20, 6, 14, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, -29, -16, 22, 16, 35, -23, 24, -14, -6, -20],
      [14, -26, 32, 2, -4, 5, 24, -26, 29, 9, -29, -16, 22, -10, 11, -2, -32, 26, -14],
      [20, 6, 14, -24, 23, 29, 9, -36, 37, -27, -19, 13, -2, 7, 26, -14],
      [14, -26, 32, 15, 32, -27, -19, 13, -2, 7, 26, -14],
      [20, 6, 14, -24, -5, 10, -22, 16, 29, -36, 37, -27, -19, 13, -2, 7, 26, -14],
      [14, -26, 32, 2, -11, -31, 36, -9, -29, -23, 24, -14, -6, -20],
      [14, -26, -7, 2, -13, 19, 27, -37, 36, -9, -29, 33, 13, -2, 7, 26, -14],
      [14, -26, -7, -20],
      [20, 6, 28, 6, -2, -32, 26, -14],
      [20, 6, 14, -17, -22, 21, 15, 32, -27, -19, 13, -2, 7, 26, -14],
      [14, -26, -7, 2, -13, 19, 27, -37, 36, -29, -16, 22, -10, -25, 38, 11, -2, -32, 26, -14],
      [14, -26, -7, -29, -16, 22, -10, 11, -2, -32, 26, -14],
      [14, -26, -7, 2, -13, 19, 27, -37, 28, -20, 13, -2, 7, 26, -14],
      [14, -26, -7, 2, -13, 19, 27, -37, 36, -9, -29, -35, -16, 13, -11, -31, 30, -27, -19, 13, -2, 7, 26, -14],
      [20, 6, 14, -24, 15, -7, -20],
      [14, -26, 32, 2, -11, 10, 16, 35, -23, 18, 37, -27, -19, 13, -2, 7, 26, -14],
      [14, -26, 32, 2, -4, -9, 8, 38, 3, 19, -14, -6, -20],
      [14, -26, 32, 2, -11, 10, -22, 16, 29, -36, 37, -27, -19, 13, -2, 7, 26, -14],
      [14, -26, -7, 2, -13, 19, 27, -37, 12, 36, -9, -29, -23, 24, -14, -6, -20]
    ],
    "direct_corrections": {
      "Q": [9, 28, -8, 19, -32, 14, 26],
      "R": [-5, -27],
      "C": [],
      "P": [-5, 6, 15, 35, 30, 2, -4, -18, -12, -8, 19, -32, 38]
    },
    "source_curve": [38, -37],
    "target_curve": [3, -16, -26, -14, -7, 10, 31, -11, 2, -4, -18],
    "curve_match": {
      "sign": -1,
      "conjugator": [9, 28, -8, 19, -32, -7, 10, 31, -11, 2, -4, -18]
    },
    "target_curve_reduction_conjugator": [27, 15, 35, 30, 2, -4, -18, -12, -8, 19, -32, 38, 24, -37, 11, -15, -20, 18, -7, 10, 31, -11, 2, -4, -18, 3, -16, -26, -14, -33, -22, 5, 19, -10, 17, 34, -27, 7, 13],
    "intersection_forms": {
      "A": [
        [0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 1, 1, 0, -1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 1, 0, 1, 0, -1, -1, 0, -1, -1, 0, 1, 1, 1, 0],
        [-1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0],
        [0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0],
        [0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, -1, -1, 0, 1, 1, -1, 1, 1, 0, 0, 1, 0, 1, -1, -1, -1, 1, 1, 0, 0, 0, 0, 0, 0, -1, 0, -1],
        [0, 0, 0, 0, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 1, -1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1],
        [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
        [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, 1, 0, -1, 0, 1, -1, 0, 0, 0, 0, 0, 0],
        [1, -1, 0, -1, -1, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
        [0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
        [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0],
        [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0],
        [-1, 1, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 0, -1, 0, 1, -1, -1, 0, 0, -1, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 1],
        [-1, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, -1, 0, 0, -1, 0, 0, 1, 0, 1, 0, -1, -1, -1, -1, 1],
        [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0],
        [1, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, -1, 0, 1, 0, 1, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 1, 1, -1],
        [0, 0, 1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
        [-1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1, 1, 0, -1, 0, -1, 1, 0, 0, 0, 0, 1, 1, 0, 0, 0, -1, -1, -1, 1],
        [0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 1, 0, 1, 0, 0],
        [1, 0, 0, -1, -1, 0, 1, -1, 1, 0, 0, 1, 0, 0, -1, 0, 1, 0, 0, 0, 0, 0, 1, 0, 1, 0, 1, -1, 0, -1, 0, 0, 0, 0, 1, 1, 1, 0],
        [0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0],
        [0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, 1, 0],
        [0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 1, 1, 1, -1, 0, 1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, -1, -1, 0, 0, -1, 0, 1, 1, 1, 0],
        [0, 0, 0, 0, 0, 0, 1, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, -1, 0, 0, 0, 0, 0, 0],
        [0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 1, 1, 0, -1, 0, 1, 0, 0, 0, 0, -1, 0, 0, 1, 1, 1, 0, -1, -1, 0, 0, 0, 0, 1, 1, 0, 1],
        [-1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 1, 0, -1, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, -1, -1, -1, 1],
        [0, 0, -1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, -1, 0, -1, 0],
        [-1, 0, -1, 1, 0, 0, -1, 0, 0, -1, 0, 0, 1, 0, 0, 0, 0, -1, -1, 0, 0, -1, -1, -1, 0, 0, 0, 0, -1, 1, 1, 0, 0, 0, -1, 0, -1, 1],
        [0, -1, 0, -1, -1, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
        [1, 0, 0, -1, 0, 0, 1, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, 1, 0, 0, 1, 0, 0, -1, 0, -1, 0, 1, 1, 1, 1, -1],
        [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, -1, 0, 1, 0, 1, 1, 0, 1, -1, -1, -1, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, -1],
        [0, 0, 0, 0, 0, 0, -1, 0, 0, -1, 0, 0, 0, 0, 1, 0, -1, 0, 0, 0, 0, 0, -1, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0],
        [1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0],
        [1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, -1],
        [0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 0, -1, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 1, 0, 0],
        [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 1, 0, -1, 0, 0, -1, 0, -1, 1, 1, 1, 0, -1, 1, 1, 0, 0, 0, 0, 0, -1, 1],
        [-1, 1, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, -1, 0, 1, -1, -1, 0, -1, -1, 0, -1, 1, 0, 0, 0, -1, 0, 0, 0, 0, -1, 0, 0, 0, 1],
        [-1, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 1, 0, -1, 0, 1, 0, -1, 0, -1, -1, 0, 0, 1, 1, 1, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 1],
        [0, 0, 0, 1, 1, 0, 0, 0, 0, 0, 0, -1, -1, 0, 1, 0, -1, 0, 0, 0, 0, 0, 0, -1, -1, 0, -1, 0, 1, 1, 0, 0, 1, 0, -1, -1, -1, 0]
      ],
      "B": [
        [0, -1, -1, -1, 0, -1, -1, -1, 0, -1, -1, 0, 0, 0, -1, 0, 0, 0, 0, 1, 1, 0, -1, -1, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1],
        [1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, -1, -1, -1, -1, -1, -1, -1, -1, -1, 0, -1, -1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0],
        [1, -1, 0, -1, 0, -1, -1, -1, 0, 0, -1, 0, -1, 0, -1, -1, -1, -1, 0, 1, -1, 0, -1, -1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0],
        [1, 0, 1, 0, 1, 0, -1, -1, 0, 1, 1, 0, 0, -1, -1, -1, -1, -1, -1, 0, -1, 0, -1, -1, 0, 0, 1, 1, 1, 1, 0, 1, 1, 0, 0, 1, 1, 0],
        [0, -1, 0, -1, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0],
        [1, -1, 1, 0, 1, 0, -1, 0, 0, 1, 0, 0, -1, -1, -1, -1, -1, -1, -1, -1, -1, 0, -1, -1, 0, 0, 1, 0, 0, 1, 0, 1, 1, 0, 0, 0, 1, 0],
        [1, 0, 1, 1, 1, 1, 0, 0, 0, 1, 1, 1, 0, -1, -1, 0, -1, 0, -1, -1, -1, 0, 0, -1, 0, -1, 1, -1, -1, 0, -1, 1, 1, -1, 0, -1, 0, 0],
        [1, 0, 1, 1, 1, 0, 0, 0, 0, 1, 1, 1, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, -1, 0, 0, 0, -1, 0, -1, 0, 0, -1, 0, -1, 0, -1],
        [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0],
        [1, -1, 0, -1, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 1, 0, 1, -1, -1, 1, 0, 1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0],
        [1, 0, 1, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, -1, -1, -1, -1, -1, -1, 0, -1, 0, -1, -1, 1, 0, 1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0],
        [0, 0, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, -1, -1, -1, -1, 0, -1, 0, 0, 0, -1, -1, 1, 0, 1, 0, 1, 1, 1, 1, 1, 1, 0, 0, 0, 1],
        [0, 1, 1, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0],
        [0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, 0, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, -1, -1, -1, -1, -1, -1, -1, -1, -1, 0, -1, -1, 0],
        [1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, -1, 0, 0, -1, 0, -1, -1, -1, 0, 0, -1, 0, -1, 0, -1, -1, -1, -1, 0, 1, -1, 0, -1, -1, 0],
        [0, 1, 1, 1, 0, 1, 0, 0, 0, 0, 1, 1, 0, -1, 0, 0, 0, 1, -1, -1, -1, -1, 1, 0, 0, 0, 0, -1, -1, -1, -1, 0, 1, 0, 1, -1, -1, 0],
        [0, 1, 1, 1, 0, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, 0, 1, 0, -1, -1, 0, 1, 1, 0, 0, -1, -1, -1, -1, -1, -1, 0, -1, 0, -1, -1, 0],
        [0, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 0, 0, -1, 0, -1, -1, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0],
        [0, 1, 0, 1, 0, 1, 1, 0, 0, 0, 1, 1, 1, -1, 1, 1, 0, 1, 0, -1, 0, 0, 1, 0, 0, -1, -1, -1, -1, -1, -1, -1, -1, -1, 0, -1, -1, 0],
        [-1, 1, -1, 0, -1, 1, 1, 0, 0, -1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0, 0, -1, -1, 0, -1, 0, -1, -1, 0, 0, 0, -1, 0],
        [-1, 1, 1, 1, 0, 1, 1, 1, 0, 0, 1, 0, 0, 0, 1, 1, 1, 1, 0, -1, 0, 0, 1, 1, -1, 0, -1, -1, -1, -1, -1, -1, 0, 0, 0, -1, -1, -1],
        [0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0],
        [1, 1, 1, 1, 0, 1, 0, 0, 0, 1, 1, 1, 0, -1, 0, -1, -1, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, -1, 0, -1, -1, 0, 1, 0, 1, -1, -1, 0],
        [1, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0, 1, 0, -1, 0, 0, -1, -1, 0, 0, 0, 0, 0, -1, -1, -1, -1, -1, -1, 0, -1, 0, -1, -1, 0],
        [-1, 0, -1, 0, 0, 0, 0, 1, 0, -1, -1, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 1, 0, 0, 0, 1],
        [0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, 0],
        [-1, -1, -1, -1, -1, -1, -1, 0, 0, -1, -1, -1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, 0, 1, 1, 0, 1, 1, 0, 1, 0, 1, 0, 0],
        [-1, 0, -1, -1, -1, 0, 1, 0, 0, -1, -1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, -1, 0, 0, -1, 0, -1, -1, 0, 0, 0, -1, 0],
        [-1, 0, -1, -1, -1, 0, 1, 1, 1, -1, -1, -1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 0, 1, 0, 0, -1, 0, 0, 0, 1, -1, -1, 0, -1, 1, 0, 0],
        [-1, -1, -1, -1, -1, -1, 0, 0, 0, -1, -1, -1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, 0, 1, 0, -1, 0, 0, 1, 1, 0],
        [-1, 0, -1, 0, 0, 0, 1, 1, 0, 0, -1, -1, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, -1, 0, -1, 0, -1, -1, 0, -1, -1, 0, 0, 0, 0, 0],
        [-1, -1, -1, -1, -1, -1, -1, 0, 0, -1, -1, -1, 0, 1, 0, 0, 1, 0, 1, 1, 1, 0, 0, 1, 0, 1, -1, 1, 1, 0, 1, 0, -1, 1, 0, 1, 0, 0],
        [0, -1, -1, -1, 0, -1, -1, 0, 0, 0, -1, -1, -1, 1, -1, -1, 0, -1, 1, 1, 0, 0, -1, 0, 0, 1, 0, 1, 1, 1, 1, 1, 0, 1, 0, 1, 1, 0],
        [0, 0, 0, 0, 0, 0, 1, 1, 0, 0, 0, -1, 0, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, -1, 0, -1, 0, 0, 0, 0, -1, -1, 0, 0, 0, 0, -1],
        [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, -1, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0, 0, 0, 0, 0, 0],
        [-1, 0, -1, -1, -1, 0, 1, 1, 1, -1, -1, 0, 0, 1, 1, 1, 1, 0, 1, 0, 1, 0, 1, 1, 0, 0, -1, 0, -1, -1, 0, -1, -1, 0, 0, 0, 0, 0],
        [-1, -1, -1, -1, -1, -1, 0, 0, 0, -1, -1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 0, 0, 0, 1, 0, -1, 0, 0, -1, 0, 0, 0, 0, 0],
        [-1, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, -1, 0, 0, 0, 0, 0, 0, 0, 0, 1, 0, 0, 0, 0]
      ]
    }
  },
  "fiber_dictionary": {
    "conventions": {
      "positive_twists": "right-handed",
      "map_products": "rightmost factor acts first",
      "inner_conjugation": "I_h(z)=h z h^-1"
    },
    "x_generators_as_y_words": [
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -19, 14, -26, -7, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 5, 24, -26, -7, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -17, -10, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -17, -10, -25, 38, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 8, 38, 19, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -17, 13, -11, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 32, -27, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -19, -27, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, -7, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -19, -3, -38, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -17, 13, -11, 3, 13, -2, 7, 26, -14, 20, -28, 38, 3, 19, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -19, 2, -13, 17, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -17, 18, 38, 3, 19, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -19, -21, 13, -11, -31, 30, 15, 32, -27, -19, 20, -28, 37, -30, -35, 34, 1, 18, 36, -29, -16, 22, -10, -25, 38, 19, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -19, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -17, 13, -11, 3, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -19, 15, -7, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -19, 1, 23, -35, -16, -10, -31, -12, -8, 9, 4, -11, 3, -33, 32, 2, -6, -28, -4, 5, 24, -26, 34, 12, 31, 10, 16, 35, -23, -1, 19, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -19, -3, 19, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, -3, 11, -4, -9, 8, 38, 19, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -17, -22, 16, 29, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -17, 16, 35, 29, 8, 38, 19, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -19, 1, 17, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 27, -37, -18, 17, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, -4, 5, 24, -26, 35, -18, 17, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -17, 13, -11, -31, 30, 19, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, -4, 5, 24, -26, 29, 8, 38, 19, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, -9, -29, -35, -16, 17, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -17, 18, 30, -37, 38, 3, 19, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -19, 1, 23, -35, -16, -10, -31, -12, -8, 9, 4, -11, 3, -33, 32, 2, -6, -28, -4, 5, 24, -26, 34, -8, 9, 4, -11, 3, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -19, -34, 35, 30, -37, 28, -20, 19, 27, -32, -15, -30, 31, 11, -13, 21, 19, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -17, 22, 17, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -19, -30, -18, 17, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -17, 16, 29, 8, 38, 19, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -17, -22, 13, -11, -31, 30, 15, 32, -27, -19, 20, -28, 37, -30, -35, 34, 19, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 32, 2, -6, -28, -4, 5, 24, -26, 35, 30, -37, 38, 3, 19, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -17, 13, -11, 3, 13, -2, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -17, 18, 31, 10, 16, 35, -23, 17, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -17, 13, -11, 3, 19, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31]
    ],
    "y_generators_as_x_words": [
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, 22, -11, -18, -38, 5, -36, 38, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 5, -3, 4, -13, 17, 22, -37, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37, -11, -18, -38, 5, -36, 38, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 5, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 5, -8, -9, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 5, 23, -20, -31, 33, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 5, 23, -20, -31, 33, -21, -27, -5, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 5, -3, -11, -18, -38, 5, -36, 38, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 17, 22, -37, 12, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -38, 36, -5, 38, 18, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, 16, -8, -9, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -38, 36, -5, 38, 18, 11, 33, -21, 33, -26, 24, 12, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -38, 36, -5, 38, 18, 11, -7, 32, 28, -12, -23, -9, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -38, 36, -5, 38, 18, 11, 12, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -7, 32, 28, -12, -23, -9, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, 1, -36, 15, -5, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -38, 36, -5, 38, 18, 11, 31, 34, 30, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -38, 36, -5, 38, 18, 11, 31, -11, -18, -38, 5, -36, 38, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -38, 36, -5, 38, 18, 11, -37, -32, -25, 5, -3, 33, -26, 24, 12, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, 16, 9, 23, 12, -28, -32, 7, -14, -30, -34, -7, 32, 28, -12, -23, -9, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, 14, -20, -31, 33, -4, 3, -5, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, 9, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, 9, 23, 12, -28, -32, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, -5, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -12, -24, 26, -33, 21, -33, 31, 20, -23, -5, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -12, -32, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, 9, 6, -7, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, 9, -15, 38, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -12, -24, 26, -33, 21, -26, 24, 28, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -12, -24, 26, -33, 21, -26, 24, 12, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -12, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, -5, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -28, -32, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9]
    ],
    "source_relator": [-37, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37, -11, -18, -38, 5, -36, 38, 16, 9, 23, 12, -28, -32, 7, -14, -30, -34, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -2, -3, 4, -13, 17, 22],
    "target_relator": [-21, 13, -11, -31, 30, 15, 32, -27, -19, 20, -28, 37, -30, -35, 34, 1, 18, 36, -29, -16, 22, -10, -25, -8, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, 38, 3, 19, -14, -6, 7, -15, 24, -17, -22, 21, -38, 25, 5, 23, 29, 9, -36, -12, -34, 26, -24, -5, 4, 28, 6, -2, -32, 33, -3, 11, -4, -9, 8, 12, 31, 10, 16, 35, -23, -1],
    "source_delta": [18, 32, 28],
    "target_c": [38, -37],
    "delta_conjugator_s": [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -19, -3, -37],
    "delta_identity": "Phi(delta)=s c s^-1",
    "inner_correction_convention": "Phi f_x Phi^-1=I_{h_f} f_y",
    "inner_corrections_h_in_y": {
      "P": [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -17, 23, -35, -16, -10, 4, -2, -27, -19, 20, -28, 37, 2, -11, -20, 14, -26, -7, 2, -13, -33, -15, -38, 12, 36, -9, -29, -23, -5, -25, 38, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, -29, -23, -5, 10, 16, 35, 29, 9, -36, 26, -24, -5, 4, -2, -27, -19, 13, -11, 10, 16, 35, 29, 9, -36, 26, -24, -5, 4, -2, -32, -15, -21, 13, -11, -31, 30, 15, 32, -27, -19, 20, -28, 37, -30, -35, 34, 1, 18, 36, -29, -16, 22, -10, -25, -8, -29, -16, 22],
      "R": [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -19, -3, -38, 25, 10, -22, 16, 29, -36, -18, -1, -34, 35, 30, -37, 28, -20, 19, 27, -32, -15, -30, 31, 11, -13, 21, 24, -14, -34, 26, -24, -5, 4, 28, 6, -2, -32, 33, -3, 11, -4, -9, 8, 12, 31, 11, -13, 22, 17, -14, -4, 5, 24, -26, -16, 22, 17, -19, 14, -26, -15, -30, 31, 11, -13, 21, 7, -15, -21, 13, -11, -31, 30, 15, 32, -27, -19, 20, -28, 37, -30, -35, 34, 1, 18, 36, -29, -16, 22, -10, -25, 38, 2, -13, 19, -14, -6, 7, -15, -5, -25, 38, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 8, 38, 2, -13, 19, -14, -6, 7, -15, 24, -14, -4, 5, 24, -26, 29, 9, 4, -2, -32, -15, -27, -17, 18, 36, -29, -16, 22],
      "t_c": [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 38, -37, 30, -37, 38, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31, -38, 37],
      "Q": [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -19, -3, 4, -6, -28, 30, -27, -19, 13, -2, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, 14, -17, 15, 32, -30, 31, 11, -13, 19, 27, -20, 14, -26, -7, 2, -13, -33, 27, 5],
      "C": [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 2, -13, 17, -14, -6, 7, -15, 2, -11, -31, 30, -27, -17, 18, 37, -27, 38, 3, -33, 32, 2, -4, 6, -11, 2, -13, 24, -14, -11, 2, -11, -31, 37, -27]
    },
    "inverse_corrections_k_in_x": {
      "P": [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -38, 36, -5, 38, 18, 11, -31, 33, -13, 16, -8, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, -11, -18, -38, 5, -36, 38, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 4, -13, 17, 22, -37, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 21, -13, 29, 19, 16, -8, -5, -11, 32, 28, -10, 36, -1, -7, 11, 15, 19, -21, -27, -5, 25, 32, 37],
      "R": [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -38, 36, -5, 38, 18, 11, 4, -33, 31, 20, -14, -13, -30, 22, -7, 16, -8, 6, -7, 11, 15, 19, -26, 34, 30, 14, -7, 32, 28, -12, -23, -9, -38, 36, -5, 38, 18, -13, 17, 22, -37, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37, -11, -18, -38, 5, -36, 38, 16, -38, 36, -5, 38, 18, -13, 16, -5, 38, 18, -30, -34, -31, 25, 16, -1, -31, 33, -26, -31, 25, 32, 37, -22, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, 34, 30, 14, -7, 32, 28, -12, -23, -9, -16, 13, -18],
      "t_c": [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, 32, 28, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, -18, -28, 12, -28, -32, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      "Q": [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -38, 36, -5, 38, 18, 11, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 37, -22, -17, 13, -4, 3, -5, 38, 18, 32, 28, -12, -23, -5, 38, 18, 7, -38, 36, -5, 38, 18, 11, 25, 7, -6, 8, -16, -38, 36, -5, 38, 18, 11, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38, -23, -36, 38, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38],
      "C": [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, 9, 23, -32, -25, -11, -18, -38, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, 34, 30, 14, -7, 32, 28, -12, -23, -9, -16, -38, 36, -5, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, 27, 21, -19, -15, -11, 7, -6, -15, 38, 9, 23, -7, -25, -11, 16, -11, -18, -38, 5]
    },
    "inverse_correction_convention": "Psi f_y Psi^-1=I_{k_f} f_x; k_f=Psi(h_f^-1)",
    "orbifold_forward_images": [
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -19, 14, -26, -7, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 5, 24, -26, -7, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -17, -10, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -17, -10, -25, 38, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 8, 38, 19, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -17, 13, -11, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 32, -27, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -19, -27, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, -7, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -19, -3, -38, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -17, 13, -11, 3, 13, -2, 7, 26, -14, 20, -28, 38, 3, 19, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -19, 2, -13, 17, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -17, 18, 38, 3, 19, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -19, -21, 13, -11, -31, 30, 15, 32, -27, -19, 20, -28, 37, -30, -35, 34, 1, 18, 36, -29, -16, 22, -10, -25, 38, 19, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -19, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -17, 13, -11, 3, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -19, 15, -7, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -19, 1, 23, -35, -16, -10, -31, -12, -8, 9, 4, -11, 3, -33, 32, 2, -6, -28, -4, 5, 24, -26, 34, 12, 31, 10, 16, 35, -23, -1, 19, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -19, -3, 19, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, -3, 11, -4, -9, 8, 38, 19, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -17, -22, 16, 29, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -17, 16, 35, 29, 8, 38, 19, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -19, 1, 17, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 27, -37, -18, 17, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, -4, 5, 24, -26, 35, -18, 17, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -17, 13, -11, -31, 30, 19, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, -4, 5, 24, -26, 29, 8, 38, 19, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, -9, -29, -35, -16, 17, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -17, 18, 30, -37, 38, 3, 19, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -19, 1, 23, -35, -16, -10, -31, -12, -8, 9, 4, -11, 3, -33, 32, 2, -6, -28, -4, 5, 24, -26, 34, -8, 9, 4, -11, 3, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -19, -34, 35, 30, -37, 28, -20, 19, 27, -32, -15, -30, 31, 11, -13, 21, 19, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -17, 22, 17, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -19, -30, -18, 17, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -17, 16, 29, 8, 38, 19, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -17, -22, 13, -11, -31, 30, 15, 32, -27, -19, 20, -28, 37, -30, -35, 34, 19, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 32, 2, -6, -28, -4, 5, 24, -26, 35, 30, -37, 38, 3, 19, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -17, 13, -11, 3, 13, -2, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -17, 18, 31, 10, 16, 35, -23, 17, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -17, 13, -11, 3, 19, -14, -6, -20, 14, -26, -7, 2, -13, -33, 26, -24, -5, 4, -6, -28, 30, 2, -4, 3, 19, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 6, 14, 26, 31],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -17, 23, -35, -16, -10, 4, -2, -27, -19, 20, -28, 37, 2, -11, -20, 14, -26, -7, 2, -13, -33, -15, -38, 12, 36, -9, -29, -23, -5, -25, 38, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, -29, -23, -5, 10, 16, 35, 29, 9, -36, 26, -24, -5, 4, -2, -27, -19, 13, -11, 10, 16, 35, 29, 9, -36, 26, -24, -5, 4, -2, -32, -15, -21, 13, -11, -31, 30, 15, 32, -27, -19, 20, -28, 37, -30, -35, 34, 1, 18, 36, -29, -16, 22, -10, -25, -8, -29, -16, 22, 39],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -19, -3, 4, -6, -28, 30, -27, -19, 13, -2, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, 14, -17, 15, 32, -30, 31, 11, -13, 19, 27, -20, 14, -26, -7, 2, -13, -33, 27, 5, 40],
      [-31, -26, -14, -6, -20, 14, -26, -7, 2, -13, -33, 27, -37, -18, 17, -19, -3, 4, -2, -30, 28, 6, -4, 5, 24, -26, 33, 13, -2, 7, 26, -14, 20, 6, 14, -19, -3, -38, 25, 10, -22, 16, 29, -36, -18, -1, -34, 35, 30, -37, 28, -20, 19, 27, -32, -15, -30, 31, 11, -13, 21, 24, -14, -34, 26, -24, -5, 4, 28, 6, -2, -32, 33, -3, 11, -4, -9, 8, 12, 31, 11, -13, 22, 17, -14, -4, 5, 24, -26, -16, 22, 17, -19, 14, -26, -15, -30, 31, 11, -13, 21, 7, -15, -21, 13, -11, -31, 30, 15, 32, -27, -19, 20, -28, 37, -30, -35, 34, 1, 18, 36, -29, -16, 22, -10, -25, 38, 2, -13, 19, -14, -6, 7, -15, -5, -25, 38, -21, 22, 17, -24, 15, -7, 6, 14, -19, -3, -38, -17, 18, 37, -27, 33, 13, -2, 7, 26, -14, 20, 8, 38, 2, -13, 19, -14, -6, 7, -15, 24, -14, -4, 5, 24, -26, 29, 9, 4, -2, -32, -15, -27, -17, 18, 36, -29, -16, 22, 41]
    ],
    "orbifold_inverse_images": [
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, 22, -11, -18, -38, 5, -36, 38, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 5, 2, -8, -9, -12, -24, 26, -33, 21, -26, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 5, -3, 4, -13, 17, 22, -37, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37, -11, -18, -38, 5, -36, 38, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 5, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 5, -8, -9, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 5, 23, -20, -31, 33, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 5, 23, -20, -31, 33, -21, -27, -5, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 5, -3, -11, -18, -38, 5, -36, 38, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 17, 22, -37, 12, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -38, 36, -5, 38, 18, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, 16, -8, -9, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -38, 36, -5, 38, 18, 11, 33, -21, 33, -26, 24, 12, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -38, 36, -5, 38, 18, 11, -7, 32, 28, -12, -23, -9, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -38, 36, -5, 38, 18, 11, 12, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -7, 32, 28, -12, -23, -9, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, 1, -36, 15, -5, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -38, 36, -5, 38, 18, 11, 31, 34, 30, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -38, 36, -5, 38, 18, 11, 31, -11, -18, -38, 5, -36, 38, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -38, 36, -5, 38, 18, 11, -37, -32, -25, 5, -3, 33, -26, 24, 12, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, 16, 9, 23, 12, -28, -32, 7, -14, -30, -34, -7, 32, 28, -12, -23, -9, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, 14, -20, -31, 33, -4, 3, -5, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, 9, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, 9, 23, 12, -28, -32, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, -5, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -12, -24, 26, -33, 21, -33, 31, 20, -23, -5, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -12, -32, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, 9, 6, -7, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, 9, -15, 38, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -12, -24, 26, -33, 21, -26, 24, 28, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -12, -24, 26, -33, 21, -26, 24, 12, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -12, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, -5, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -28, -32, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -38, 25, 32, 12, 9, 23, 12, -28, -32, 7, 24, 28, -35, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -24, 26, -33, 21, -26, -15, 10, 18, -19, -29, -17, 29, 35, -10, 36, -1, -6, 8, -16, -25, 31, 34, 1, -8, 23, 12, -28, -32, 7, 23, -38, 5, 27, 21, -19, -15, -11, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -38, 36, -5, 38, 18, 11, -31, 33, -13, 16, -8, 6, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, -11, -18, -38, 5, -36, 38, -7, 11, 15, 19, -21, -27, 2, -8, -9, -12, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 4, -13, 17, 22, -37, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 21, -13, 29, 19, 16, -8, -5, -11, 32, 28, -10, 36, -1, -7, 11, 15, 19, -21, -27, -5, 25, 32, 37, 39],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -38, 36, -5, 38, 18, 11, -37, -32, -25, 5, -3, -27, 23, -20, 4, -33, 31, 20, -14, -13, -30, 22, 37, -22, -17, 13, -4, 3, -5, 38, 18, 32, 28, -12, -23, -5, 38, 18, 7, -38, 36, -5, 38, 18, 11, 25, 7, -6, 8, -16, -38, 36, -5, 38, 18, 11, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38, -23, -36, 38, -7, 32, 12, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, -5, 38, 40],
      [-9, -12, -24, 26, -33, 21, -26, -15, 10, -12, -32, 11, 15, 19, -21, -27, -5, 38, -23, -7, 32, 28, -12, -23, 8, -1, -34, -31, 25, 16, -8, 6, 1, -36, 10, -35, -29, 17, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, -7, 32, 28, -12, -23, -9, -12, -32, -25, 38, 18, -38, 36, -5, 38, 18, 11, 4, -33, 31, 20, -14, -13, -30, 22, -7, 16, -8, 6, -7, 11, 15, 19, -26, 34, 30, 14, -7, 32, 28, -12, -23, -9, -38, 36, -5, 38, 18, -13, 17, 22, -37, -22, 30, 13, 14, -20, -31, 33, -4, 20, -23, 27, 3, -5, 25, 32, 37, -11, -18, -38, 5, -36, 38, 16, -38, 36, -5, 38, 18, -13, 16, -5, 38, 18, -30, -34, -31, 25, 16, -1, -31, 33, -26, -31, 25, 32, 37, -22, 29, 19, -18, -10, 15, 26, -21, 33, -26, 24, 12, 9, 8, -2, 27, 21, -19, -15, -11, 7, -6, 35, -28, -24, 34, 30, 14, -7, 32, 28, -12, -23, -9, -16, 13, -18, 41]
    ],
    "orbifold_numbering": "First 38 letters are fiber generators; 39=p, 40=q, 41=r in either presentation.",
    "hurwitz_forward": {
      "p_new": [39],
      "r_new": [40, 41, -40],
      "q_new": [40]
    },
    "hurwitz_inverse": {
      "p_old": [39],
      "q_old": [41],
      "r_old": [-41, 40, 41]
    },
    "hurwitz_inverse_numbering": "In this field only: 39=p_new, 40=r_new, 41=q_new, in the order after the Hurwitz move."
  }
}


==> anc/identifications.py <==
"""Task 2: based coordinates for the periodic monodromy.

The periodic construction is in geometry.py. This task identifies the other
surface-group coordinates used by the topology calculations; it is not an
independent chain construction. Inputs are identifications.json, groups.json,
and the actions reconstructed by geometry.py.
"""
from __future__ import annotations
from surface import load_data, PolygonGroup
from geometry import geometry_actions


def check_cover_coordinates():
    """Recover the auxiliary polygon, deck map and three curves from the cover.

    Edges are ordered by (sheet, base edge). Collapse the two specified tree
    edges; eliminate one generator using each of the first two disk relators.
    This checks coordinates for the same periodic construction, not a chain.
    """
    data = load_data('identifications', 'surface')
    cover = data['cover']
    mu = cover['sheet_increments']
    rotation = cover['vertex_rotation']
    boundary = cover['boundary_words']
    assert len(mu) == 14
    assert sorted(rotation) == list(range(-14, 0)) + list(range(1, 15))
    successor = {x: rotation[(i + 1) % 28] for i, x in enumerate(rotation)}
    assert sorted(x for word in boundary for x in word) == sorted(rotation)
    for word in boundary:
        assert all(successor[-x] == word[(i + 1) % len(word)]
                   for i, x in enumerate(word))
        assert sum((1 if x > 0 else -1) * mu[abs(x)-1] for x in word) % 3 != 0

    edges = [(sheet, (sheet + mu[j-1]) % 3, j)
             for sheet in range(3) for j in range(1, 15)]
    def inverse(word):
        return [-x for x in reversed(word)]
    def free(word):
        result = []
        for x in word:
            if result and result[-1] == -x:
                result.pop()
            else:
                result.append(x)
        return result
    def lift(word, sheet=0):
        result = []
        for x in word:
            j = abs(x)
            if x > 0:
                result.append(14 * sheet + j)
                sheet = (sheet + mu[j-1]) % 3
            else:
                sheet = (sheet - mu[j-1]) % 3
                result.append(-(14 * sheet + j))
        return result, sheet

    tree = {0: []}
    for e in cover['tree_edges']:
        u, v, _ = edges[e-1]
        assert u in tree and v not in tree
        tree[v] = tree[u] + [e]
    assert set(tree) == {0, 1, 2}
    free_edges = [e for e in range(1, 43) if e not in cover['tree_edges']]
    indices = {e: i+1 for i, e in enumerate(free_edges)}
    def collapse(word):
        return free((1 if x > 0 else -1) * indices[abs(x)]
                    for x in word if abs(x) in indices)
    faces = []
    for word in boundary:
        path, endpoint = lift(word * 3)
        assert endpoint == 0
        faces.append(collapse(path))
    substitutions = {i: [i] for i in range(1, 41)}
    for word, k in zip(faces[:2], cover['eliminated_free_generators']):
        places = [i for i, x in enumerate(word) if abs(x) == k]
        assert len(places) == 1
        j = places[0]
        left, right = word[:j], word[j+1:]
        substitutions[k] = (inverse(left) + inverse(right) if word[j] > 0
                            else right + left)
    remaining = [i for i in range(1, 41) if i not in cover['eliminated_free_generators']]
    renumber = {i: j+1 for j, i in enumerate(remaining)}
    def finish(word):
        expanded = free(x for a in word for x in
                        (substitutions[a] if a > 0 else inverse(substitutions[-a])))
        return [(1 if x > 0 else -1) * renumber[abs(x)] for x in expanded]
    assert all(finish(word) == [] for word in faces[:2])
    assert finish(faces[2]) == data['surface_relator']
    def read(path):
        return finish(collapse(path))
    loops = []
    for k in remaining:
        e = free_edges[k-1]
        u, v, _ = edges[e-1]
        loops.append(tree[u] + [e] + inverse(tree[v]))
    assert [read(loop) for loop in loops] == [[i] for i in range(1, 39)]
    def shift(path):
        return [(1 if x > 0 else -1) * ((abs(x) + 13) % 42 + 1) for x in path]
    core = load_data('identifications', 'maps')
    assert [read(tree[1] + shift(loop) + inverse(tree[1])) for loop in loops] == core['maps']['Q']
    curves = []
    for sheet in range(3):
        path, endpoint = lift([14, -13], sheet)
        assert endpoint == sheet
        curves.append(read(tree[sheet] + path + inverse(tree[sheet])))
    assert curves == [core['curve_words'][k] for k in ('Q_c', 'Q2_c', 'c')]
    print('  Cover polygon, all 38 deck images, and three curve words reconstructed')


def check_coordinate_relations():
    """Verify the based cube/product words needed in the group presentations."""
    data = load_data('identifications', 'maps')
    S = PolygonGroup(load_data('identifications', 'surface'))
    m, w = data['maps'], data['inner_witnesses']
    P, Q, R, t_c, C = (m[k] for k in ('P', 'Q', 'R', 't_c', 'C'))
    for title, maps, key in (
        ('nodal product', (t_c, P, Q, R), 't_c_PQR'),
        ('first periodic cube', (P, P, P), 'P_cubed'),
        ('second periodic cube', (Q, Q, Q), 'Q_cubed'),
        ('third periodic cube', (R, R, R), 'R_cubed'),
        ('reflection square', (C, C), 'C_squared'),
        ('reflection and second periodic map', (C, Q, C, Q), 'CQCQ'),
        ('reflection and outer periodic maps', (C, P, C, R), 'CPCR'),
        ('reflection and nodal twist', (C, t_c, C, t_c), 'C_t_c_C_t_c'),
    ):
        word = w[key]
        target = [word + [i] + [-x for x in reversed(word)] for i in range(1, 39)]
        assert S.equal(S.product(*maps), target), title
        print('  Based correction checked: ' + title)

    import sympy as sp
    def vector(word):
        v = [0] * 38
        for x in word:
            v[abs(x)-1] += 1 if x > 0 else -1
        return sp.Matrix(v)
    boundaries = sp.Matrix.hstack(*(vector(word) for word in data['boundary_words']))
    assert boundaries.rank() == 2
    omega = sp.Matrix(load_data('identifications', 'surface')['intersection_form'])
    reflection = sp.Matrix.hstack(*(vector(word) for word in C))
    reduced = [[int(x) % 2 for x in row] for row in (reflection-sp.eye(38)).tolist()]
    rank = 0
    for column in range(38):
        pivot = next((i for i in range(rank, 38) if reduced[i][column]), None)
        if pivot is not None:
            reduced[rank], reduced[pivot] = reduced[pivot], reduced[rank]
            for i in range(rank+1, 38):
                if reduced[i][column]:
                    reduced[i] = [a ^ b for a, b in zip(reduced[i], reduced[rank])]
            rank += 1
    assert rank == 18
    assert any(int((omega*reflection)[i, i]) % 2 for i in range(38))
    print('  Boundary homology rank and reflection invariants checked')


def check_monodromy():
    """Check inverse dictionaries, intersection forms and every monodromy column."""
    from pathlib import Path
    import json
    import time

    N = 38


    def inverse(w):
        return [-a for a in reversed(w)]


    def require(condition, message):
        if not condition:
            raise RuntimeError(message)


    def passed(message):
        print('[PASS] ' + message, flush=True)


    class Group:
        def __init__(self, relator):
            self.relator = list(relator)
            require(sorted(relator) == list(range(-N, 0)) + list(range(1, N + 1)),
                    'The relator must have each signed generator exactly once.')
            parent = list(range(len(relator)))
            def root(i):
                while parent[i] != i:
                    parent[i] = parent[parent[i]]
                    i = parent[i]
                return i
            def join(i, j):
                parent[root(i)] = root(j)
            for generator in range(1, N + 1):
                i, j = relator.index(generator), relator.index(-generator)
                join(i, (j + 1) % len(relator))
                join((i + 1) % len(relator), j)
            require(len({root(i) for i in range(len(relator))}) == 1,
                    'The paired polygon does not have one vertex.')
            self.width = len(relator) // 2 + 1
            self.rules = {}
            for r in (relator, inverse(relator)):
                for k in range(len(r)):
                    rotation = r[k:] + r[:k]
                    self.rules[tuple(rotation[:self.width])] = inverse(rotation[self.width:])

        def reduce(self, word):
            pending, stack = list(reversed(word)), []
            while pending:
                a = pending.pop()
                if stack and stack[-1] == -a:
                    stack.pop()
                else:
                    stack.append(a)
                if len(stack) >= self.width:
                    replacement = self.rules.get(tuple(stack[-self.width:]))
                    if replacement is not None:
                        del stack[-self.width:]
                        pending.extend(reversed(replacement))
            return stack

        def equal(self, a, b):
            return not self.reduce(a + inverse(b))

        def apply(self, mapping, word):
            expanded = []
            for a in word:
                expanded.extend(mapping[a - 1] if a > 0 else inverse(mapping[-a - 1]))
            return self.reduce(expanded)

        def compose(self, *mappings):
            result = [list(w) for w in mappings[-1]]
            for mapping in reversed(mappings[:-1]):
                result = [self.apply(mapping, w) for w in result]
            return result


    def transpose(A):
        return [list(x) for x in zip(*A)]


    def multiply(A, B):
        return [[sum(x * y for x, y in zip(row, column))
                 for column in zip(*B)] for row in A]


    def identity():
        return [[int(i == j) for j in range(N)] for i in range(N)]


    def abelianize(word):
        a = [0] * N
        for x in word:
            a[abs(x) - 1] += 1 if x > 0 else -1
        return a


    def homology(mapping):
        return transpose([abelianize(w) for w in mapping])


    def relator_bivector(word):
        a = [0] * N
        M = [[0] * N for _ in range(N)]
        for x in word:
            k, s = abs(x) - 1, 1 if x > 0 else -1
            for i in range(N):
                M[i][k] += s * a[i]
            if s == -1:
                M[k][k] += 1
            a[k] += s
        require(a == [0] * N, 'Surface relator has nonzero abelianization.')
        return M


    def check_orientation_form(group, W, twist, curve):
        require(all(W[i][j] == -W[j][i] for i in range(N) for j in range(N)),
                'Intersection matrix is not skew-symmetric.')
        product = multiply(W, relator_bivector(group.relator))
        I = identity()
        require(product == I or product == [[-x for x in row] for row in I],
                'Intersection matrix is not the signed inverse relator bivector.')
        c = abelianize(curve)
        row = [sum(c[k] * W[k][j] for k in range(N)) for j in range(N)]
        expected = [[I[i][j] + c[i] * row[j] for j in range(N)] for i in range(N)]
        require(homology(twist) == expected, 'Orientation disagrees with the positive twist.')


    def main():
        started = time.time()
        act = geometry_actions()
        chain = load_data('identifications', 'maps')
        surface = load_data('identifications', 'surface')
        d = load_data('identifications', 'conjugation')
        SA, SB = Group(act['paper_relator']), Group(surface['surface_relator'])
        a, b = act['global_comparison_maps'], chain['maps']
        theta, psi = d['theta'], d['inverse']
        require(len(theta) == N and len(psi) == N, 'Wrong number of generator images.')
        require(not SA.apply(theta, SB.relator), 'Theta does not kill the source relator.')
        require(not SB.apply(psi, SA.relator), 'Psi does not kill the source relator.')
        for i in range(N):
            require(SA.equal(SA.apply(theta, psi[i]), [i + 1]), 'Theta Psi failed.')
            require(SB.equal(SB.apply(psi, theta[i]), [i + 1]), 'Psi Theta failed.')
        passed('Both relators and both inverse identities on all 38 generators')

        WA, WB = d['intersection_forms']['A'], d['intersection_forms']['B']
        check_orientation_form(SA, WA, act['paper_actions']['t_c'], act['nodal_word_paper'])
        check_orientation_form(SB, WB, b['t_c'], chain['curve_words']['c'])
        H = homology(theta)
        require(multiply(multiply(transpose(H), WA), H) == WB,
                'Theta does not preserve the oriented intersection form.')
        passed('The induced homology map preserves the oriented intersection form')

        P = SA.compose(a['C'], a['rho'], a['C'])
        # rho^2 and Q^2 represent R and Q^{-1} in the outer automorphism group.
        # The P target therefore represents Q R Q^{-1}.
        targets = {'Q': a['Q'], 'R': P, 'C': SA.compose(a['Q'], a['C']),
                   'P': SA.compose(a['Q'], a['rho'], a['rho'], a['Q'], a['Q'])}
        for name, target in targets.items():
            k = d['direct_corrections'][name]
            left = SA.compose(theta, b[name])
            right = SA.compose(target, theta)
            for i, (u, v) in enumerate(zip(left, right), 1):
                require(SA.equal(u, k + v + inverse(k)),
                        'Intertwining ' + name + ' failed on generator ' + str(i))
            passed('Theta ' + name + '_hat = Inn(k_' + name + ') target Theta on all 38 generators')

        c = chain['curve_words']['c']
        require(c == d['source_curve'], 'Wrong source vanishing cycle.')
        target_full = SA.apply(SA.compose(P, P), act['nodal_word_paper'])
        z, u = d['target_curve'], d['target_curve_reduction_conjugator']
        require(SA.equal(target_full, u + z + inverse(u)), 'Wrong target vanishing cycle.')
        sign, v = d['curve_match']['sign'], d['curve_match']['conjugator']
        require(sign in [-1, 1], 'Invalid curve orientation.')
        require(SA.equal(SA.apply(theta, c), v + (z if sign == 1 else inverse(z)) + inverse(v)),
                'Theta does not carry the vanishing cycle to P^{-1}(delta).')
        passed('The unoriented vanishing cycle is carried to P^{-1}(delta)')
        print('ALL EXACT CHECKS PASSED in %.2f seconds.' % (time.time() - started))
        print('The surface identification intertwines the monodromies; the paper supplies the Hurwitz moves.')
    main()


def check_based_fiber():
    """Check both fiber dictionaries, based corrections, total-space maps and real gluing."""
    import json
    from pathlib import Path





    def inv(w):
        return [-x for x in reversed(w)]


    class Surface:
        """Free cancellation and valid substitutions using the surface relator."""
        def __init__(self, relator):
            self.width = len(relator)//2+1
            self.rules = {}
            self.identity = [[i] for i in range(1,39)]
            for r in [relator, inv(relator)]:
                for i in range(len(r)):
                    word = r[i:]+r[:i]
                    self.rules[tuple(word[:self.width])] = inv(word[self.width:])

        def reduce(self, word):
            stack = []
            for letter in word:
                pending = [letter]
                while pending:
                    x = pending.pop()
                    if stack and stack[-1] == -x:
                        stack.pop()
                    else:
                        stack.append(x)
                    if len(stack) >= self.width:
                        replacement = self.rules.get(tuple(stack[-self.width:]))
                        if replacement is not None:
                            del stack[-self.width:]
                            pending.extend(reversed(replacement))
            return stack

        def apply(self, images, word):
            signed = {i:w for i,w in enumerate(images,1)}
            signed.update({-i:inv(w) for i,w in enumerate(images,1)})
            return self.reduce(x for a in word for x in signed[a])

        def equal(self, u, v):
            return not self.reduce(u+inv(v))

        def same_maps(self, a, b):
            assert len(a) == len(b) == 38
            return all(self.equal(u,v) for u,v in zip(a,b))

        def product(self, *maps):
            result = self.identity
            for f in reversed(maps):
                result = [self.apply(f,w) for w in result]
            return result


    def transpose(a):
        return [list(row) for row in zip(*a)]


    def mm(a,b):
        return [[sum(x*y for x,y in zip(row,col)) for col in zip(*b)] for row in a]


    def vector(w):
        out = [0]*38
        for a in w:
            out[abs(a)-1] += 1 if a>0 else -1
        return out


    def matrix(images):
        return transpose([vector(w) for w in images])


    def twist_matrix(v,omega):
        dual = [sum(v[k]*omega[k][j] for k in range(38)) for j in range(38)]
        return [[int(i==j)+v[i]*dual[j] for j in range(38)] for i in range(38)]


    old = load_data('groups', 'monodromy')
    real = load_data('groups', 'real_genus19')
    new = load_data('identifications', 'surface')
    core = load_data('identifications', 'maps')
    d = load_data('identifications', 'fiber_dictionary')
    X, Y = Surface(old['surface_relator']), Surface(new['surface_relator'])
    phi, psi = d['x_generators_as_y_words'], d['y_generators_as_x_words']
    h, k = d['inner_corrections_h_in_y'], d['inverse_corrections_k_in_x']
    fx = {**old['maps'], 'C':real['images']}
    fy = core['maps']
    wx, wy = old['inner_witnesses'], core['inner_witnesses']
    checks = {}

    assert len(phi) == len(psi) == 38
    assert all(not X.reduce(X.apply(psi,w)+[-i]) for i,w in enumerate(phi,1))
    assert all(not Y.reduce(Y.apply(phi,w)+[-i]) for i,w in enumerate(psi,1))
    assert not Y.apply(phi,old['surface_relator'])
    assert not X.apply(psi,new['surface_relator'])
    checks['both_surface_relators_and_all_76_inverse_checks'] = True

    H = matrix(phi)
    omega_y = new['intersection_form']
    omega_x = mm(transpose(H),mm(omega_y,H))
    identity = [[int(i==j) for j in range(38)] for i in range(38)]
    assert mm(omega_x,old['intersection_bivector']) == identity
    assert matrix(fx['t_c']) == twist_matrix(vector(old['vanishing_cycle']),omega_x)
    assert matrix(fy['t_c']) == twist_matrix(vector(core['curve_words']['c']),omega_y)
    checks['orientation_preserved_and_right_handed_twists_agree'] = True

    delta, c, s = d['source_delta'], d['target_c'], d['delta_conjugator_s']
    assert delta == old['vanishing_cycle'] == [18,32,28]
    assert c == core['curve_words']['c'] == [38,-37]
    assert Y.equal(Y.apply(phi,delta),s+c+inv(s))
    checks['Phi_delta_equals_s_c_s_inverse'] = True

    def cyclic_reduce(S, word):
        word = S.reduce(word)
        while True:
            while len(word)>1 and word[0]==-word[-1]:
                word = word[1:-1]
            if len(word)<S.width:
                return word
            for j in range(1,S.width):
                replacement = S.rules.get(tuple(word[-j:]+word[:S.width-j]))
                if replacement is not None:
                    word = S.reduce(list(replacement)+word[S.width-j:-j])
                    break
            else:
                return word


    def same_unoriented_cyclic_word(a,b):
        if len(a)!=len(b):
            return False
        return not a or any(a==w[j:]+w[:j] for w in [b,inv(b)] for j in range(len(b)))


    for name in ('P','Q','R','t_c','C'):
        assert k[name] == X.apply(psi,inv(h[name]))
        for i in range(38):
            assert Y.equal(Y.apply(phi,fx[name][i]),h[name]+Y.apply(fy[name],phi[i])+inv(h[name])), (name,i)
            assert X.equal(X.apply(psi,fy[name][i]),k[name]+X.apply(fx[name],psi[i])+inv(k[name])), (name,i,'inverse')
    checks['all_five_maps_intertwined_in_both_directions_on_38_generators'] = True


    for name in ('P','Q','R'):
        hy, kx = h[name], k[name]
        forward = hy+Y.apply(fy[name],hy)+Y.apply(fy[name],Y.apply(fy[name],hy))+wy[name+'_cubed']
        backward = kx+X.apply(fx[name],kx)+X.apply(fx[name],X.apply(fx[name],kx))+wx[name+'_cubed']
        assert Y.equal(Y.apply(phi,wx[name+'_cubed']),forward), name
        assert X.equal(X.apply(psi,wy[name+'_cubed']),backward), name
    checks['all_corrected_cube_words_match_in_both_directions'] = True

    def product_prefix(S, maps, corrections):
        return S.reduce(corrections['P']+S.apply(maps['P'],corrections['Q'])+
                        S.apply(maps['P'],S.apply(maps['Q'],corrections['R'])))


    hy = product_prefix(Y,fy,h)
    kx = product_prefix(X,fx,k)
    assert Y.equal(Y.apply(phi,wx['t_c_PQR']),h['t_c']+Y.apply(fy['t_c'],hy)+wy['t_c_PQR'])
    assert X.equal(X.apply(psi,wy['t_c_PQR']),k['t_c']+X.apply(fx['t_c'],kx)+wx['t_c_PQR'])
    checks['corrected_t_c_PQR_word_matches_in_both_directions'] = True

    def free_reduce(w):
        out=[]
        for a in w:
            if out and out[-1]==-a:out.pop()
            else:out.append(a)
        return out


    def fill_c(w):
        return free_reduce(37 if a==38 else -37 if a==-38 else a for a in w)


    assert not fill_c(h['t_c'])
    assert all(not fill_c(w+[-i]) for i,w in enumerate(fy['t_c'],1))
    assert not Y.reduce(fill_c(Y.apply(phi,wx['t_c_PQR'])+inv(hy+wy['t_c_PQR'])))
    checks['t_c_correction_and_t_c_action_disappear_after_killing_c'] = True
    checks['filled_product_relation_transported'] = True

    def presentation(surface,maps,witnesses,curve):
        rels=[surface,curve]
        for name,j in [('P',39),('Q',40),('R',41)]:
            rels.extend([j,i,-j]+inv(w) for i,w in enumerate(maps[name],1))
            rels.append([j,j,j]+inv(witnesses[name+'_cubed']))
        rels.append([39,40,41]+inv(witnesses['t_c_PQR']))
        return rels


    assert presentation(old['surface_relator'],fx,wx,delta) == load_data('groups', 'orbifold')['relators']
    forward, backward = d['orbifold_forward_images'], d['orbifold_inverse_images']
    assert forward == phi+[h[name]+[j] for name,j in [('P',39),('Q',40),('R',41)]]
    assert backward == psi+[k[name]+[j] for name,j in [('P',39),('Q',40),('R',41)]]
    for name,j in [('P',39),('Q',40),('R',41)]:
        assert not X.reduce(X.apply(psi,h[name])+k[name])
        assert not Y.reduce(Y.apply(phi,k[name])+h[name])
    assert [sum(1 if a>0 else -1 for a in w if abs(a)>38)%3 for w in forward] == [0]*38+[1]*3
    assert [sum(1 if a>0 else -1 for a in w if abs(a)>38)%3 for w in backward] == [0]*38+[1]*3
    checks['orbifold_presentations_and_inverse_generator_changes'] = True
    checks['degree_three_characters_preserved'] = True


    hurwitz = d['hurwitz_forward']
    assert free_reduce(hurwitz['p_new']+hurwitz['r_new']+hurwitz['q_new']) == [39,40,41]
    substitution={39:hurwitz['p_new'],40:hurwitz['r_new'],41:hurwitz['q_new']}
    for name, expected in [('p_old',[39]),('q_old',[40]),('r_old',[41])]:
        w=d['hurwitz_inverse'][name]
        image=free_reduce(a for letter in w for a in (substitution[letter] if letter>0 else inv(substitution[-letter])))
        assert image==expected
    assert all(sum(1 if a>0 else -1 for a in w)%3==1 for w in hurwitz.values())
    checks['Hurwitz_change_and_inverse_preserve_product_and_character'] = True


    Q_inv = [Y.reduce(inv(wy['Q_cubed'])+w+wy['Q_cubed']) for w in Y.product(fy['Q'],fy['Q'])]
    assert Y.same_maps(Y.product(fy['Q'],Q_inv),Y.identity)
    assert Y.same_maps(Y.product(Q_inv,fy['Q']),Y.identity)
    t_c_inv = Y.product(fy['C'],fy['t_c'],fy['C'])
    assert Y.same_maps(Y.product(fy['t_c'],t_c_inv),Y.identity)
    F = Y.product(fy['Q'],fy['t_c'])
    Fi = Y.product(t_c_inv,Q_inv)
    assert Y.same_maps(Y.product(F,F,fy['P']),fy['W2P'])
    assert Y.same_maps(Y.product(fy['P'],Fi),fy['PWinv'])
    checks['current_W2P_and_PWinv_definitions_match'] = True

    report = {
        'all_checks_passed': all(checks.values()), 'checks':checks,
        'surface_generators':38, 'orbifold_generators':41,
        'phi_total_word_length':sum(map(len,phi)), 'psi_total_word_length':sum(map(len,psi)),
        'delta_conjugator_length':len(s),
        'inner_correction_lengths':{name:len(w) for name,w in h.items()},
        'conclusion':'The fiber identification extends to the filled quotient-family groups and identifies their index-three kernels. The stated Hurwitz change gives the current Q-orbit fibration.',
        'scope':'Exact fiber-group and based-presentation comparisons. The existing GAP reduction and CS group isomorphism remain the inputs for identifying the common kernel with the CS lattice. No algebraic-fibration comparison is asserted.',
    }
    print(json.dumps(report,indent=2))

    S, f, w = Y, fy, wy
    inverse = inv
    Q_inv = Q_inv
    Pi = [S.reduce(inverse(w['P_cubed'])+im+w['P_cubed']) for im in S.product(f['P'],f['P'])]
    t_c_inv = S.product(f['C'],f['t_c'],f['C'])
    A = S.product(Q_inv,f['P'],t_c_inv)
    B = S.product(f['t_c'],f['Q'],f['t_c'],f['P'],f['Q'])
    assert S.same_maps(A,S.product(Q_inv,f['PWinv'],f['Q']))
    assert S.same_maps(B,S.product(Q_inv,f['W2P'],f['Q']))

    K = S.product(Q_inv,f['C'],f['Q'])
    assert S.same_maps(S.product(K,K),S.identity)
    c0 = S.apply(Q_inv,c)
    assert same_unoriented_cyclic_word(cyclic_reduce(S,S.apply(K,c0)),cyclic_reduce(S,inverse(c0)))

    v = S.apply(t_c_inv,w['t_c_PQR']+inverse(w['CPCR']))
    lhs = S.product(f['P'],f['Q'],f['C'],Pi)
    rhs = S.product(t_c_inv,f['C'])
    assert all(S.equal(a,v+b+inverse(v)) for a,b in zip(lhs,rhs))

    report = {
     'all_checks_passed': True,
     'A_equals_Q_inverse_PWinv_Q': True,
     'B_equals_Q_inverse_W2P_Q': True,
     'transported_fiber_involution_squares_to_identity': True,
     'transported_real_vanishing_cycle_preserved_unoriented': True,
     'gluing_identity_on_all_38_generators_with_common_witness': True,
     'gluing_identity': 'P (Q C) P^{-1} = I_v t_c^{-1} C',
     'v_in_y': v,
     'v_length':len(v),
     'current_real_pair': '(Q^{-1} C Q, Q^{-1}(c)) after the final common conjugation',
     'scope':'Finite surface-group identities only. Smooth equivariant gluing and quotient topology are proved separately in the manuscript.'
    }
    print(json.dumps(report,indent=2))


def run():
    check_cover_coordinates()
    check_coordinate_relations()
    check_monodromy()
    check_based_fiber()


if __name__ == "__main__":
    if not __debug__:
        raise RuntimeError("Run without -O: the mathematical checks use assertions.")
    run()


==> anc/quotients.py <==
"""Task 4: the genus-19 and genus-4 real-quotient groups and covering checks.

Input: groups.json, and the genus-4 ribbon construction in genus4.py.
The based involutions and inner correction words are retained, not replaced
by their outer classes. Schreier rewriting and Tietze elimination are explicit.
The smooth involutions and quotient classification are established in the paper.
"""
from __future__ import annotations

from pathlib import Path
from surface import (load_data, red, inv, sub, cyc, simplify, PolygonGroup,
                     polygon_inverse as inverse)
import genus4 as b
from pathlib import Path
import json,itertools,argparse

def schreier(n,grade,pivot,index):
    pairs=[(s,i) for s in range(index) for i in range(1,n+1)
           if not(i==pivot and s<index-1)]
    ix={x:i+1 for i,x in enumerate(pairs)}
    def rewrite(w,start=0):
        s=start;out=[]
        for x in w:
            i=abs(x);g=grade[i]
            if x>0:key=(s,i);s=(s+g)%index;sign=1
            else:s=(s-g)%index;key=(s,i);sign=-1
            if key in ix:out.append(sign*ix[key])
        assert s==start
        return red(out)
    words=[]
    for s,i in pairs:
        t=(s+grade[i])%index
        words.append((pivot,)*s+(i,)+(-pivot,)*t)
    return pairs,rewrite,words

def quotient(n,rels,grade,pivot,index,R):
    pairs,rw,words=schreier(n,grade,pivot,index)
    grouprels=[rw(r,s) for r in rels for s in range(index)]
    rr=grouprels+[(i,)+inv(rw(sub(w,R))) for i,w in enumerate(words,1)]
    final,eliminations=simplify(rr)
    gens=sorted(set(range(1,len(pairs)+1))-set(i for i,w in eliminations))
    return {'input_generators':len(pairs),'input_relators':len(rr),
            'final_generators':gens,'final_relators':list(final),
            'eliminations':len(eliminations)},grouprels


def a_check():
    base=load_data('groups', 'monodromy')
    real=load_data('groups', 'real_genus19')
    S=PolygonGroup(base);M=base['maps'];C=real['images'];W=base['inner_witnesses']
    I={}
    for name in ['P','Q','R']:
        I[name]=[S.reduce(inverse(W[name+'_cubed'])+im+W[name+'_cubed'])
                 for im in S.product(M[name],M[name])]
        assert S.equal(S.product(M[name],I[name]),S.identity)
    wp=real['inner_witnesses']['CPCR'];wq=real['inner_witnesses']['CQCQ']
    for name,maps in {'C_squared':[C,C],'CPCR':[C,M['P'],C,M['R']],
                      'CQCQ':[C,M['Q'],C,M['Q']],'C_t_c_C_t_c':[C,M['t_c'],C,M['t_c']]}.items():
        witness=real['inner_witnesses'][name]
        assert all(not S.reduce(inverse(witness)+im+witness+[-i])
                   for i,im in enumerate(S.product(*maps),1)),name
    assert not S.apply(C,base['surface_relator'])
    assert cyc(S.apply(C,base['vanishing_cycle']))==inv(cyc(S.reduce(base['vanishing_cycle'])))
    for name,f,target in [('P',wp,'R'),('Q',wq,'Q'),('R',S.apply(I['P'],S.apply(C,wp)),'P')]:
        f1=S.apply(I[target],f);f2=S.apply(I[target],f1)
        lhs=S.reduce(f+f1+f2+inverse(W[target+'_cubed']))
        assert not S.reduce(lhs+inverse(S.apply(C,W[name+'_cubed'])))
    t_c_inv=S.product(C,M['t_c'],C);w=W['t_c_PQR']
    lhs=S.reduce(S.apply(t_c_inv,wp+S.apply(I['R'],wq)+inverse(w))+S.apply(C,wp))
    assert not S.reduce(lhs+inverse(S.apply(C,w)))
    assert not S.reduce(S.apply(C,wq)+S.apply(M['Q'],inverse(wq)))

    rels=[base['surface_relator'],base['vanishing_cycle']]
    for name,j in [('P',39),('Q',40),('R',41)]:
        rels += [[j,i,-j]+inverse(im) for i,im in enumerate(M[name],1)]
        rels += [[j,j,j]+inverse(W[name+'_cubed'])]
    rels += [[39,40,41]+inverse(W['t_c_PQR'])]
    RR={i:tuple(im) for i,im in enumerate(C,1)}
    RR.update({39:tuple(wp)+(-41,),40:tuple(wq)+(-40,),41:(-39,)+sub(wp,RR)})
    result,_=quotient(41,rels,{i:int(i>38) for i in range(1,42)},41,3,RR)
    assert len(result['final_generators'])==1 and not result['final_relators']
    result['involution_extension_checks']=True
    result['coequalizer']='Z'
    return result

def b_check(k):
    d=b.ribbon_and_actions();Z=b.autopow(b.compose(d['U'],d['V']),3)
    P=b.compose(b.autopow(Z,1+2*k),b.autopow(d['U'],2))
    Q=b.compose(Z,b.autopow(d['V'],2))
    rels=[d['boundary'],d['gamma0'],d['gamma1'],b.substitute(d['gamma0'],d['Vi'])]
    for j,M in [(9,P),(10,Q)]:rels += [(j,i,-j)+inv(im) for i,im in M.items()]
    rels += [(9,)*5,(10,)*5,(9,10)*5]
    real=load_data('groups', 'real_genus4')
    R={int(i):tuple(im) for i,im in real['kappa_in_edge_basis'].items()}
    assert b.compose(R,R)=={i:(i,) for i in range(1,9)}
    assert b.compose(R,b.compose(P,R))==b.compose(b.autopow(d['Ui'],2),b.autopow(b.compose(d['Vi'],d['Ui']),3*(1+2*k)))
    assert b.compose(R,b.compose(Q,R))==b.compose(b.autopow(d['Vi'],2),b.autopow(b.compose(d['Vi'],d['Ui']),3))
    R.update({9:(-9,),10:(-10,)})
    result,_=quotient(10,rels,{**{i:0 for i in range(1,9)},9:1,10:3},9,5,R)
    assert len(result['final_generators'])==2 and not result['final_relators']
    result.update({'k':k,'coequalizer':'F2'})
    return result

def branch_vectors(k):

    return {(0,3):(1,k%5),(1,3):(3,0),(2,3):(1,(-k-2)%5),
            (0,4):(0,1),(1,4):(0,1),(2,4):(0,1),(3,4):(0,2),
            (1,2):(1,(k+3)%5),(0,2):(3,3),(0,1):(1,(1-k)%5)}

def equivalent(v,w):
    for p in itertools.permutations(range(5)):
        wp={a:w[tuple(sorted(p[i] for i in a))] for a in v}
        a,b=next((a,b) for a in v for b in v if (v[a][0]*v[b][1]-v[a][1]*v[b][0])%5)
        di=pow((v[a][0]*v[b][1]-v[a][1]*v[b][0])%5,-1,5)
        m=tuple(((wp[a][i]*v[b][1]-wp[b][i]*v[a][1])*di%5,
                 (wp[b][i]*v[a][0]-wp[a][i]*v[b][0])*di%5) for i in range(2))
        if all(tuple(sum(m[i][j]*u[j] for j in range(2))%5 for i in range(2))==wp[a]
               for a,u in v.items()):return True
    return False

def covers_check():
    C={(0,3):(1,0,0),(1,3):(3,0,0),(2,3):(1,0,4),
       (0,4):(0,1,0),(1,4):(0,3,0),(2,4):(0,1,4),(3,4):(0,0,1),
       (1,2):(1,1,1),(0,2):(3,3,1),(0,1):(1,1,4)}
    kernel=(0,1,3)
    edges=0
    for i,v in C.items():
        assert all(tuple(a*x%5 for x in v)!=kernel for a in range(5))
        for j,u in C.items():
            if i<j and not set(i)&set(j):
                edges+=1
                assert all(tuple((a*v[t]+b*u[t])%5 for t in range(3))!=kernel
                           for a in range(5) for b in range(5))
    assert edges==15
    quotient_vectors={i:(v[0],(2*v[1]+v[2])%5) for i,v in C.items()}
    assert equivalent(quotient_vectors,branch_vectors(1))
    return {'C_cover_degree':5,'C_target':'B_1',
            'inertia_lines_checked':10,'inertia_planes_checked':15,'C_cover_etale':True}


def check_genus19():
    """Compute the quotient and check final images against all 481 retained relators."""
    result = a_check()
    record = load_data('groups', 'real_reduction')
    images = {int(i): tuple(w) for i, w in record["images"].items()}
    assert len(record["initial_relators"]) == 481
    assert all(not red(sub(w, images)) for w in record["initial_relators"])
    expected = {39: 1, 40: -1, 79: -2, 80: -1, 119: 1, 120: 2, 121: 0}
    for i, exponent in expected.items():
        image = ((119,) * exponent if exponent >= 0 else (-119,) * (-exponent))
        assert images[i] == image, (i, images[i], image)
    for s in range(3):
        for i in range(1, 39):
            assert images[40 * s + i] == ()
    result.update({"original_relators_checked_against_final_images": 481,
                   "base_image_table_verified": True,
                   "CS_lattice_identification_used": False,
                   "chain_marking_or_geometric_extension_verified": False})
    print(json.dumps(result, indent=2))


def run():
    check_genus19()
    for k in (0, 1, 4):
        result = b_check(k)
        print('Genus-4 real quotient k=%s: %s' % (k, result))
    print('Covering calculation:', covers_check())


if __name__ == "__main__":
    if not __debug__:
        raise RuntimeError("Run without -O: the mathematical checks use assertions.")
    run()


==> anc/surface.py <==
"""Elementary signed-word arithmetic, ribbon surfaces and presentation reduction.

Words are signed integers; a negative entry denotes an inverse generator.
List-of-images and dictionary substitutions have separate functions.
The Dehn reductions replace more than half of a cyclic surface relator.
The Tietze routine eliminates a generator occurring once in a relator.
"""
from __future__ import annotations

from collections.abc import Iterable, Sequence

Word = tuple[int, ...]
Images = tuple[Word, ...]


def require(ok: bool, message: str) -> None:
    if not ok:
        raise ValueError(message)


def checked_word(value: Sequence[int], rank: int) -> Word:
    require(isinstance(value, (list, tuple)), 'A word must be a list or tuple')
    require(all(type(a) is int and 0 < abs(a) <= rank for a in value),
            'Invalid signed letter')
    return tuple(value)


def free(word: Iterable[int]) -> Word:
    """Adjacent inverse cancellation only. Input alphabets are checked at load."""
    stack: list[int] = []
    for a in word:
        if stack and stack[-1] == -a:
            stack.pop()
        else:
            stack.append(a)
    return tuple(stack)


def inverse(word: Sequence[int]) -> Word:
    return tuple(-a for a in reversed(word))


def multiply(*words: Sequence[int]) -> Word:
    return free(a for w in words for a in w)


def identity(rank: int) -> Images:
    return tuple((i,) for i in range(1, rank + 1))


def substitute(word: Sequence[int], images: Sequence[Sequence[int]]) -> Word:
    return free(b for a in word for b in
                (images[a - 1] if a > 0 else inverse(images[-a - 1])))


def compose(left: Images, right: Images) -> Images:
    """left after right, with no quotient-group simplification."""
    return tuple(substitute(w, left) for w in right)


def conjugate(stem: Sequence[int], word: Sequence[int]) -> Word:
    return multiply(stem, word, inverse(stem))


def from_traversal(path: Sequence[int]) -> Word:
    return tuple(reversed(path))


def cyclic_offset(first: Sequence[int], second: Sequence[int]) -> int:
    """Exact directed circular lists, NOT free homotopy of surface words."""
    a, b = tuple(first), tuple(second)
    require(len(a) == len(b), 'Different circular-list lengths')
    if not a:
        return 0
    for k in range(len(b)):
        if a == b[k:] + b[:k]:
            return k
    raise ValueError('Directed circular lists do not agree')


def free_cyclic(word: Sequence[int]) -> Word:
    w = free(word)
    while len(w) > 1 and w[0] == -w[-1]:
        w = w[1:-1]
    return min((w[k:] + w[:k] for k in range(len(w))), default=())


def inverse_dictionaries(forward: Images, backward: Images) -> None:
    n = len(forward)
    require(len(backward) == n, 'Marking ranks differ')
    for f in (forward, backward):
        for w in f:
            checked_word(w, n)
    require(compose(forward, backward) == identity(n), 'First free inverse fails')
    require(compose(backward, forward) == identity(n), 'Second free inverse fails')


def replay(word: Sequence[int], relator: Sequence[int], steps: Sequence[Sequence[int]]) -> Word:
    """Check specified replacements (position, sign, cyclic offset, length).

    If R_rot = UV, replace this actual occurrence of U by V^{-1}.
    Each step is a proof in <generators | R>, regardless of completeness of
    any word-problem algorithm. Here every nonfree step must shorten the word.
    """
    w = free(word)
    r = tuple(relator)
    n = len(r)
    require(n > 0, 'Empty surface relator')
    for record in steps:
        require(len(record) == 4 and all(type(x) is int for x in record),
                'Invalid relator-step encoding')
        position, sign, offset, count = record
        require(sign in (-1, 1) and 0 <= offset < n, 'Invalid signed rotation')
        require(n // 2 < count <= n and 0 <= position <= len(w) - count,
                'Invalid shortening interval')
        v = r if sign == 1 else inverse(r)
        v = v[offset:] + v[:offset]
        require(w[position:position + count] == v[:count], 'Relator step does not match')
        w = multiply(w[:position], inverse(v[count:]), w[position + count:])
    return w


def certified_zero(word: Sequence[int], relator: Sequence[int], steps: Sequence[Sequence[int]], name: str) -> None:
    require(not replay(word, relator, steps), 'Unproved equation: ' + name)


# Ribbon surfaces and polygon markings

from collections import Counter, deque


def cycles(permutation: dict) -> list[tuple]:
    require(set(permutation) == set(permutation.values()), 'Not a permutation')
    remaining = set(permutation)
    result = []
    while remaining:
        start = min(remaining)
        path = []
        a = start
        while a in remaining:
            remaining.remove(a)
            path.append(a)
            a = permutation[a]
        require(a == start, 'Circuit failed to close')
        result.append(tuple(path))
    return result


def successor(rotations: list[tuple[int, ...]]) -> dict[int, int]:
    out = {}
    for row in rotations:
        require(row and len(set(row)) == len(row), 'Empty or repeated vertex dart')
        for a, b in zip(row, row[1:] + row[:1]):
            require(a not in out, 'Dart used at two vertices')
            out[a] = b
    require(set(out) == {-a for a in out}, 'Missing reverse dart')
    return out


def boundaries(rotations: list[tuple[int, ...]]) -> list[tuple[int, ...]]:
    sigma = successor(rotations)
    return cycles({a: sigma[-a] for a in sigma})


def topology(rotations: list[tuple[int, ...]]) -> dict:
    sigma = successor(rotations)
    vertex = {a: i for i, row in enumerate(rotations) for a in row}
    adjacency = {i: set() for i in range(len(rotations))}
    for a in sigma:
        adjacency[vertex[a]].add(vertex[-a])
    reached = {0}
    stack = [0]
    while stack:
        for v in adjacency[stack.pop()]:
            if v not in reached:
                reached.add(v)
                stack.append(v)
    require(len(reached) == len(rotations), 'Disconnected ribbon graph')
    b = boundaries(rotations)
    e = len(sigma) // 2
    chi = len(rotations) - e
    twice_genus = 2 - len(b) - chi
    require(twice_genus >= 0 and twice_genus % 2 == 0, 'Invalid oriented genus')
    return dict(vertices=len(rotations), edges=e, boundaries=len(b),
                boundary_lengths=sorted(map(len, b)), chi=chi, genus=twice_genus // 2)


def restrict(rotations: list[tuple[int, ...]], edges: set[int]) -> list[tuple[int, ...]]:
    return [r for row in rotations if (r := tuple(a for a in row if abs(a) in edges))]


def walk(start: int, permutation: dict[int, int]) -> tuple[int, ...]:
    result = []
    a = start
    while a not in result:
        result.append(a)
        a = permutation[a]
    require(a == start, 'Boundary start does not give a closed circuit')
    return tuple(result)


def check_path(path: tuple[int, ...], edges: dict[int, tuple], start=None, end=None) -> tuple:
    require(bool(path) or start is not None, 'Unbased empty graph path')
    first = start if start is not None else edges[abs(path[0])][path[0] < 0]
    current = first
    for a in path:
        u, v = edges[abs(a)] if a > 0 else edges[-a][::-1]
        require(u == current, 'Noncontinuous edge path')
        current = v
    require(end is None or current == end, 'Wrong graph-path endpoint')
    return first, current


def tree_paths(edges: dict[int, tuple], tree: list[int], root) -> dict:
    vertices = set(x for pair in edges.values() for x in pair)
    require(len(tree) == len(vertices) - 1 and len(set(tree)) == len(tree), 'Wrong tree size')
    adjacent = {v: [] for v in vertices}
    for a in tree:
        require(a in edges, 'Tree edge absent')
        u, v = edges[a]
        adjacent[u].append((v, a))
        adjacent[v].append((u, -a))
    paths = {root: ()}
    todo = deque([root])
    while todo:
        u = todo.popleft()
        for v, a in sorted(adjacent[u], key=lambda pair: pair[1]):
            if v not in paths:
                paths[v] = paths[u] + (a,)
                todo.append(v)
    require(set(paths) == vertices, 'Tree is not spanning')
    return paths


def closed_rotations(faces: list[tuple[int, ...]], edges: dict[int, tuple]) -> list[tuple[int, ...]]:
    counts = Counter(a for f in faces for a in f)
    require(counts == Counter({a: 1 for e in edges for a in (e, -e)}),
            'Closed cells must use every signed side exactly once')
    sigma = {-a: b for f in faces for a, b in zip(f, f[1:] + f[:1])}
    rotations = cycles(sigma)
    seen = set()
    for row in rotations:
        vertices = {edges[abs(a)][a < 0] for a in row}
        require(len(vertices) == 1, 'Nondisk vertex link')
        v = next(iter(vertices))
        require(v not in seen, 'Disconnected link at a named vertex')
        seen.add(v)
    require(seen == set(v for edge in edges.values() for v in edge), 'Missing vertex link')
    for f in faces:
        start, end = check_path(f, edges)
        require(start == end, 'Nonclosed face path')
    return rotations


def polygon(faces: list[tuple[int, ...]], edges: dict[int, tuple], tree: list[int], root, eliminations: list[int]) -> dict:
    """Primal tree contraction and reversible merging along a dual tree.

    Store only the chosen edges. All eliminated faces, substitutions and
    coordinate expressions are reconstructed, not supplied as conclusions.
    """
    paths = tree_paths(edges, tree, root)
    tree_set = set(tree)
    remaining = [free(a for a in f if abs(a) not in tree_set) for f in faces]
    expressions = {a: () if a in tree_set else (a,) for a in edges}
    require(len(eliminations) == len(faces) - 1, 'Wrong dual-tree size')
    for e in eliminations:
        require(e > 0 and e not in tree_set, 'Invalid eliminated edge')
        plus = [i for i, f in enumerate(remaining) if e in f]
        minus = [i for i, f in enumerate(remaining) if -e in f]
        require(len(plus) == len(minus) == 1 and plus[0] != minus[0], 'Not a dual merge edge')
        i, j = plus[0], minus[0]
        face = remaining[i]
        require(face.count(e) == 1, 'Repeated merge side')
        k = face.index(e)
        replacement = inverse(face[k + 1:] + face[:k])
        require(all(abs(a) != e for a in replacement), 'Nonreversible elimination')
        def change(w):
            return free(b for a in w for b in
                        (replacement if a == e else inverse(replacement) if a == -e else (a,)))
        merged = change(remaining[j])
        remaining = [f for k, f in enumerate(remaining) if k not in (i, j)] + [merged]
        expressions = {a: change(w) for a, w in expressions.items()}
    require(len(remaining) == 1, 'Did not reach a single polygon')
    keep = sorted(set(map(abs, remaining[0])))
    index = {a: i + 1 for i, a in enumerate(keep)}
    def renumber(w):
        return free((1 if a > 0 else -1) * index[abs(a)] for a in w)
    relation = renumber(remaining[0])
    require(Counter(relation) == Counter({a: 1 for i in range(1, len(keep) + 1) for a in (i, -i)}),
            'Polygon sides are not paired with opposite signs')
    require(len(cycles({-a: b for a, b in zip(relation, relation[1:] + relation[:1])})) == 1,
            'Polygon vertex link is not one circle')
    return dict(tree_paths=paths, generators=keep, traversal_relator=relation,
                edge_coordinates={a: renumber(w) for a, w in expressions.items()})


def contract(rotations: list[tuple[int, ...]], edge: int) -> list[tuple[int, ...]]:
    i = next(i for i, r in enumerate(rotations) if edge in r)
    j = next(i for i, r in enumerate(rotations) if -edge in r)
    require(i != j, 'Cannot contract a loop')
    def cut(row, a):
        k = row.index(a)
        return row[k + 1:] + row[:k]
    joined = cut(rotations[i], edge) + cut(rotations[j], -edge)
    return [r for k, r in enumerate(rotations) if k not in (i, j)] + [joined]


# Presentations and Tietze elimination

def red(w):
    out=[]
    for x in w:
        if out and out[-1]==-x:out.pop()
        else:out.append(x)
    return tuple(out)
def inv(w):return tuple(-x for x in w[::-1])
def cyc(w):
    w=red(w)
    while len(w)>1 and w[0]==-w[-1]:w=w[1:-1]
    return w
def sub(w,mp):return red(y for x in w for y in (mp.get(x,(x,)) if x>0 else inv(mp.get(-x,(-x,)))))
from collections import Counter

def least_rotation(w):
    if not w:return w

    s=w+w;n=len(w);i=0;j=1;k=0
    while i<n and j<n and k<n:
        a,b=s[i+k],s[j+k]
        if a==b:k+=1;continue
        if a>b:i=i+k+1;i=i+1 if i==j else i
        else:j=j+k+1;j=j+1 if i==j else j
        k=0
    a=min(i,j);return s[a:a+n]
def canonical(w):
    w=cyc(w)
    return min(least_rotation(w),least_rotation(inv(w)))

def rewrite_relators(rels):
    rules={};widths=[];out=set()
    def reduce(w):
        stack=[]
        for a in w:
            pending=[a]
            while pending:
                x=pending.pop()
                if stack and stack[-1]==-x:stack.pop()
                else:stack.append(x)
                for n in widths:
                    if n>len(stack):break
                    rhs=rules.get(tuple(stack[-n:]))
                    if rhs is not None:
                        del stack[-n:];pending.extend(reversed(rhs));break
        return tuple(stack)
    for r in sorted(rels,key=lambda r:(len(r),r)):
        while True:
            t=canonical(reduce(r))
            if t==r:break
            r=t
        if not r:continue
        out.add(r)
        if len(r)>32:continue
        for w in [r,inv(r)]:
            for j in range(len(w)):
                v=w[j:]+w[:j]
                for n in range((len(v)+1)//2,len(v)+1):
                    lhs,rhs=v[:n],inv(v[n:])
                    if (len(lhs),lhs)<=(len(rhs),rhs):continue
                    if lhs not in rules or (len(rhs),rhs)<(len(rules[lhs]),rules[lhs]):rules[lhs]=rhs
        widths=sorted(set(map(len,rules)))
    return out

def simplify(rels):
    rels=set(filter(None,map(canonical,rels)));elim=[]
    while True:
        prior=rels;rels=rewrite_relators(rels)
        total=Counter(abs(x) for r in rels for x in r)
        best=None;score=None
        for r in rels:
            for x,v in Counter(map(abs,r)).items():
                cost=(total[x]*(len(r)-2),len(r),x,r)
                if v==1 and (score is None or cost<score):best=(r,x);score=cost
        if best is None:
            if rels!=prior:continue
            break
        r,x=best;i=next(i for i,z in enumerate(r) if abs(z)==x)
        w=r[i+1:]+r[:i];w=inv(w) if r[i]>0 else w
        rels.remove(r);rels=set(filter(None,(canonical(sub(s,{x:w})) for s in rels)))
        elim.append((x,w))
        if len(elim)%10==0:print('Tz',len(elim),'gens',len(total)-1,'rels',len(rels),'length',sum(map(len,rels)),flush=True)
    return rels,elim



# Closed-surface word reduction

def polygon_inverse(word):
    return [-x for x in reversed(word)]


class PolygonGroup:
    def __init__(self, data):
        self.n = data['generator_count']
        self.identity = [[i] for i in range(1, self.n + 1)]
        relator = data['surface_relator']
        self.width = len(relator) // 2 + 1
        self.rules = {}
        for r in (relator, polygon_inverse(relator)):
            for k in range(len(r)):
                cyclic = r[k:] + r[:k]
                self.rules[tuple(cyclic[:self.width])] = polygon_inverse(cyclic[self.width:])

    def reduce(self, word):
        stack = []
        pending = list(reversed(word))
        while pending:
            x = pending.pop()
            if stack and stack[-1] == -x:
                stack.pop()
            else:
                stack.append(x)
            if len(stack) >= self.width:
                replacement = self.rules.get(tuple(stack[-self.width:]))
                if replacement is not None:
                    del stack[-self.width:]
                    pending.extend(reversed(replacement))
        return stack

    def apply(self, images, word):
        out = []
        for x in word:
            image = images[abs(x) - 1]
            out = self.reduce(out + (image if x > 0 else polygon_inverse(image)))
        return out

    def product(self, *maps):
        out = self.identity
        for images in reversed(maps):
            out = [self.apply(images, w) for w in out]
        return out

    def equal(self, left, right):
        return all(not self.reduce(a + polygon_inverse(b)) for a, b in zip(left, right))


# Shared input data

from pathlib import Path
from functools import lru_cache
from copy import deepcopy
import json

@lru_cache(maxsize=None)
def _data(name):
    return json.loads(Path(__file__).with_name(name + '.json').read_text(encoding='utf-8'))

def load_data(name, section):
    """Read one named input section; callers may modify their own copy."""
    return deepcopy(_data(name)[section])


==> anc/verify.py <==
#!/usr/bin/env python3
"""Run the supplementary calculations for Small Lefschetz fibrations on the BMY line.

From this directory:
    python3 -B verify.py                 run all six Python tasks
    python3 -B verify.py homology        run one task
    python3 -B verify.py gap --verbose   run and compare both GAP reductions

The task names are geometry, identifications, groups, quotients, genus4,
and homology. README.md describes the calculations and lists their files.
Python 3, NumPy and SymPy are required. The gap command requires GAP on PATH.
Do not use -O: the programs use assertions.

The GAP reductions run in a temporary directory. No command changes the
supplied data or writes permanent output files.
"""
from __future__ import annotations
import argparse
from contextlib import redirect_stdout
import io
import json
from pathlib import Path
import shutil
import subprocess
import sys
import tempfile
import traceback

sys.dont_write_bytecode = True
import geometry
import identifications
import groups
import quotients
import genus4
import homology
from surface import load_data

TASKS = {
    'geometry': ('Periodic geometry and relations', geometry.run),
    'identifications': ('Based coordinate identifications', identifications.run),
    'groups': ('Presentations, kernel eliminations and CS comparison', groups.run),
    'quotients': ('Real-quotient groups and coverings', quotients.run),
    'genus4': ('Genus-4 monodromy, coordinates and determinants', genus4.run),
    'homology': ('Integral and double-cover homology', homology.run),
}


def run_task(title, calculate, verbose):
    print('Checking: ' + title, flush=True)
    output = io.StringIO()
    try:
        with redirect_stdout(sys.stdout if verbose else output):
            calculate()
    except Exception:
        if not verbose:
            print(output.getvalue(), end='')
        raise
    print('  PASS: ' + title, flush=True)


def check_gap(verbose=False):
    executable = shutil.which('gap')
    if executable is None:
        raise RuntimeError('GAP is not on PATH; neither GAP reduction was run.')
    root = Path(__file__).resolve().parent
    for stem, target, section in (
        ('genus19_orbifold', 'genus19_orbifold_simplified.json', 'orbifold_simplified'),
        ('genus19_kernel', 'genus19_pi1_simplified.json', 'kernel_simplified'),
    ):
        print('Checking: ' + stem + ' GAP reduction', flush=True)
        with tempfile.TemporaryDirectory(prefix='bmy-gap-') as directory:
            result = subprocess.run([executable, '-q', str(root / (stem + '_simplify.g'))],
                                    cwd=directory, text=True, stdout=subprocess.PIPE,
                                    stderr=subprocess.STDOUT)
            if verbose or result.returncode:
                print(result.stdout, end='')
            output = Path(directory) / target
            if result.returncode or not output.is_file():
                raise RuntimeError('GAP reduction failed or produced no result: ' + stem)
            if json.loads(output.read_text()) != load_data('groups', section):
                raise RuntimeError('GAP result differs from groups.json: ' + stem
                                   + '. A different simplification needs a separate identification.')
        print('  PASS: reduction agrees with the retained presentation', flush=True)


def main():
    parser = argparse.ArgumentParser(description=__doc__,
                                     formatter_class=argparse.RawDescriptionHelpFormatter)
    parser.add_argument('tasks', nargs='*', help='all (default), task names above, or gap')
    parser.add_argument('--verbose', action='store_true')
    parser.add_argument('--list', action='store_true')
    args = parser.parse_args()
    if sys.flags.optimize:
        parser.error('Do not use -O: these calculations use assertions.')
    selected = args.tasks or ['all']
    unknown = set(selected) - set(TASKS) - {'all', 'gap'}
    if unknown:
        parser.error('Unknown task(s): ' + ', '.join(sorted(unknown)))
    names = list(TASKS) if 'all' in selected else list(dict.fromkeys(t for t in selected if t in TASKS))
    if args.list:
        for name in names:
            print(name + '.py: ' + TASKS[name][0])
        if 'gap' in selected:
            print('genus19_orbifold_simplify.g; genus19_kernel_simplify.g')
        return 0
    try:
        for name in names:
            title, calculate = TASKS[name]
            run_task(title, calculate, args.verbose)
        if 'gap' in selected:
            check_gap(args.verbose)
    except Exception as error:
        print('FAILED: ' + str(error), file=sys.stderr)
        if args.verbose:
            traceback.print_exc()
        return 1
    if names:
        print('Completed %d Python tasks.' % len(names))
    if 'gap' in selected:
        print('Completed 2 GAP reductions.')
    if 'gap' not in selected:
        print('The two GAP reductions are separate: python3 -B verify.py gap')
    return 0


if __name__ == '__main__':
    raise SystemExit(main())

